Real-time simulation of scattering in $\phi^4$ theory: localized excitation, scalable wave packet preparation, and peak-generating artifacts

Probing real-time dynamics is essential for understanding non-perturbative scattering and interactions in quantum field theory. A common challenge in real-time simulation is preparing accurate asymptotic incoming states. Through efficiently solvable eigenvalue problems, we jointly optimize a superposition of single particle momentum eigenstates and a single site interpolating operator to maximize preparation fidelity from the interacting vacuum. This leads to a localized excitation in the interacting theory analogous to a position eigenstate. Weighted sums of the resulting interpolating operator over lattice sites prepare wave packets of arbitrary spatial extent. To ensure that this construction produces the correct continuum limit, relative phases among single particle momentum eigenstates in this superposition are calibrated using a relation derived from Lorentz symmetry. Analyzing single particle wave packet propagation through the position space profile reveals oscillatory Airy distortions, which originate from interference between saddle point contributions at different momenta that share the same lattice group velocity. These oscillations systematically weaken when approaching the continuum limit, and reliable regimes are identified as a function of simulation time and wave packet momentum profile. Two-particle scattering simulations in interacting scalar field theory are also implemented, revealing artificial inelasticity arising from coarse local field digitization or deviation from the Nyquist-Shannon sampling point. With these artifacts under control, present simulations provide emerging evidence for physical inelastic processes in $\phi^4$ theory. The constructions introduced in this work may provide new understanding of state preparation for the quantum simulation of scattering.

==> anc/figure1d6phi2p3.txt <==
"t=0"	2.9976021664879227e-14	-5.1181281435219717e-14	-4.1300296516055823e-14	-8.326672684688674e-15	4.2743586448068527e-14	1.8318679906315083e-14	-1.8540724511240114e-14	1.2212453270876722e-14	-1.4988010832439613e-14	3.6637359812630166e-15	-4.9960036108132044e-15	1.3766765505351941e-14	-2.9976021664879227e-14	3.885780586188048e-15	3.0309088572266774e-14	2.8754776337791554e-14	1.3766765505351941e-14	2.886579864025407e-14	2.886579864025407e-14	2.3869795029440866e-14	1.8318679906315083e-14	2.020605904817785e-14	2.3203661214665772e-14	2.042810365310288e-14	1.787459069646502e-14	1.5432100042289676e-14	1.942890293094024e-14	1.609823385706477e-14	1.7763568394002505e-14	1.765254609153999e-14	1.3322676295501878e-14	7.327471962526033e-15	-9.992007221626409e-15	-3.397282455352979e-14	-1.0091927293842673e-13	-2.1593837828959295e-13	-4.3243186809149847e-13	-7.907008381380365e-13	-1.3942180743242716e-12	-2.6119106877331433e-12	-6.739830915591938e-12	-4.2710390779632235e-11	1.7559520504306647e-10	2.455929903888432e-10	8.294265274599866e-11	1.17667653398712e-10	2.556872491510376e-10	1.0532953398367795e-9	4.953055521284e-9	2.2812342681532982e-8	9.745986284670494e-8	3.850127617832655e-7	0.0000014117766691246203	0.0000048139996988716405	0.000015281156919177974	0.000045182726048587085	0.0001244834220002211	0.00031965218889262736	0.0007651433144426623	0.001707495236191181	0.003552775622140958	0.006892850750033763	0.012470326112400953	0.021038987605934145	0.03310216556109613	0.048571981821625254	0.06646970018533549	0.08483564945688782	0.1009848074910612	0.11211429511782056	0.11609025773058124	0.11211435886571597	0.10098492470620113	0.08483580172574756	0.06646986490011308	0.04857213708425334	0.03310229469071102	0.02103908192717785	0.0124703851924306	0.006892880394598566	0.0035527846232459304	0.001707492441893721	0.0007651355365128065	0.0003196438231420906	0.0001244765591038588	0.00004517786452074013	0.000015278086292425108	0.000004812193202141657	0.0000014107911161520548	3.8452429151902834e-7	9.722099802988993e-8	2.2701582169659673e-8	4.846017809256864e-9	9.215964658082498e-10	1.4407719461928536e-10	1.2121526005159922e-11	-4.3649528436162655e-12	-4.803490938343202e-12	-4.0243364196612674e-12	-7.1630479325790475e-12	-4.3324788201459796e-11	1.741061739224392e-10	2.4527857522826935e-10	8.248102201235952e-11	1.1654410769779133e-10	2.5861357499934456e-10	9.989481464245387e-10	4.874281533950864e-9	2.272723487184436e-8	9.725143113037404e-8	3.845721929796042e-7	0.0000014109046394539249	0.000004812339472803906	0.000015278313404976096	0.00004517847499185823	0.00012447811511251405	0.00031964728660283104	0.0007651426729193833	0.001707506540299053	0.003552810849391519	0.006892925536447825	0.012470456894842608	0.02103918662220705	0.03310243459934625	0.048572306856032976	0.06647004961809555	0.08483597771310003	0.10098506389995843	0.11211443599427862	0.11609025777777271	0.11211421806689481	0.1009846683565997	0.08483547351325227	0.06646951547574531	0.048571812041791396	0.03310202563987885	0.02103888290040068	0.012470254410271275	0.0068928056183691355	0.0035527493941889254	0.0017074811360013875	0.0007651361853920902	0.00031964880079737856	0.00012448190059977104	0.00004518203353331973	0.00001528084092816684	0.0000048138193274871455	0.0000014116711801737125	3.849683034573559e-7	9.743228202019338e-8	2.2797426058041026e-8	4.887843685352777e-9	9.393233968424397e-10	1.5153989174621074e-10	1.546895944670723e-11	-2.440714297335944e-12	-2.9999336348396355e-12	-1.3062884107739592e-12	-4.881650639276813e-13	-1.815214645262131e-13	-6.17284001691587e-14	-4.9960036108132044e-15	1.4876988529977098e-14	2.2537527399890678e-14	2.4868995751603507e-14	2.7644553313166398e-14	3.019806626980426e-14	2.731148640577885e-14	2.631228568361621e-14	2.90878432451791e-14	2.964295475749168e-14	3.019806626980426e-14	3.164135620181696e-14	2.7977620220553945e-14	2.6201263381153694e-14	2.4646951146678475e-14	2.55351295663786e-14	3.064215547965432e-14	3.11972669919669e-14	3.430589146091734e-14	3.175237850427948e-14	2.930988785010413e-14	2.930988785010413e-14	2.8754776337791554e-14	2.55351295663786e-14	2.9753977059954195e-14	2.8754776337791554e-14	2.853273173286652e-14	2.919886554764162e-14	2.7644553313166398e-14	2.6978419498391304e-14	2.8310687127941492e-14	2.986499936241671e-14	2.786659791809143e-14	2.731148640577885e-14	2.7200464103316335e-14	2.7755575615628914e-14	2.7422508708241367e-14	2.7533531010703882e-14	2.9531932455029164e-14
"t=1"	-0.000002560607181623098	0.0000014675919098872114	8.359572406524407e-7	1.8792526612632088e-7	5.931795488134384e-8	2.277478905465813e-8	1.0918457471476017e-8	6.883549286129664e-9	5.451154860836027e-9	4.919783136436706e-9	4.726018687506439e-9	4.6516889229408775e-9	4.623240124068673e-9	4.6122820007710175e-9	4.60806759416954e-9	4.606345305191439e-9	4.605691494852238e-9	4.605445358407678e-9	4.605356096476498e-9	4.605270276236695e-9	4.605298586923823e-9	4.605242298616474e-9	4.60527727064175e-9	4.6052447411071284e-9	4.605273051794256e-9	4.60524074430424e-9	4.605280157221614e-9	4.605233194787672e-9	4.605290149228836e-9	4.6052195390444695e-9	4.605280712333126e-9	4.605213654862439e-9	4.605263059787035e-9	4.60517357581125e-9	4.60515869882272e-9	4.60498961185607e-9	4.604798653495834e-9	4.6043558965536135e-9	4.6037132994669605e-9	4.602252579033461e-9	4.575520184957327e-9	4.311528689626698e-9	4.751501747612963e-9	5.090422638964753e-9	4.733106795384856e-9	4.683505139269073e-9	4.744872383888321e-9	5.063479080469335e-9	5.894671528672291e-9	1.0863720034670621e-8	3.428139105920991e-8	1.305301896570299e-7	4.972953746573694e-7	0.0000017941509712349202	0.0000060470022839043125	0.000018987199459030712	0.000055525704370840145	0.0001512505725311808	0.0003838325915149765	0.0009075959010900192	0.0019998874072658657	0.004107039550832359	0.007861482959729549	0.014027168913278043	0.023332434393864676	0.036183175305368076	0.05231666588644179	0.07053240737891098	0.08867059856139525	0.10395334403339596	0.11365521862477701	0.11589244557792666	0.11021910009115121	0.09777188824042216	0.08089916287443155	0.06243990158260737	0.04495534405190582	0.030193350645646322	0.01891728694081729	0.011056735442920296	0.0060285682843255195	0.003066297575624599	0.0014548387417854247	0.0006438670606077057	0.00026578471477634036	0.00010232362957196539	0.0000367355268364733	0.000012297388739312964	0.000003838749798923402	0.000001118529763255438	3.057297756070554e-7	8.023702724457848e-8	2.2198907712045468e-8	8.36013358540555e-9	5.32580224366086e-9	4.727272906457358e-9	4.621401261672986e-9	4.587574653491799e-9	4.563366462484453e-9	4.611122927933309e-9	4.3419438044978165e-9	4.735189795823658e-9	5.090331822721339e-9	4.7617448872827595e-9	4.836057887480649e-9	5.607929787210253e-9	8.472562540440265e-9	2.201161342085811e-8	8.028151810002271e-8	3.058382594955944e-7	0.000001118691267287808	0.000003838668914069032	0.000012297490233792452	0.000036736039855989056	0.0001023253433515281	0.00026578732638604663	0.0006438732439039141	0.0014548512325144314	0.0030663206302272705	0.0060286089076743155	0.011056800888767815	0.018917384613512223	0.030193483690614698	0.04495550911681545	0.062440085551838886	0.08089934367440177	0.09777203775810195	0.1102191913079208	0.11589246036305434	0.11365515390551173	0.1039532122363277	0.08867042420757099	0.07053221939834564	0.052316489992513926	0.0361830286103183	0.023332323841383062	0.014027093139449831	0.007861435518396576	0.0041070122845395796	0.0019998732098160943	0.0009075889837732998	0.00038382954071924935	0.0001512494869451153	0.00005552501484173966	0.00001898674711076076	0.000006046809859272528	0.000001794201429983211	4.972561593596936e-7	1.3039272428461146e-7	3.426542427575896e-8	1.0997501243004137e-8	5.819987491939571e-9	4.793852315110314e-9	4.624459370994316e-9	4.590122615333314e-9	4.600804515142443e-9	4.602609071646668e-9	4.6041619405912115e-9	4.60485438669167e-9	4.605066106222466e-9	4.6052162083753956e-9	4.605229975140901e-9	4.6052843760691076e-9	4.605247294620085e-9	4.605301806570594e-9	4.605254511069745e-9	4.605304804172761e-9	4.605254955158955e-9	4.605302694749014e-9	4.605261727519405e-9	4.605296033410866e-9	4.60527094237051e-9	4.605300474302965e-9	4.605261394452498e-9	4.605295811366261e-9	4.6052548441366525e-9	4.605303249860526e-9	4.60526328183164e-9	4.605316905603729e-9	4.605272052593534e-9	4.6053350022390305e-9	4.60533677859587e-9	4.60546978331422e-9	4.605705483662348e-9	4.606399928164251e-9	4.608037063036363e-9	4.612357495936692e-9	4.623284532989658e-9	4.6517366625309364e-9	4.726036229030228e-9	4.919875506992355e-9	5.451178619608754e-9	6.883604020124778e-9	1.0918480897181837e-8	2.277482968882083e-8	5.931794899716181e-8	1.8792530964706344e-7	8.359572984950603e-7	0.0000014675920007034549	-0.0000025606072108219635
"t=2"	-0.0000038352761274618175	1.1956757084430336e-7	0.000002338195646434116	0.000001018413017028763	2.5837974171327716e-7	8.24472211613525e-8	3.120399327816159e-8	1.4184680097173441e-8	8.321571209890521e-9	6.407942065855821e-9	5.514130596573352e-9	5.215980092287964e-9	5.099816791087619e-9	5.055111218510433e-9	5.037659067674838e-9	5.030794225646673e-9	5.028065408474447e-9	5.027004923441325e-9	5.026564608989759e-9	5.026373539607221e-9	5.026313698586193e-9	5.026269844776721e-9	5.026268956598301e-9	5.026258409479567e-9	5.026253080409049e-9	5.026248417472345e-9	5.026256966189635e-9	5.026247529293926e-9	5.026248750539253e-9	5.026236538085982e-9	5.026247307249321e-9	5.026238980576636e-9	5.026224880744223e-9	5.026178251377189e-9	5.026099314520138e-9	5.02594565965353e-9	5.025661109492319e-9	5.025153404503158e-9	5.026842497812822e-9	4.997695146613523e-9	5.373167910605048e-9	3.836411632818226e-9	4.940656328500381e-9	6.2956013735515626e-9	4.993837121602951e-9	5.418930193457072e-9	4.932372621446746e-9	5.901571009658824e-9	5.4066671140162725e-9	6.085043025017001e-9	1.402137705941442e-8	4.435036859984365e-8	1.6836895011529407e-7	6.374978244183538e-7	0.0000022753379061990486	0.0000075875103646705355	0.000023565818309534414	0.00006814752018091674	0.0001834919515198985	0.00046008648506334904	0.0010744350107372291	0.002337214361611828	0.004736427612617944	0.008943148330911699	0.01573505614984294	0.02580085848064817	0.039430891174388694	0.05617244266782684	0.07460042271817213	0.09237123309361095	0.10664856433013525	0.11482604479038006	0.11530175823830269	0.10798986727372972	0.09434549108935508	0.07689313305654233	0.058467798293456164	0.04148012697584602	0.027459039153514442	0.016961967640235165	0.00977759014563051	0.005259761600218571	0.002640503982827447	0.0012370729934262359	0.0005408610155802629	0.00022066863697656203	0.00008401127114554541	0.0000298435538695907	0.000009891620811997015	0.0000030600848006656634	8.850076593791556e-7	2.411539852253952e-7	6.390837936631755e-8	1.8680436308926573e-8	8.027776110530738e-9	5.566238692189529e-9	5.0715656119137975e-9	4.994644697831063e-9	5.064083152817034e-9	5.369209743477654e-9	3.790530445080265e-9	5.084284104839298e-9	6.2072190720741105e-9	5.082679277457203e-9	5.810150693896787e-9	8.668613049600538e-9	1.8817666758152995e-8	6.352323578262542e-8	2.4117790498046077e-7	8.850959850592588e-7	0.000003060067116589238	0.000009891870108913459	0.000029844251290267465	0.0000840129751282781	0.00022067105694789646	0.000540866051459088	0.001237084027700508	0.002640522604927642	0.005259799010594923	0.009777650342682742	0.016962057553624343	0.02745916492926226	0.04148028515609603	0.05846798009073151	0.07689331724920001	0.09434565016605678	0.10798997562859725	0.11530179371405358	0.11482600113741182	0.10664845013785118	0.09237106958657615	0.07460023741739719	0.05617226245945972	0.0394307347781111	0.02580073645893821	0.01573496867627533	0.008943091364402411	0.0047363935641977495	0.002337195381233337	0.001074425453543748	0.0004600820398614758	0.00018349005818574238	0.00006814696636125994	0.000023565624975740995	0.00000758731665928547	0.0000022754471833419387	6.371110276015557e-7	1.6848956552184546e-7	4.418943844175516e-8	1.3629171791151862e-8	6.720537237825397e-9	5.305252015475048e-9	5.044978435009284e-9	4.98933805381796e-9	5.067997799201862e-9	5.003482739240894e-9	5.014095361133286e-9	5.0265825946027576e-9	5.02577568450846e-9	5.026066784985517e-9	5.026179361600214e-9	5.0262244366550135e-9	5.026238203420519e-9	5.026235649907562e-9	5.0262570772119375e-9	5.026258187434962e-9	5.026261518104036e-9	5.026244975780969e-9	5.026256078011215e-9	5.026257854368055e-9	5.0262541906320735e-9	5.026255078810493e-9	5.026263627527783e-9	5.026259075613382e-9	5.026254412676678e-9	5.026250082806882e-9	5.026262739349363e-9	5.0262748407803315e-9	5.0262839446091334e-9	5.026308258493373e-9	5.026380756056881e-9	5.02655972400845e-9	5.0270002605046216e-9	5.0280756225262735e-9	5.030796890181932e-9	5.037657513362603e-9	5.055145746446499e-9	5.099867084190635e-9	5.215996856655636e-9	5.514145029472672e-9	6.407991692825021e-9	8.321604627603563e-9	1.4184680541262651e-8	3.120404545864375e-8	8.244722937700288e-8	2.5837972839060086e-7	0.0000010184130432300265	0.0000023381957013901555	1.1956765311182949e-7	-0.000003835276143893118
"t=3"	-0.0000036587282798983267	5.240823977015197e-7	2.4109753549161894e-7	0.0000017390765028046928	8.455785610594901e-7	2.2490344486758573e-7	7.206180252516958e-8	2.7189188900322847e-8	1.1632121710292154e-8	6.80264466978997e-9	5.426122995366711e-9	4.726767866003456e-9	4.497354488819383e-9	4.408158060797973e-9	4.374034356935397e-9	4.3608503474956706e-9	4.355830474089828e-9	4.353925442401874e-9	4.353207572194151e-9	4.352886495695429e-9	4.3528003423887185e-9	4.352733951051846e-9	4.352739946256179e-9	4.35270752774386e-9	4.352724847223044e-9	4.352703308896366e-9	4.352732951851124e-9	4.352701976628737e-9	4.3527367266094075e-9	4.352686544528694e-9	4.352732951851124e-9	4.352684435104948e-9	4.352703308896366e-9	4.3526003912219835e-9	4.352535998286555e-9	4.352279092678657e-9	4.3520643755456945e-9	4.354567373354712e-9	4.305397149906298e-9	4.46582015811714e-9	3.628258138377305e-9	4.05465161446017e-9	5.0183235345002686e-9	5.458527629897958e-9	4.773587858331041e-9	3.492388267467561e-9	4.574264633738778e-9	4.497948347115255e-9	4.595561264864045e-9	4.756069316158573e-9	5.966722005368297e-9	1.600585486372097e-8	5.6554017024978975e-8	2.160118776073361e-7	8.154818972316846e-7	0.0000028865472393446723	0.00000951591059139556	0.000029218922401930136	0.00008352802198785536	0.00022226450691853472	0.0005505062267813221	0.0012693747696260749	0.002725312515762912	0.005448890249457272	0.010146817267290498	0.01760137581313881	0.028446141351153198	0.04283762285174664	0.06011989488369185	0.07864438401604845	0.09590463905940161	0.1090433798008269	0.11561425860301022	0.11432449457493321	0.10544953357208509	0.09073753641228954	0.07284888831423286	0.054576531688069085	0.038157994795583905	0.024900433804560418	0.015167371538787888	0.008624430650605364	0.004578212782361257	0.0022689708079771664	0.0010498897737223345	0.0004535719863298926	0.00018295087605835203	0.00006889677469723576	0.0000242228201114969	0.000007951464591759994	0.00000243798326748923	6.995419873367936e-7	1.8956303282635645e-7	5.00464933939071e-8	1.456386267140175e-8	6.73590638822219e-9	4.916531182175277e-9	4.373542084046278e-9	4.294812949723337e-9	3.781277402303829e-9	4.17456036405639e-9	4.86322249138027e-9	5.520661705560315e-9	5.141989167789518e-9	6.032305321923559e-9	1.4696595607155416e-8	5.056369933864602e-8	1.9027093822732155e-7	6.990390002403757e-7	0.0000024376968676964594	0.0000079523896454603	0.000024221716773076274	0.00006889703408630155	0.0001829512478661588	0.0004535837007400012	0.0010498988649092489	0.002268978837272173	0.004578248974310473	0.008624486998982328	0.015167452971703743	0.02490055145017922	0.0381581449702062	0.05457670995325159	0.07284907407794494	0.09073770249499569	0.10544965489579516	0.11432454542450998	0.11561423078763489	0.10904327784206402	0.09590448285593667	0.07864420057637256	0.06011971269337646	0.04283746207740702	0.028446014051539903	0.017601283549926294	0.010146756416874902	0.005448852480492872	0.002725291695300225	0.0012693627687815345	0.0005505015702486071	0.00022226148228565723	0.0000835302013382222	0.000029217875335163512	0.000009511828188202287	0.0000028841581999339283	8.16328377561959e-7	2.1715483544682002e-7	5.6115851632121405e-8	1.660667892089407e-8	6.951714981440205e-9	5.004595959867686e-9	4.233848605039725e-9	4.175091272706766e-9	4.314964163754098e-9	4.1753612789463546e-9	4.468168501858827e-9	4.417539556378358e-9	4.335693692958387e-9	4.353905680432035e-9	4.35248481700512e-9	4.352657345663147e-9	4.35267821785601e-9	4.35272107246476e-9	4.3527011994726195e-9	4.3527424997691355e-9	4.352714078059705e-9	4.352748050884259e-9	4.352708304899977e-9	4.352735616386383e-9	4.352709637167607e-9	4.352731175494284e-9	4.352719962241736e-9	4.3527408344345986e-9	4.352711968635958e-9	4.35273550536408e-9	4.352705862409323e-9	4.3527412785238084e-9	4.352720295308643e-9	4.352768701032517e-9	4.352774585214547e-9	4.352921134653798e-9	4.353171267901246e-9	4.353929439204762e-9	4.355827143420754e-9	4.360865002439596e-9	4.3740054911367565e-9	4.4081982508714646e-9	4.49738457586335e-9	4.72677796903298e-9	5.426138760533661e-9	6.802682750439715e-9	1.1632133589678517e-8	2.7189224538481938e-8	7.20618120730876e-8	2.2490346063275268e-7	8.455785291960893e-7	0.000001739076561202424	2.4109759522161767e-7	5.24082485187094e-7	-0.0000036587283090971923
"t=4"	-0.000003588303468249343	8.305404448627485e-7	0.0000013478987921367036	-4.71254059108972e-7	0.0000010501860807643482	6.197586288614332e-7	1.695727682715642e-7	5.3990143578097616e-8	2.302137569465401e-8	1.2917904301801286e-8	8.25961410377829e-9	7.092370468697595e-9	6.499753735234037e-9	6.311620226462367e-9	6.2375526965752215e-9	6.2086081831225215e-9	6.197180990596962e-9	6.192547696848294e-9	6.190671308914375e-9	6.189889711905039e-9	6.18960438458771e-9	6.189439516468553e-9	6.189412871115962e-9	6.189378898291409e-9	6.189370793663329e-9	6.189355916674799e-9	6.189373236153983e-9	6.189348700225139e-9	6.189379453402921e-9	6.18933881924022e-9	6.189369350373397e-9	6.189322054872548e-9	6.189318169091962e-9	6.189214585283764e-9	6.189063928019323e-9	6.1891608504893725e-9	6.191582913039895e-9	6.136022245861739e-9	6.335388325062752e-9	5.869846275707857e-9	9.453265059633509e-9	4.992347979460021e-9	6.527278495482847e-9	5.344089060166368e-9	2.7364586152600623e-9	9.111134402495225e-9	5.058445218253382e-9	6.026676158121802e-9	6.1634165549051545e-9	7.726581152667222e-9	9.051330907006161e-9	1.0666403427173066e-8	2.2740408001098444e-8	8.044048949162885e-8	2.8864204193457255e-7	0.0000010514086095092523	0.000003659607603734294	0.000011933400152708273	0.00003620815661076193	0.00010226004301061575	0.00026877967753458076	0.0006574081941445042	0.0014964024917333285	0.0031702726839979434	0.0062524389238584055	0.011481065844673566	0.01963237273152929	0.03126814772840847	0.046393057420945794	0.06413714573912033	0.08263373719680189	0.09923894074763395	0.11111420848519027	0.11601253545268575	0.11297226592988396	0.1026247518334018	0.08698108492492063	0.06879638959872358	0.050786269022337516	0.0349972435860636	0.022515934636441637	0.013526041699385982	0.007587966916303257	0.003975545103240163	0.0019454468165785999	0.000889241282771347	0.00037967884771861193	0.00015143383599525162	0.00005642051505261314	0.000019636966600566907	0.000006386106350730891	0.0000019425977442200093	5.544576157090475e-7	1.515254398620769e-7	4.287910471134637e-8	1.3995530734334238e-8	7.544402325088129e-9	6.8414210963041455e-9	6.047053413560377e-9	9.414565349530335e-9	5.104312417181234e-9	6.490872506148548e-9	6.0500880971758875e-9	4.63465055222656e-9	1.6316216155942698e-8	4.0655686484036835e-8	1.5114719276176913e-7	5.559111976305431e-7	0.000001942395273069053	0.000006386487959253451	0.00001963707041952034	0.00005642439142627964	0.0001514369219161038	0.0003796875257271459	0.0008892398182998029	0.0019454612289576678	0.003975576567813444	0.007588008966080695	0.013526121080442488	0.022516045668458662	0.03499738493604854	0.05078644297851431	0.06879657373054116	0.08698126061316191	0.1026248849328737	0.11297233642546267	0.11601252700493225	0.11111412374658636	0.09923879471586528	0.08263355627702695	0.06413695999644908	0.046392888831650714	0.031268010694567416	0.019632272495264114	0.011480997415574956	0.006252397547001465	0.003170248813671117	0.0014963897306821128	0.0006574017902953866	0.0002687782753499901	0.00010225713870604114	0.00003620353698152723	0.000011932994625429849	0.0000036650046487674004	0.0000010537591761394793	2.885217177395205e-7	7.766584653179365e-8	2.345283289795219e-8	1.0218266233152917e-8	7.2151421504074165e-9	6.271266839164014e-9	6.3888163648329055e-9	6.715054734485193e-9	6.303101485194418e-9	6.509497385565055e-9	5.782182066482733e-9	5.973094796551948e-9	6.271497543508531e-9	6.172354294342597e-9	6.190554069362975e-9	6.18929418827463e-9	6.189313728199863e-9	6.189361245745317e-9	6.1893488112474415e-9	6.1893771219345695e-9	6.189355472585589e-9	6.189387669053303e-9	6.189358137120848e-9	6.189378454202199e-9	6.189364243347484e-9	6.1893727920647734e-9	6.189367462994255e-9	6.189382784071995e-9	6.189366019704323e-9	6.189380230559038e-9	6.189358914276966e-9	6.189393553235334e-9	6.18939832719434e-9	6.189477819162903e-9	6.18958273523873e-9	6.18991546907921e-9	6.190657653171172e-9	6.192543144933893e-9	6.197177659927888e-9	6.208626390780125e-9	6.237527938601772e-9	6.3116638582272344e-9	6.499801363801794e-9	7.092392673158088e-9	8.259608441640864e-9	1.2917944491874778e-8	2.302139412435622e-8	5.399016322904515e-8	1.6957279613816212e-7	6.197586279732548e-7	0.0000010501860688849618	-4.712540317974856e-7	0.0000013478988417636728	8.305405362341034e-7	-0.0000035883034903427813
"t=5"	-6.56929406872564e-7	-6.912665188041345e-7	2.8951872743654405e-7	9.003550103248159e-7	-9.487540538755113e-7	5.251926951110875e-7	4.328703706590886e-7	1.2305711549753795e-7	3.3789693043573266e-8	1.1649447961836756e-8	7.10298275752308e-9	4.307750489651596e-9	3.7540467401342426e-9	3.39476902144753e-9	3.2958200613109057e-9	3.25826632341375e-9	3.2439473329759494e-9	3.2387577064696416e-9	3.2368114855074737e-9	3.2360728541291905e-9	3.23583027039831e-9	3.235709811200138e-9	3.235691492520232e-9	3.235660850364752e-9	3.2356601842309374e-9	3.235646195420827e-9	3.2356667345467827e-9	3.235643308840963e-9	3.2356611834316595e-9	3.2356409773726114e-9	3.2356564094726536e-9	3.235617329622187e-9	3.2355814694184915e-9	3.2354499079900734e-9	3.2359734891684866e-9	3.2372423630633307e-9	3.1805347244784343e-9	3.3994937975734274e-9	3.0888802626805045e-9	4.564839173326618e-9	-2.7179976047619903e-9	5.881694020715145e-10	4.238579043303048e-9	9.668199907331143e-9	8.586315769498754e-9	-2.4483934879526714e-9	5.643243983222135e-9	7.037009641663872e-9	3.595516218091177e-9	5.201922226305555e-10	2.002337629036788e-9	5.89160076280848e-9	1.603161370322681e-8	2.5971657602319453e-8	1.011626401536958e-7	3.893806568289193e-7	0.0000013691602636090039	0.000004665219912380891	0.000014954030665648155	0.00004480205826817851	0.00012497929853561018	0.00032442234926521873	0.0007834461295441741	0.0017600622393507681	0.0036789128961519646	0.0071557986096369985	0.012954781030805607	0.021833784850662008	0.03426517314166988	0.050084469405829335	0.0681998135174735	0.08653637026420724	0.10234245162970623	0.11283945762087955	0.11601651410322389	0.11125929428862669	0.09954330324963423	0.08310848171628793	0.06476352128548402	0.047114737791448924	0.03200429374254765	0.020303101515898092	0.012030677675660684	0.006659699134559549	0.003444382859531747	0.001664591577557606	0.0007517618909883561	0.000317288644718583	0.00012515715649918935	0.0000461420978746796	0.000015899758659010388	0.000005121018530451771	0.0000015430280747574798	4.3492792156651916e-7	1.1508306940744006e-7	3.164574158276423e-8	1.0423740759435418e-8	3.9763322634556175e-9	4.893399796479514e-9	-2.722228997775744e-9	5.93242788227144e-10	4.718938906300707e-9	1.0281142936996446e-8	1.4448407581468814e-8	2.7536738111955117e-8	1.2020735562501272e-7	4.370355075611343e-7	0.0000015423162167405025	0.000005117050549285906	0.00001589943449142872	0.00004614130724756027	0.00012515866813855858	0.0003172890241530668	0.0007517546271113007	0.0016646128193390508	0.003444417070118999	0.006659754868313494	0.01203075334800996	0.020303186036447873	0.03200442393892877	0.047114910615995376	0.0647637020797982	0.08310866281354423	0.09954344453207631	0.11125938237042576	0.11601651974485361	0.11283938850857889	0.10234231616497758	0.08653619590317174	0.0681996280424032	0.0500842971166745	0.034265029904496314	0.021833677144263652	0.012954707422449085	0.007155752204126453	0.003678886861466446	0.0017600468068112995	0.0007834382812385021	0.0003244188594403452	0.00012497663127331027	0.00004480160650033316	0.00001495845377141869	0.000004662325373994136	0.0000013663678668507373	3.8196693630254686e-7	1.044186946907999e-7	3.079517985060676e-8	1.2677034422203803e-8	7.136140345309627e-9	4.69292504856611e-9	4.17015377784935e-9	2.9157446457261926e-9	2.4177035928829582e-9	2.9135247547884546e-9	2.705780710599015e-9	4.1676816442404174e-9	3.709403229024133e-9	2.9714545268788584e-9	3.314757912598054e-9	3.220738009623858e-9	3.236662937666779e-9	3.235700707371336e-9	3.2356390899934695e-9	3.2356431978186606e-9	3.2356760604201895e-9	3.2356696211266467e-9	3.2356793910892634e-9	3.2356597401417275e-9	3.235683387892152e-9	3.2356674006805974e-9	3.235673284862628e-9	3.2356645141007334e-9	3.23568916105188e-9	3.2356626267215916e-9	3.2356797241561708e-9	3.235660073208635e-9	3.235689827185695e-9	3.2356882728734604e-9	3.235746004470741e-9	3.2358176138558292e-9	3.2361018309501333e-9	3.2368081548383998e-9	3.2387672543876533e-9	3.2439514408011405e-9	3.2582823106253045e-9	3.295812733838943e-9	3.3948089894764166e-9	3.754108579556714e-9	4.307772361045181e-9	7.103012844567047e-9	1.164950358401029e-8	3.378972224243881e-8	1.2305716123872656e-7	4.328703970823966e-7	5.251927326366257e-7	-9.487540677532991e-7	9.003550567321383e-7	2.89518796048327e-7	-6.912664276548242e-7	-6.56929410203233e-7
"t=6"	-0.000002229385279939322	0.000002390938926066788	3.353950671636241e-7	-4.6817691656819704e-7	5.506098255114722e-7	-0.0000011337976376646353	1.681551946575155e-7	2.826836664748811e-7	8.916470872755156e-8	2.9314285887593883e-8	9.082081420253019e-9	5.222913657121353e-9	3.355474675892367e-9	3.0677581586147085e-9	2.825538136796979e-9	2.771232909815069e-9	2.754301231533418e-9	2.7479788444750852e-9	2.7462416785084542e-9	2.7457510709538724e-9	2.745693117311987e-9	2.7456618090226925e-9	2.7457114359918933e-9	2.7456940054904067e-9	2.7457184303969484e-9	2.7457056628321652e-9	2.7457405238351384e-9	2.7456965590033633e-9	2.745740412812836e-9	2.7456824591709506e-9	2.745720983909905e-9	2.745636273893126e-9	2.7456483753240946e-9	2.7463420426698804e-9	2.7451059203542627e-9	2.6865547564369763e-9	2.8857753964217636e-9	2.5981901075056157e-9	2.680762056783692e-9	-1.7054472278843491e-9	1.2801220083957787e-8	3.6605863895644575e-9	2.9272302359828473e-9	-2.01562289081636e-9	-6.007042641087423e-9	1.415371031487922e-8	-2.6493488514134356e-9	2.182279912332774e-10	2.8354596448565417e-9	5.523392521133985e-9	9.22265352976126e-9	5.356318388827219e-9	2.323029324458048e-9	2.6829933830185837e-8	5.147854709175448e-8	1.3124523512431097e-7	4.800286480532989e-7	0.0000017196702415400722	0.000005850392951756156	0.000018616290784034817	0.00005522111703537558	0.00015235600956731155	0.00039077255024710933	0.0009317523441915165	0.0020656922293925684	0.0042590527445144355	0.008168577083532691	0.014577179002947638	0.02421066372384173	0.037433663915392046	0.053896491923810186	0.072281017345457	0.09031897015275259	0.10518437084644439	0.11420044479816283	0.11562576741350161	0.10920328753524122	0.09623478614018921	0.07915181178406416	0.06077630397258216	0.04357715967684239	0.02918332872053042	0.01825807065899232	0.010673432650082026	0.005831212154284282	0.0029777339275038894	0.001421493620155534	0.0006344295274360867	0.0002647498801262582	0.00010330682730963492	0.000037694272402410967	0.000012863352260916727	0.000004104338483301717	0.0000012269141200782485	3.4665630155306104e-7	9.048661353538989e-8	2.2906558427848722e-8	8.174123045101567e-9	-6.733451574092442e-10	1.3203422466467885e-8	4.106902928846523e-9	3.4723839359429576e-9	4.039905743269401e-9	1.68017761925654e-8	9.817453039406843e-8	3.4017921501927617e-7	0.0000012236703278434291	0.000004106071530451949	0.000012868733002657784	0.000037696135755771465	0.00010330706572103665	0.00026474971313106277	0.0006344359324870208	0.0014215259103970146	0.002977747248751883	0.00583123763406046	0.0106734882260342	0.018258154677015526	0.029183480016729435	0.04357732845828777	0.06077648021727422	0.07915199770573089	0.09623493608061084	0.10920339231051801	0.11562578901598963	0.11420039300482876	0.1051842479058821	0.09031879951424604	0.07228082893578658	0.05389631147729257	0.03743351088700109	0.02421054596124017	0.014577097710602893	0.008168523815116235	0.004259022689631853	0.002065674573079379	0.0009317457391749828	0.0003907693254220357	0.00015235632576116043	0.00005522176172889637	0.00001861408602810144	0.0000058478459609156985	0.0000017224042531127637	4.841742168304464e-7	1.3675492493980812e-7	4.5594212960686775e-8	1.80726342779991e-8	9.054528016250174e-9	5.574580241862748e-9	4.474371095852803e-9	2.8695438247794414e-9	3.6012597348644704e-9	4.034590772583613e-9	3.17768966695553e-9	3.593978226135164e-9	1.2265809479217182e-9	2.0204524719957817e-9	3.39594663500975e-9	2.5134265779769294e-9	2.8138763541463163e-9	2.7329667418030112e-9	2.746368799044774e-9	2.7458531004498354e-9	2.7456839024608826e-9	2.7457297546717996e-9	2.745711658036498e-9	2.745739968723626e-9	2.745712324170313e-9	2.74572797831496e-9	2.7457143225717573e-9	2.7457242035566765e-9	2.7457194295976706e-9	2.745733973519293e-9	2.745711102924986e-9	2.7457258688912134e-9	2.7456973361594805e-9	2.745715654839387e-9	2.7456884543752835e-9	2.7456922291335673e-9	2.7456628082234147e-9	2.7457751627935068e-9	2.7462205842709864e-9	2.7479846176348133e-9	2.7542897962362645e-9	2.7712365735510502e-9	2.8255020545486786e-9	3.067821441327112e-9	3.3554902190147118e-9	5.222939525317827e-9	9.082084861944395e-9	2.9314336624786108e-8	8.916472749032067e-8	2.8268368312822645e-7	1.6815521597379757e-7	-0.000001133797625785249	5.506098060825693e-7	-4.681768821512833e-7	3.353951266715782e-7	0.000002390939004226489	-0.000002229385300034359
"t=7"	-0.0000030272351709825784	2.61081993802037e-7	0.0000028990378413418227	8.56345267585823e-7	-5.551376709433953e-7	4.6826111355091626e-7	-0.0000010951396546277081	-3.4149879035716424e-8	1.8055001926864378e-7	5.953791482049553e-8	2.1797010418822538e-8	9.532860612004868e-9	6.34271046795476e-9	4.917145246530197e-9	4.667458974871863e-9	4.436752742975614e-9	4.367242234515345e-9	4.3425688600606804e-9	4.330802383378796e-9	4.325772962054941e-9	4.323610913736786e-9	4.322658786470868e-9	4.322252777910762e-9	4.322082580721087e-9	4.3220089729345545e-9	4.3219720025078345e-9	4.321973112730859e-9	4.321951685426484e-9	4.321951241337274e-9	4.3219247070069855e-9	4.3219114953529925e-9	4.321936253326442e-9	4.322659674649287e-9	4.317955992760858e-9	4.260087171914506e-9	4.444705603567911e-9	4.2079284501284064e-9	3.791214231441131e-9	4.665083652710678e-9	1.1030417579327434e-8	-3.2019370488356458e-9	6.428251375645289e-9	1.356587064904602e-9	6.363406468423705e-9	1.2094678369933831e-8	-8.988501831730389e-9	8.718242572314239e-9	6.826279874694308e-9	4.8410594422065856e-9	3.652690372391021e-9	1.459291132377416e-9	6.162950261234812e-9	2.0052092430944413e-8	8.324183564667464e-10	9.85952341991947e-9	4.085511884355242e-8	1.4388319846680986e-7	5.633433692864287e-7	0.0000021037198378870414	0.0000072655278756661446	0.000023102403836183782	0.00006798374970473642	0.00018551528418520036	0.00046997275310889375	0.0011060191161457178	0.0024189878768285933	0.004918415084188443	0.009299546057523367	0.016355640351707446	0.026765209534796552	0.040766575016944806	0.057810495779254234	0.07635201875134268	0.09394879332814488	0.10773721382967638	0.11518380984325294	0.11484561307178975	0.10682636117573752	0.09273072872096122	0.07514248649006061	0.05685829775018425	0.040185719115669705	0.026535953616295238	0.01637533475069397	0.00944576104659589	0.005094066075771897	0.0025689193065163707	0.001211610996633028	0.0005345199460172756	0.0002205947177781331	0.00008517195614565765	0.00003076766947041065	0.000010402473258230849	0.000003290719115867091	9.727275956938897e-7	2.7467353169718933e-7	7.519008338174871e-8	2.0433656100493636e-8	1.5276169440525678e-8	-2.4221626926390627e-9	6.644079064699326e-9	7.075581343052306e-9	2.1014063933399996e-8	8.089936542887699e-8	2.628196371645686e-7	9.796176538845458e-7	0.0000032937093089602243	0.000010401066120269142	0.000030764765918900316	0.00008517345538194832	0.00022059706266785994	0.0005345323118129963	0.0012116275582885194	0.0025689157654836814	0.0050941125600804105	0.009445820297043217	0.016375422733857503	0.026536089775479277	0.04018584547490156	0.056858478912514054	0.07514267894246274	0.09273088778453509	0.10682648114091797	0.11484565091454146	0.11518377813343694	0.10773710307405882	0.09394862875452481	0.07635183328603146	0.05781031499330469	0.040766417380496134	0.026765085258441568	0.016355551787713196	0.009299486662131207	0.004918379696563724	0.0024189704741631735	0.0011060086262508761	0.000469967615754352	0.0001855151679439615	0.00006798271104624387	0.00002310197413257775	0.000007264599706569008	0.0000021076363910799145	5.615063169983614e-7	1.419842823313644e-7	3.7141010489349924e-8	1.0680650586181173e-8	9.328699923649708e-9	8.274629537119438e-9	6.905671479096043e-9	5.1569301051657135e-9	6.3913679904104015e-9	4.849113333094124e-9	3.5629464933961685e-9	4.356158433971302e-9	3.096361722576546e-9	6.119293183282082e-9	5.113880763296663e-9	3.0084271740449253e-9	4.841707590408362e-9	4.130639941202219e-9	4.377463169724649e-9	4.310852452782399e-9	4.3221866086184946e-9	4.3221469736565155e-9	4.321957458586212e-9	4.321965008102779e-9	4.3219763323776306e-9	4.321966451392711e-9	4.3219736678423715e-9	4.321968782861063e-9	4.321966118325804e-9	4.321975000110001e-9	4.321980662247427e-9	4.321978885890587e-9	4.321992430611488e-9	4.322015412228097e-9	4.322091684549889e-9	4.322266877743175e-9	4.322673552437095e-9	4.323608138179225e-9	4.325788505177286e-9	4.330814373787462e-9	4.3425585349865514e-9	4.367265327154257e-9	4.43676295702744e-9	4.6674595299833754e-9	4.917164453388523e-9	6.342774416800978e-9	9.532864275740849e-9	2.1797039617688085e-8	5.9537950680699225e-8	1.805500430274165e-7	-3.414985039196239e-8	-0.000001095139618989549	4.682611246531465e-7	-5.551377172396954e-7	8.563453172127922e-7	0.000002899037900849777	2.6108207673569694e-7	-0.0000030272352004034886
"t=8"	-0.0000028587545531921776	4.963162080207084e-7	-4.036127876361206e-9	0.0000019684320061719163	0.0000011482881395741273	-3.1984404935681e-7	5.332620295339652e-7	-9.527816871024442e-7	-1.4578608509285829e-7	1.135812519592605e-7	4.106467232922739e-8	1.3405853760417585e-8	6.513885542069886e-9	4.764886485375541e-9	3.897693168219973e-9	3.787742453020826e-9	3.6363695388175188e-9	3.5960686650682305e-9	3.579083251992188e-9	3.5713462187558775e-9	3.5678840992758865e-9	3.566282713585167e-9	3.5655735031170366e-9	3.5652338858938037e-9	3.565105322067552e-9	3.5650137286680206e-9	3.5650129515119033e-9	3.5649685425909183e-9	3.5649848628693803e-9	3.56492668718289e-9	3.5650367102846303e-9	3.5654326158152116e-9	3.557514949292795e-9	3.5057335923127653e-9	3.693372385704663e-9	3.534957215833856e-9	3.1432397795683187e-9	6.014507780705003e-9	4.82937589918464e-9	-2.7015635284399764e-9	1.0682696949260162e-8	-4.268563502662914e-9	9.243327103725107e-9	4.564585931454701e-9	-6.625823667505415e-9	1.6395859558926418e-8	-1.9548079821518627e-9	3.6180908269400902e-9	5.941238723217168e-9	3.6228914312985694e-9	1.1672847022303756e-8	1.0640373360182309e-8	-1.3378471330760533e-8	2.6222790605601176e-9	-1.4212434673588348e-8	-3.148147820208891e-8	3.825571526228089e-9	1.1498379981489393e-7	6.443456163074401e-7	0.0000026131078565416743	0.000009117242852685337	0.00002879677269973513	0.00008375986149278258	0.0002256688937379847	0.000564195920716104	0.0013099368815756574	0.0028256691656641797	0.005664719958596298	0.010557269547999404	0.01829684260752973	0.029498184145304807	0.044254778436729536	0.061805714105484966	0.08038285667047596	0.09739369415373889	0.1099761768494758	0.11578029744631457	0.11368553991064467	0.10415342492174873	0.08906326839113121	0.07111050776759242	0.05303048319823089	0.036949906889471196	0.02406177328149095	0.014648384174568485	0.008338936625272408	0.004440099385700447	0.0022116960248832473	0.0010308262139354651	0.00044961666228660047	0.00018354517825547312	0.00007014039629615887	0.000025085643623579124	0.000008402296040932455	0.0000026400470003462573	7.739725386146645e-7	2.1569557484557578e-7	6.148726228172308e-8	9.657627919601453e-9	1.4325842179196968e-8	6.15315909335834e-10	1.895674983654061e-8	6.228741045166686e-8	2.0547431067718946e-7	7.863370639071832e-7	0.0000026326438091750504	0.000008402390647477276	0.000025086862129208853	0.00007014511645686561	0.00018354236011897118	0.0004496295548026552	0.0010308270053805968	0.0022117083404016302	0.00444015114029761	0.00833896498193143	0.014648472632355025	0.02406189331885511	0.03695003352060078	0.05303068579511816	0.07111068111425534	0.08906343275356066	0.10415355932436776	0.11368559338437012	0.11578028312620392	0.10997607623538319	0.09739354058464211	0.08038267776058783	0.061805527765801616	0.044254611348739314	0.029498053089067833	0.01829674739874798	0.010557207196496332	0.0056646814637790754	0.0028256475875357845	0.0013099252297072983	0.0005641873853018398	0.00022566834699233596	0.00008375941106364415	0.000028791667883387717	0.000009117111919310084	0.0000026171818119369306	6.466648685421461e-7	1.1337138572375949e-7	-7.90334953038041e-9	-2.0438767900365917e-8	-7.415554947876046e-9	-3.181777619154502e-9	5.158571347863017e-10	3.991700636696294e-9	5.58014068285928e-9	2.5789493873773495e-9	3.882839938462723e-9	4.577810130967919e-9	3.0490129310223324e-9	5.5683271327211514e-9	2.0079000684347648e-9	2.784945718481424e-9	5.602527997083939e-9	2.488608541462156e-9	3.927901115474697e-9	3.4124956194148126e-9	3.609778698177024e-9	3.5552131238958395e-9	3.564693651370021e-9	3.565217121526132e-9	3.5649776464197203e-9	3.5650046248392186e-9	3.5649714291707824e-9	3.5650129515119033e-9	3.5649776464197203e-9	3.5650096208428295e-9	3.5649821983341212e-9	3.565021278184588e-9	3.564997075322651e-9	3.565059469856635e-9	3.5650893348559975e-9	3.5652722996104558e-9	3.56557094960408e-9	3.5663338948666023e-9	3.5678714427334057e-9	3.5713894064315355e-9	3.579065488423794e-9	3.5960825428560383e-9	3.6363708710851483e-9	3.787774427443935e-9	3.897666966956592e-9	4.764960426228981e-9	6.5139211802289765e-9	1.34059084944127e-8	4.106467632603028e-8	1.1358130846961245e-7	-1.45786053784569e-7	-9.527816534626865e-7	5.332620519604703e-7	-3.1984403381368764e-7	0.000001148288122587715	0.0000019684320374802056	-4.036052381195532e-9	4.963162956173051e-7	-0.0000028587545702896122
"t=9"	-0.000003435759487691037	4.749573193629786e-7	0.0000014506665163560584	-3.9833185305759855e-7	0.000001064544547291213	0.0000011423134705923488	-4.975420719866008e-8	6.486774538627671e-7	-7.583914336528608e-7	-1.945229884947608e-7	6.840350719183874e-8	3.123348235600787e-8	1.0693118168703108e-8	6.048077483278291e-9	5.262420943452639e-9	4.876711590107163e-9	4.920850393830278e-9	4.840482015211478e-9	4.827162336518143e-9	4.825762567328695e-9	4.824479593601438e-9	4.8244810368913704e-9	4.823816568411132e-9	4.824143751136489e-9	4.823619614846564e-9	4.824050825469328e-9	4.8235727634349246e-9	4.824017740823194e-9	4.82354867159529e-9	4.824057264762871e-9	4.823612398396904e-9	4.813825005278716e-9	4.773253348133721e-9	4.973932710150564e-9	4.8777833994151365e-9	4.5499011225302866e-9	7.45192962892105e-9	2.545185728841659e-9	2.17958906478799e-9	9.407637890923581e-9	-6.7578160845016555e-9	1.759405021672933e-8	-1.8872603479991312e-9	2.665805576285152e-9	2.093114259693607e-8	-8.911975157843699e-9	1.3706418999781533e-8	4.289254174061341e-9	2.5063211506193284e-9	1.1971039826086383e-8	-2.6699138455654747e-9	-7.980604177504347e-9	8.484016489340718e-9	-2.3900675771848512e-8	-1.776925562246845e-8	-2.3260256942769786e-8	-6.326931401012814e-8	-6.868881130550619e-9	2.0427618807605796e-7	9.398801776860921e-7	0.00000348631521052134	0.000011680142433578844	0.00003605213222535042	0.00010314339166128672	0.0002739594839933357	0.0006756709030519836	0.0015475012968687585	0.0032919877494492766	0.006506261242401279	0.011950523519551504	0.020406848302650604	0.03240865762897038	0.04788658870651685	0.06585873997377722	0.08434198002071969	0.10062189646980935	0.1118789516596157	0.11598448632953107	0.11215879123047245	0.10121176440636048	0.08526487011367434	0.06708440709645414	0.04931151239307041	0.033876983804346894	0.02175884627814162	0.013070038141675067	0.0073443028184912995	0.003861622956913946	0.0019003649959958846	0.0008754625323752485	0.0003776103395533026	0.00015251974921681732	0.00005769795605359285	0.00002044533489398148	0.000006781651236464903	0.0000021170787281032943	6.179581141241286e-7	1.6544274072938236e-7	5.3611723727087224e-8	6.094363791397939e-9	2.7764057386470142e-8	4.558630406492625e-8	1.6559703985841168e-7	6.338406284278619e-7	0.0000021018539806405556	0.000006790467660500177	0.000020443516000057116	0.00005769892873841442	0.00015251614643974065	0.00037762318785361515	0.0008754543046683994	0.0019003879436093607	0.0038616482916490336	0.007344325040767874	0.0130701436690851	0.021758946620039743	0.033877118586773114	0.04931171515755983	0.06708456879651958	0.0852650502077048	0.10121189801189368	0.11215886128087749	0.11598449313946535	0.1118788641176981	0.10062175699178277	0.08434180421857962	0.06585855362496251	0.04788641458311815	0.03240851868888783	0.020406741608801182	0.011950451627850689	0.006506215853003261	0.003291965641483263	0.0015474889030063776	0.0006756639594815983	0.00027395777433436574	0.00010314194931648757	0.00003604949586288875	0.000011683815349328164	0.000003489975465287287	9.285454306562357e-7	1.9321543509587258e-7	9.124218047773525e-10	-3.709533713536217e-8	-3.422930483498732e-8	-2.7789696765978533e-8	-1.1932154153626584e-8	-3.360712597100246e-9	-2.1095680757809987e-11	1.5367958017264982e-9	6.12027639679269e-9	4.486496951727759e-9	3.986486807328049e-9	6.688371967378259e-9	2.9261227885157837e-9	6.338119251658725e-9	6.013260778203744e-9	2.3407090710136913e-9	6.725919377004175e-9	4.186685331752926e-9	5.074843767438608e-9	4.70600913793362e-9	4.861349434115425e-9	4.815114529321818e-9	4.823294319500349e-9	4.823786925456375e-9	4.824052046714655e-9	4.8235895278025964e-9	4.824044275153483e-9	4.823603627635009e-9	4.824040389372897e-9	4.823602850478892e-9	4.8240526018261676e-9	4.823616506222095e-9	4.824074695264358e-9	4.823647259399877e-9	4.824173283068944e-9	4.823850652257988e-9	4.824505128731005e-9	4.824505239753307e-9	4.825783217476953e-9	4.8272028596585415e-9	4.840484568724435e-9	4.920910012806701e-9	4.876693160404955e-9	5.2624911095477955e-9	6.04810268534095e-9	1.0693236407455231e-8	3.123346392630566e-8	6.84035729170418e-8	-1.945229523014902e-7	-7.583913598230296e-7	6.486774931646622e-7	-4.975416201258298e-8	0.0000011423134920196532	0.0000010645445757129224	-3.98331820194997e-7	0.0000014506665912961125	4.749574230578091e-7	-0.0000034357594933531743
"t=10"	-0.000002608779147261764	1.3737585291551113e-7	2.3655255443344458e-7	0.000001105082688357406	-3.817429063968092e-7	4.646003152197764e-7	9.237847817811229e-7	1.3365858753111581e-7	7.445010150597398e-7	-5.603141955967672e-7	-2.0312826276569496e-7	3.751741839419509e-8	2.5068305320452566e-8	9.573108417093579e-9	6.021702692038389e-9	5.407099212817457e-9	5.2444194542644595e-9	5.361667110292956e-9	5.300935024266096e-9	5.29637489421475e-9	5.297561389561167e-9	5.29885546551867e-9	5.299308880601927e-9	5.299634620037352e-9	5.299652494628049e-9	5.299748417897376e-9	5.299705785333231e-9	5.299750638343426e-9	5.299763961019721e-9	5.299319316698359e-9	5.288135485059797e-9	5.263217972562018e-9	5.472805764128452e-9	5.392987723062959e-9	5.0147752617135666e-9	7.469912910451626e-9	1.010705408255319e-9	6.079097336630923e-9	3.9199806733947185e-9	-1.1247527353930309e-9	2.064948401159228e-8	-8.425613873264126e-9	1.274773686610331e-8	8.596303335828281e-9	-7.490633446849415e-9	2.4664376874206084e-8	-2.378433894278942e-9	6.912852401619318e-9	9.516573085122104e-9	-1.2147785777294473e-8	1.0510957659803921e-9	-3.9060734646767514e-9	-2.375790209008244e-8	1.2708337049360807e-8	-1.0606902911547422e-8	-7.352744746391693e-9	4.178524404263584e-8	5.792638768653546e-8	1.3261383235985136e-7	4.438890996993905e-7	0.000001426646714874913	0.000004638448704241682	0.000014805365885606214	0.00004478101734428641	0.00012639389892910025	0.00033150788540903253	0.0008070532267576702	0.0018235731838240898	0.003825354669900749	0.007452419824338086	0.013488595779087231	0.022691180294683422	0.03549391235037347	0.051647668669838276	0.06994361029788176	0.08819654391567622	0.1036024461384798	0.1134261298737943	0.11579493341201541	0.11028213552726984	0.09803048919586632	0.08136776437681081	0.06309084394539	0.04571744243072473	0.030971934339886098	0.019623837828330548	0.011632602205708387	0.006453305704721579	0.003351379255736475	0.001629714143365102	0.0007422309340591182	0.0003166741133990847	0.00012657446207475775	0.00004741100834704248	0.00001664774528542523	0.0000054705435661439594	0.0000016907963121814973	4.958239913088747e-7	1.30241470608361e-7	6.085083414930637e-8	3.66383082761601e-8	1.4053906594035936e-7	5.017915865046518e-7	0.0000016777234944642672	0.0000054931978129557635	0.000016638679000036127	0.00004741389415841013	0.00012657253979875271	0.00031668315035482397	0.000742223865037861	0.0016297394177980928	0.00335137925817397	0.006453351192005186	0.01163270981402209	0.01962391186246104	0.030972068264051522	0.0457176140343164	0.06309099243914895	0.08136797994083522	0.09803063279612823	0.11028222879371496	0.1157949455733015	0.11342605289396945	0.10360232555481597	0.08819637145127635	0.06994341914078128	0.051647489832096216	0.035493770219901855	0.022691068626511712	0.013488523255833607	0.007452370540530606	0.0038253258655386313	0.0018235592470907669	0.0008070441156289299	0.00033150511208446254	0.00012639368389477657	0.000044780351605266944	0.000014809392235748398	0.00000463229351688188	0.0000014185519645604217	4.565861059235843e-7	1.5550440668476995e-7	5.253203716470978e-8	1.1699360591421737e-8	-6.018521681028233e-9	-7.890575970392888e-9	-1.180621644891744e-8	-7.649891942129727e-9	-1.4335548303989754e-9	3.174519203064108e-9	1.5918805162939975e-9	5.09497199985276e-9	6.616117653734932e-9	2.7726797524607605e-9	6.945316655126987e-9	4.172728385043456e-9	3.6772744849145056e-9	8.379210991726893e-9	2.801063159196815e-9	6.473689695418727e-9	5.019846427423147e-9	5.4759268230952785e-9	5.211299614060749e-9	5.3324376025898346e-9	5.292901339437606e-9	5.298578908963236e-9	5.299969685346184e-9	5.299710337247632e-9	5.299812255721292e-9	5.2996994570619904e-9	5.299813921055829e-9	5.299712557693681e-9	5.299819472170952e-9	5.299698235816663e-9	5.299801819624861e-9	5.299643612843852e-9	5.299670702285653e-9	5.299300664951545e-9	5.2988982091051184e-9	5.297540295323699e-9	5.296419858247248e-9	5.300925698392689e-9	5.361698751649158e-9	5.244377376811826e-9	5.407186698391797e-9	6.021594001204278e-9	9.573243087146466e-9	2.50683384050987e-8	3.751742150281956e-8	-2.0312819026813145e-7	-5.603141713939053e-7	7.445010450357614e-7	1.336585691014136e-7	9.237848748178124e-7	4.6460027702810436e-7	-3.8174287819714436e-7	0.000001105082705565863	2.3655264203004123e-7	1.373759237477401e-7	-0.0000026087791431539387
"t=11"	-0.00000214120441210941	9.684362405337765e-7	8.68671144016453e-7	-6.990138862184025e-7	2.774017539008966e-7	-3.914250676917419e-7	1.1261172150334176e-7	5.910762808092329e-7	2.0042088322291818e-7	7.930827856661438e-7	-3.8657663037344747e-7	-1.910428165663447e-7	1.4806308512582689e-8	1.855742282064199e-8	7.076536245875786e-9	4.10685996321547e-9	3.4213768485003015e-9	3.2954726725265004e-9	3.4163281092958186e-9	3.382291002829163e-9	3.3762721507457627e-9	3.3783588149205457e-9	3.380650759332582e-9	3.381305901939413e-9	3.3821322409366417e-9	3.3820308775744934e-9	3.3824548717475977e-9	3.3822045164555448e-9	3.381620095055382e-9	3.3705325197530556e-9	3.3615437100564804e-9	3.569591844332365e-9	3.4649834113054112e-9	2.9931911393887844e-9	5.056655649759989e-9	-1.6973306093959195e-9	6.7402050607512365e-9	-1.774767888207407e-9	7.855680661528197e-9	1.4584943697215635e-8	-1.0450598941780243e-8	1.5500966288328755e-8	-3.114835167572494e-9	2.110895125362333e-9	1.075237832104392e-8	-1.680324834829605e-8	1.1777243957844519e-8	3.600305942264015e-9	-1.2713140318254545e-8	1.4047679242068511e-8	-6.383664041820225e-9	4.261863528753906e-9	2.7572877980830413e-8	-1.597188614699263e-8	2.157997858187599e-8	4.861965008373659e-8	6.317363654417818e-8	1.34770214210711e-7	2.0833637803807648e-7	2.855488580033594e-7	5.962573693674145e-7	0.00000175353031661718	0.00000573344018062194	0.000018374395455378334	0.00005531336192343694	0.00015460007474377147	0.00040058233458961645	0.0009623049597573541	0.002144283962240423	0.004434086371355339	0.008512757417818095	0.015179872770058833	0.025153195886328694	0.03874802834897628	0.05552016137877491	0.0740316975908264	0.09191303045815924	0.10630621072049018	0.11460213787753282	0.11521473232137802	0.10807603473298921	0.09464035323619358	0.07740356567184914	0.05915437522417277	0.04226179137589314	0.028237589239495042	0.017652137955083247	0.010328003910058059	0.0056576202976346135	0.002902551390739916	0.001395005627825574	0.0006282439799589756	0.00026517273228521265	0.0001049222697295793	0.00003891458915661339	0.000013542065541938264	0.000004414073930480988	0.0000013541210884815413	4.107136012398982e-7	1.2155855955153783e-7	1.406497645017879e-7	3.982534176882879e-7	0.0000013447521518550332	0.00000442704441805386	0.000013519173559295439	0.00003892979991537704	0.00010491954815017301	0.00026518198172464924	0.0006282385133919988	0.0013950281653019037	0.0029025539973793757	0.0056577006033655675	0.010328076142485543	0.01765218302964211	0.028237724069039682	0.04226195227365992	0.05915454493071437	0.07740376703714369	0.09464046713201946	0.10807616406625964	0.11521477533422098	0.11460208860421317	0.10630610636183413	0.09191285195398491	0.07403150326456776	0.055519989791204205	0.03874787230778076	0.025153074096080585	0.015179792036943085	0.008512699756533237	0.00443405963221577	0.0021442647995684183	0.0009622966784188502	0.00040057832793594095	0.00015460354731078318	0.00005530833764810783	0.000018376546233711544	0.000005730163980421921	0.0000017565968457589065	6.100105076622953e-7	2.834947668839405e-7	1.8579586236189272e-7	1.2827346984600752e-7	7.873931040514037e-8	4.617646420790322e-8	1.9818168661700497e-8	8.731008138695984e-9	2.160829626340899e-9	-2.625021644497849e-9	-2.377294916477979e-9	3.1139856249140507e-9	2.2711769132044424e-9	1.2098446688924014e-9	5.732421981541336e-9	1.3401698639725623e-9	3.2775092639880654e-9	5.108164335965171e-9	-4.503004635836305e-10	6.311150380078345e-9	1.783207248529095e-9	3.809171422730628e-9	3.32269312064426e-9	3.5078090432349995e-9	3.315694274697023e-9	3.4122805692149427e-9	3.3770891638695844e-9	3.381105173616561e-9	3.382367830262467e-9	3.38250050191391e-9	3.382281343888849e-9	3.3824757439404607e-9	3.3822844525133178e-9	3.3824617551303504e-9	3.382212288016717e-9	3.382311430932816e-9	3.3818746691949286e-9	3.381568469684737e-9	3.3803895238548876e-9	3.378621271643567e-9	3.376011026290371e-9	3.382543467544963e-9	3.41606531950589e-9	3.295662631686014e-9	3.4211999899724788e-9	4.107118867224813e-9	7.0763164217169106e-9	1.8557626102477798e-8	1.4806123993515996e-8	-1.9104261583802185e-7	-3.865768878341669e-7	7.93082868710826e-7	2.0042084225568857e-7	5.910766062156014e-7	1.1261153609609664e-7	-3.9142495722455095e-7	2.774017211493174e-7	-6.99013852245578e-7	8.686711397976055e-7	9.684363401207818e-7	-0.0000021412044486357473
"t=12"	-0.000002608175133089752	8.305214137527273e-7	0.0000015458822957281626	0.0000012512971121481087	-7.593743570621925e-7	-4.335010176381715e-7	-5.295279789097052e-7	-6.591767121033598e-8	2.4263095099730236e-7	1.7295703724773404e-7	7.952743154016062e-7	-2.429347707444407e-7	-1.677212431161479e-7	1.4118654023675958e-9	1.5356966587276588e-8	6.624082948825105e-9	4.880118309458226e-9	3.789153879552032e-9	3.732854358950988e-9	3.839320639187349e-9	3.8084201348098645e-9	3.792456904072594e-9	3.793499847581927e-9	3.790820990445809e-9	3.793677261221262e-9	3.791074232317726e-9	3.793883873726145e-9	3.7899471339031265e-9	3.783402480195264e-9	3.785504798514694e-9	3.982575158545387e-9	3.821084670896369e-9	3.2724124521266162e-9	5.061721042309841e-9	-1.2917366065678948e-9	8.877351187486227e-9	-2.364117235309493e-9	1.6389505308467278e-8	3.6876007802888466e-9	-7.420636327637453e-9	1.5424737709324177e-8	-4.465189551439153e-9	1.089873291615362e-8	8.771841031318672e-10	-4.364788974697831e-9	1.3923523223269285e-8	-1.1161779611690292e-8	-6.484486614333207e-9	2.4176493806926658e-8	-9.354731544952699e-9	2.619812078386019e-8	1.631100399190899e-8	-4.076787796236658e-9	4.3213274736331186e-8	4.315665047549544e-8	6.772606087057653e-8	1.0636862779467293e-7	1.1270976851829317e-7	1.1456225612604953e-7	1.4162517314453282e-7	1.8559402892304178e-7	5.322528775497659e-7	0.000002003076486900568	0.000007097000197742176	0.00002300501595564608	0.00006865370110975544	0.00018934750412835655	0.0004836702138421023	0.0011453323002362792	0.0025154620652674264	0.0051260291942956115	0.009696067760329052	0.017031488560164343	0.027794347830986443	0.0421626666126903	0.05948391473326342	0.0780930765556942	0.09545852602143912	0.10870682393366127	0.11539568278750345	0.11425134136040305	0.1055639609190605	0.09107302534600337	0.07340272895772226	0.055297083669922475	0.038955429546800646	0.025674759228289767	0.015838019868949837	0.00914795806806723	0.0049491654511877314	0.002508807517880518	0.0011919637583440723	0.0005309198836602746	0.0002217436585589816	0.00008687408670737806	0.00003191669985969092	0.000011018650838634514	0.000003570458567359047	0.0000010890540095287449	4.0412746460383175e-7	3.9241197957728957e-7	0.0000010994088424087778	0.0000035708245049725917	0.00001099806206461551	0.00003193511316545994	0.00008685557348175887	0.00022175479760588868	0.0005309165967710694	0.001191983789153972	0.002508817640926808	0.004949246071471514	0.009147985003263304	0.01583807881310395	0.02567490210461587	0.03895557647720893	0.055297249756233624	0.07340292361473133	0.09107318264725195	0.1055641073284872	0.1142513547950994	0.115395635920159	0.10870675314838396	0.09545835770577671	0.07809290573224736	0.059483726616291754	0.042162502505560306	0.027794224877694562	0.017031393405299355	0.009696006700990134	0.005125993466914669	0.002515443110040372	0.001145322693471118	0.0004836648661723508	0.00018934242984947058	0.0000686518563879357	0.00002300763368523473	0.000007096109110760196	0.000002010280041209178	5.36097503611721e-7	1.7351774672658138e-7	1.2757080192216108e-7	1.194395500281331e-7	1.1799788646182918e-7	1.0618812507079411e-7	7.671490032112871e-8	5.2891537816179834e-8	3.14058570261011e-8	1.5919850548939962e-8	1.04204848083711e-8	5.680917403161345e-9	-2.4549740018642296e-10	7.628606635279311e-10	4.387859076082634e-9	1.6532664126600594e-9	5.889449039564454e-9	4.618161852931735e-9	1.8886970876152986e-9	7.469050711250702e-9	4.077449489159335e-11	5.377307932263875e-9	3.2289781959349284e-9	3.6670705361174782e-9	3.837978157505972e-9	3.880338828032848e-9	3.7395826435471236e-9	3.821787220026351e-9	3.787805069599415e-9	3.792580915984445e-9	3.791177372036714e-9	3.794092484632472e-9	3.7911499495280054e-9	3.7940702801719794e-9	3.791141622855321e-9	3.79402476102797e-9	3.791020497523334e-9	3.793792946460428e-9	3.790762370670109e-9	3.793595215739742e-9	3.792396063850845e-9	3.808519943859778e-9	3.839246254244699e-9	3.732996356475837e-9	3.789084046523783e-9	4.880156612152575e-9	6.624044202041546e-9	1.5356916960307387e-8	1.4120772329206943e-9	-1.6772153577093718e-7	-2.429342649268307e-7	7.952739929928399e-7	1.7295758858448806e-7	2.426302769809041e-7	-6.59173788886136e-8	-5.295277375472196e-7	-4.3350114053986033e-7	-7.593746320644357e-7	0.0000012512973810441252	0.0000015458823892089413	8.305214872494915e-7	-0.000002608175132423618
"t=13"	-0.000002425003941874948	5.541558913968458e-7	8.707745744462869e-7	7.688793255411497e-7	0.000001463044557947768	-1.36081923396425e-7	-7.033866584738035e-7	-7.104102680566271e-7	-1.4105903756167493e-7	-6.64664682181737e-8	8.598224021660883e-8	7.593069101252681e-7	-1.3049742353388183e-7	-1.4189184605051253e-7	-7.564451287578322e-9	1.1811500666425445e-8	5.817511139483145e-9	4.688311627809583e-9	3.786820079731967e-9	3.6165789252251557e-9	3.746760679490535e-9	3.732632869457575e-9	3.721406183210263e-9	3.7204538338997395e-9	3.7203722325074295e-9	3.7208909287045344e-9	3.7193871316176796e-9	3.712526619459311e-9	3.727989583701685e-9	3.8969920623799226e-9	3.6768461608716052e-9	3.1129135935614727e-9	4.7600432484529165e-9	-7.343015084870785e-10	9.938376788198866e-9	-1.5642448447650281e-9	1.8898046461046647e-8	-6.556452047945527e-9	-5.997580210248543e-10	1.1802127608540047e-8	-4.576533263467297e-9	8.101203596844186e-9	-5.469208530506364e-9	5.240306188980526e-9	8.529853157135392e-9	-6.209088798669882e-11	1.1043068015581525e-8	1.602417654122945e-8	-1.578252140088665e-8	3.722858099575177e-8	-7.084605568863367e-9	4.813034193418275e-9	3.2551445316997274e-8	3.9931950523985904e-8	6.696087129220984e-8	5.600739005906519e-8	4.7921313028886914e-8	1.1386667275736784e-8	-3.255470482077527e-8	-9.210314755314641e-8	-7.397565537914375e-8	5.2317143506286357e-8	6.002808430327633e-7	0.0000026149276738385296	0.000009191847331058156	0.000029138925047300646	0.00008531736521344424	0.00023152619059829682	0.0005826390341341359	0.0013597348951612798	0.002943033146773022	0.005909327423006316	0.011011382410840875	0.01905023945816553	0.03061488776080079	0.04572752347529618	0.06351668987754189	0.08209677743755461	0.09880096188487653	0.11078079314823164	0.1157995953490103	0.11291623157543962	0.10277184931436723	0.08736041081433987	0.06939405050504455	0.051538434371512065	0.03580660985053963	0.023282367624008815	0.014174932262580486	0.008083936290223193	0.0043202109308418946	0.002164287747787874	0.001016704909807875	0.00044798668131251773	0.0001851953763825076	0.00007185733925507698	0.000026154642566611486	0.00000895225518526832	0.000002947704483169389	0.0000011007716820277125	0.000001105782279742229	0.0000029378021589865355	0.000008956261319137404	0.000026172631582443984	0.00007183883532391189	0.00018521376827151936	0.0004479715164592557	0.0010167225929484935	0.002164306977229802	0.0043202751004117745	0.00808392991535789	0.014175006366342613	0.023282494905509044	0.035806757700644565	0.051538602196385175	0.06939425243874553	0.08736056426731853	0.10277198088111628	0.11291629491232635	0.11579960618090257	0.1107807204279021	0.09880075468412375	0.0820966248217615	0.0635164957613269	0.045727360751757096	0.03061475811510983	0.019050130450734337	0.011011320319664009	0.005909292510102526	0.002943006246315494	0.001359721317573226	0.0005826382321022505	0.00023151946121335865	0.00008531736147687763	0.00002914698592781928	0.000009186246255898922	0.000002613129724160501	5.954755265547007e-7	4.237489581448983e-8	-7.570058935257862e-8	-7.901544252231218e-8	-2.6851057266519263e-8	1.776540448084063e-8	4.2276218970016544e-8	5.910878575487999e-8	5.4683906958175044e-8	4.019078969630385e-8	3.17099410063193e-8	1.9256079952789662e-8	1.0939172012669474e-8	7.510346677896962e-9	6.172176547636354e-9	1.8995871542415443e-9	3.250911317920213e-9	1.9795411976275545e-9	2.5526271096865116e-9	5.993800566983509e-9	8.453029387567312e-10	7.836575721675842e-9	1.873586619183243e-9	3.868007802942941e-9	3.993062214213694e-9	3.2794341686681605e-9	3.810613269372709e-9	3.776597146121219e-9	3.6775946732348075e-9	3.747057442105017e-9	3.7191931756552776e-9	3.7201660640917567e-9	3.720742269841537e-9	3.7216201231871082e-9	3.720754038205598e-9	3.721543739843014e-9	3.720603714008064e-9	3.7212553039012164e-9	3.720173835652929e-9	3.720720842537162e-9	3.721198127415448e-9	3.732888775864751e-9	3.746540078175542e-9	3.6168263939373446e-9	3.786572611019778e-9	4.688355481619055e-9	5.81730397186675e-9	1.1812045785930536e-8	-7.564834647588725e-9	-1.4189035568712427e-7	-1.3049867664260972e-7	7.593064601518762e-7	8.598204370713347e-8	-6.646544314925507e-8	-1.410592481709827e-7	-7.104103796340411e-7	-7.033867378547498e-7	-1.3608175364332453e-7	0.000001463044736693675	7.688794159133039e-7	8.707745137170875e-7	5.541560009758584e-7	-0.0000024250039508677546
"t=14"	-0.000002775564204582359	8.162465643390959e-7	0.000001161105187330591	4.680935294931743e-7	-5.9136592622799355e-8	0.000001169947507539959	5.944438300486965e-7	-5.57495322128787e-7	-8.273848652873284e-7	-1.3175100488371783e-7	-3.091350440076468e-7	-3.323204877947461e-8	6.944494755911634e-7	-4.359881367044238e-8	-1.1679437861289443e-7	-1.364514168322728e-8	8.819794672376702e-9	4.3024120932599885e-9	3.760913136474642e-9	3.0217252033892805e-9	2.8453422951102425e-9	2.9404828572054953e-9	2.9382668520483435e-9	2.9236457699255425e-9	2.9233505616232947e-9	2.918835284582144e-9	2.9162848802499752e-9	2.9367197562635283e-9	3.0757953961568774e-9	2.8021063247507527e-9	2.2923465348156924e-9	3.8575836969201305e-9	-6.458239498741136e-10	9.561671232560798e-9	-1.46287826296998e-9	1.5975673894885745e-8	-1.4518782620598358e-8	6.027314425338659e-9	4.962547150988428e-9	-1.6154977355853362e-10	5.159675797727914e-9	1.602172838843785e-10	8.159376729821588e-9	1.8310768457041604e-9	5.534746883029129e-9	-3.525588709862859e-10	1.4009373994205987e-8	-1.2236976987267667e-9	3.196340625510885e-8	-3.092279221572625e-8	1.7464448887061224e-8	2.5987876184352388e-8	3.41240488088701e-8	2.2456301707052262e-8	-1.413273276185123e-9	-4.4463943638106684e-10	-6.939073005085561e-8	-9.64416908555421e-8	-1.4611151399890332e-7	-1.556736126673286e-7	-1.5771739836356602e-7	-5.409490977381637e-8	2.327009009928105e-7	0.0000010313769541747675	0.0000036405863631516766	0.000011922328246094516	0.000036671796081466645	0.00010546623954610368	0.0002820324224218629	0.0006997584781852639	0.001609820337156731	0.0034338074061075474	0.006792877775046335	0.012467769517953808	0.02124190780323254	0.03361289355371466	0.049429422444177806	0.06759371084915167	0.08601067479977298	0.101909330417426	0.11250786618680286	0.11581102585520708	0.11122472398229033	0.09972781390477081	0.08353439396711437	0.06540461863807201	0.04789534607342727	0.032821197891860665	0.021057893157829688	0.012655495615602086	0.007127577548925457	0.0037633622780618436	0.0018635956330607106	0.0008657634696001004	0.0003774641538902834	0.00015446306478628102	0.000059364711014087135	0.000021472737991579116	0.000007446347453976543	0.0000030067505016884155	0.000003010072769482619	0.00000745222119391542	0.000021473886768208494	0.00005936407016093881	0.0001544775594896075	0.0003774478362116307	0.0008657948487681422	0.0018636111391578947	0.003763388987439442	0.007127566032082422	0.012655596500245503	0.021058013394732344	0.03282132912855218	0.04789550011836685	0.0654048156363034	0.08353455675729238	0.09972797278967316	0.1112248120318271	0.11581101619169187	0.11250780343293765	0.101909173229496	0.08601054630104144	0.06759347498417556	0.049429262895074655	0.03361275005847808	0.02124179946977911	0.012467702906565625	0.006792829097974407	0.003433773771645998	0.001609812232477803	0.0006997558129311354	0.00028202255914344665	0.00010546504883945929	0.00003667528840833878	0.000011914961388082013	0.000003648070272754822	0.0000010319932769453644	2.2333436344723623e-7	-5.2636029090891157e-8	-1.5014004028923722e-7	-1.5629788852056237e-7	-1.4368371192841067e-7	-1.0334705746739559e-7	-5.406141279085119e-8	-1.890147660610353e-8	1.0110008274999416e-8	2.6519431761684586e-8	2.2038061375795337e-8	1.923944314974335e-8	1.48908522179525e-8	1.197816534848073e-8	4.5580106355913586e-9	4.749074467014225e-9	4.783688112297568e-9	3.132335057998148e-9	3.984782726007552e-9	9.050934446364067e-10	5.5106764706991385e-9	-6.085887349627228e-10	5.310516471013216e-9	3.268901038744332e-9	2.0315701343420756e-9	3.722417263318789e-9	2.3413450067621966e-9	3.0211914081590407e-9	2.9545915714024318e-9	2.881081040406741e-9	2.945864441272761e-9	2.920099828607192e-9	2.9217412933491005e-9	2.9200243334415177e-9	2.923058239900911e-9	2.9200908358006927e-9	2.9230022846604697e-9	2.920202302192365e-9	2.923650210817641e-9	2.923541742028135e-9	2.9384461530668204e-9	2.9403710577469155e-9	2.8454949507761285e-9	3.02161562437675e-9	3.76131159551818e-9	4.302698752844947e-9	8.819404317961244e-9	-1.3646081820084532e-8	-1.1679451872304014e-7	-4.3599028387575345e-8	6.944511407036558e-7	-3.323200559179895e-8	-3.091349415340616e-7	-1.3175085633587713e-7	-8.273856206830743e-7	-5.574951498221736e-7	5.944447887262783e-7	0.000001169946616697004	-5.9137463148672964e-8	4.680940658419175e-7	0.0000011611056447424772	8.16246561785583e-7	-0.0000027755641591742375
"t=15"	-0.00000304906660919535	3.060190263415308e-7	9.759718478941082e-7	9.658344134466645e-7	6.622731515415481e-7	-3.155561194567724e-7	5.984964024374761e-7	0.0000010862716498527547	-1.6699259319796766e-7	-8.478958180013763e-7	-5.424282856214546e-8	-4.6454669255791003e-7	-1.5986260315514755e-7	6.099833480543992e-7	2.1791314752661606e-8	-8.868042478127336e-8	-1.5417143228724228e-8	8.016549979394938e-9	5.423894333667079e-9	5.1294961611603185e-9	4.448546975233114e-9	4.261726860299575e-9	4.341348169845105e-9	4.3437280439206916e-9	4.331724534623049e-9	4.325231173218924e-9	4.351126903223701e-9	4.4518465580623e-9	4.147264198728351e-9	3.734631937035715e-9	5.255043178387098e-9	1.6746647402143822e-9	1.080529177244216e-8	3.681659421772565e-10	1.3088042538633715e-8	-1.4858308472476267e-8	1.4169860951263047e-8	2.7053257412035236e-9	6.3640867020708924e-9	1.8040569038646481e-9	2.7572552019350383e-9	4.500070760471431e-9	4.7658971213948575e-9	8.81876172087459e-9	-1.3893437511569573e-9	2.5354734645155474e-8	-8.785758232043861e-9	2.111107688662628e-8	-2.3272994864598218e-8	3.327436282063445e-8	5.73427516581404e-9	1.6594037921535687e-8	-1.3071852156265606e-8	-1.1128999721776722e-8	-3.430105532942207e-8	-8.840199383630676e-8	-7.925450229429032e-8	-1.2347529998457674e-7	-9.840345793765692e-8	-7.318987871318683e-8	5.138937719806336e-9	8.585273780781222e-8	2.0558110735979795e-7	5.228559972758617e-7	0.0000014526186726815382	0.000004616946065794103	0.00001488745149669235	0.000045499794493752965	0.00012960154411612024	0.00034242804143069794	0.0008382072302784982	0.001900981725001527	0.00399553325314117	0.007786101322091454	0.014074088447580069	0.02361093528143876	0.03678399147642197	0.053252197357241515	0.07168769141719578	0.08980187377641224	0.10475413827299263	0.11387127304405742	0.11543145031306934	0.10919571740749978	0.09646160877826526	0.07962647466995032	0.06145940518080617	0.044382126917736464	0.030003055353661212	0.018997240202103916	0.011272070066129292	0.0062705200635858604	0.0032717331892814228	0.001601758678395182	0.0007360327879235573	0.0003176012879079204	0.00012873955948711213	0.000049144862058647654	0.000018077660648208038	0.000007752593681686903	0.000007746142686282376	0.0000180824044402339	0.000049143707005372406	0.00012873345654473844	0.00031760602412711503	0.0007360675190843935	0.0016017632071785304	0.0032717488487205015	0.006270527008746862	0.011272171112789553	0.018997335115851777	0.030003173234050662	0.04438227915051507	0.06145960780959803	0.07962663838826356	0.09646177767706876	0.109195809586764	0.11543146078158317	0.11387123634185636	0.10475398732720753	0.08980173333032326	0.07168748132757419	0.05325206015843165	0.03678380319070096	0.02361082608410381	0.014074000242631834	0.007786058884929115	0.003995509471084846	0.0019009684494819545	0.0008381913724009316	0.00034241671582113664	0.00012961421283241847	0.000045497765558399905	0.00001487540455524794	0.000004625003998559585	0.0000014414374359672522	5.19273789745256e-7	2.1983257325608463e-7	9.010903978534657e-8	6.147811482115628e-9	-7.028045145851536e-8	-1.0542995176887615e-7	-1.144390915364113e-7	-1.0374167080939856e-7	-7.387660694302411e-8	-4.2060411487021554e-8	-2.0213557716530772e-8	5.3615570871912155e-9	9.375093923402744e-9	1.4178614837767611e-8	1.0435293518185063e-8	1.183215292410722e-8	8.631600101338677e-9	3.7245670991836732e-9	4.960030830503115e-9	2.1604524835794336e-9	4.9864231632668066e-9	3.3765628071336096e-9	6.8808831965583295e-9	2.0292207913996663e-9	4.085372817819177e-9	6.264197049965503e-9	2.8804246765545827e-9	5.415658255181199e-9	3.7255066809294135e-9	4.425767086146948e-9	4.344463344629901e-9	4.28879154412698e-9	4.349035465089912e-9	4.327698310824246e-9	4.328290503785581e-9	4.326424662970396e-9	4.329591685170442e-9	4.327130542769453e-9	4.331080716291069e-9	4.33161817525729e-9	4.345462434329761e-9	4.3398499238733734e-9	4.26331903113919e-9	4.447061829893073e-9	5.131237545974443e-9	5.421798676685796e-9	8.017714936414677e-9	-1.5418153864743545e-8	-8.867882783647474e-8	2.1792257887121025e-8	6.099821594496291e-7	-1.5986163393044706e-7	-4.645499648292528e-7	-5.4240598790222805e-8	-8.478977436832125e-7	-1.6699021976318562e-7	0.000001086270225769681	5.984967088590309e-7	-3.1555553037243556e-7	6.622752303231394e-7	9.658331118211905e-7	9.759708639034415e-7	3.060194971871155e-7	-0.0000030490666215188256
"t=16"	-0.00000263994739557738	5.137892945539235e-7	5.485457300613561e-7	5.129478275467392e-8	2.932314575598838e-7	8.045172418258417e-7	-8.159343423130849e-8	5.97383565947851e-8	0.0000012523384087526068	2.913184075081787e-7	-7.833756566766326e-7	6.739743518835439e-8	-5.361427860561818e-7	-2.684029501986984e-7	5.127262731052795e-7	6.351329762122049e-8	-6.46310163165964e-8	-1.5825639132494018e-8	5.628045696148831e-9	4.98462759956908e-9	4.981265733228213e-9	4.448438506443608e-9	4.265051312124513e-9	4.328115865703808e-9	4.346192961079964e-9	4.360137362269256e-9	4.431157440976108e-9	4.106405104842281e-9	3.828349637302608e-9	5.30473631688011e-9	2.503668161679684e-9	1.0148382245667165e-8	2.3813440108710893e-10	9.02140395719897e-9	-1.243634939473992e-8	1.7893939108226675e-8	-1.0117328086423072e-9	8.710492660490843e-9	-3.5327544223306973e-9	8.238841164853739e-9	4.0789078781244825e-9	1.1765104668270965e-8	3.413901605853198e-9	1.091714829648538e-9	1.959295925502147e-8	-1.9203339696183264e-8	2.457523973209419e-8	-2.6443844447499032e-8	2.968917856005504e-8	7.834495274749997e-10	1.983160358154379e-8	-2.5673181025531733e-8	-1.1029992919020515e-8	-4.487501237271374e-8	-5.969048133547261e-8	-4.660724783889236e-8	-6.501854221685477e-8	1.5536174347019482e-8	4.9866454743252575e-8	1.3341883819961708e-7	1.675273023638013e-7	1.995766241158492e-7	2.209347854664756e-7	2.1219029988639448e-7	4.4993524950243113e-7	0.0000015177446206493528	0.00000547858064947615	0.00001835994876264735	0.00005635033230355635	0.00015911321578532256	0.0004151050293882408	0.0010018898209473992	0.002239144907777657	0.004636300317853004	0.008898179952776197	0.015838105374780365	0.026159735073007173	0.04012100575919386	0.05717673767754061	0.07576932902506672	0.09343736061939367	0.10730812643122833	0.11485819877415682	0.1146666519860744	0.10685128993615656	0.09300429839145374	0.07566712340637816	0.05758119155614616	0.041010749927975376	0.027353709602709886	0.017095452178532144	0.010016499067888818	0.00550471385287421	0.002838763221066687	0.0013743060494049164	0.0006248341199039942	0.0002669651613065316	0.0001075317930943065	0.00004190098229894801	0.0000191073760323901	0.000019112048320280017	0.000041893424742700525	0.00010753383932160521	0.00026698212109876884	0.0006248325870994442	0.001374313559904805	0.002838776350932548	0.005504730679697922	0.010016603630809584	0.017095533802957363	0.027353823680009826	0.041010903426920486	0.05758139065280621	0.07566728934654576	0.0930044679330615	0.10685137574899561	0.11466668885126718	0.11485817636246842	0.10730799796827206	0.09343723155281525	0.07576910984617014	0.057176577748147994	0.04012081575685911	0.02615966385457924	0.015837994336846184	0.008898123471811514	0.004636249677811843	0.002239132904932717	0.0010018831901695835	0.0004151049970759768	0.00015913044681670208	0.00005633112893743686	0.00001836020386591919	0.000005481198433243684	0.0000015153493070352297	4.469697691966701e-7	2.2192874171711452e-7	2.14663113173863e-7	2.1223765156452856e-7	1.7844081645623788e-7	1.1896875695693865e-7	5.115839163405411e-8	-6.902143634412994e-9	-4.4750631422729725e-8	-5.9682311426279e-8	-5.908401834453514e-8	-4.251248408859709e-8	-2.422595202222766e-8	-3.1923200749517378e-9	1.582701969482514e-9	7.138455715427483e-9	5.9860593148997054e-9	5.325323626514944e-9	9.896514052698535e-9	4.912202200557658e-9	7.2598510536536764e-9	3.2944766914511092e-9	3.1494493679673496e-9	2.927990627732413e-9	6.054383216991255e-9	4.481642501552585e-9	1.9459965860946227e-9	7.020808712177029e-9	2.680168864621635e-9	5.524802282330654e-9	3.777665735782421e-9	4.427428867970207e-9	4.341640269522884e-9	4.293978950187238e-9	4.352747828839654e-9	4.333661318689508e-9	4.335903747154646e-9	4.331937142332265e-9	4.338037706830278e-9	4.335610981343052e-9	4.347842197383045e-9	4.330021563525577e-9	4.2646501885457155e-9	4.449152823937652e-9	4.980449164193601e-9	4.9849764316434175e-9	5.6281398430613194e-9	-1.5825562305060714e-8	-6.463119495148106e-8	6.351297621165486e-8	5.127259544712715e-7	-2.684050952606043e-7	-5.361380288615436e-7	6.739862801197205e-8	-7.833758927100476e-7	2.9131552714556364e-7	0.0000012523404550046635	5.973668804060139e-8	-8.159218911618638e-8	8.045149502144966e-7	2.932295389834749e-7	5.129730540343047e-8	5.485470399024805e-7	5.137885659145525e-7	-0.0000026399473631588677
"t=17"	-0.0000026392762395577307	6.89796902930695e-7	0.0000011718990478026825	4.6307849377313914e-7	-4.0061660389056897e-7	-5.420948465673092e-7	4.545161401692255e-7	2.555230647072193e-7	-3.1689445811888817e-7	0.00000114745674728578	6.921241231250264e-7	-6.665510305925437e-7	2.0764141972495764e-7	-5.434732367470829e-7	-3.562176513760562e-7	4.14068677456747e-7	9.003242762428698e-8	-4.3198850163683744e-8	-1.554864204056372e-8	3.5685998600598623e-9	3.8292921056282125e-9	4.154580346416026e-9	3.749458632462677e-9	3.563094930214561e-9	3.633896739074771e-9	3.696072115033644e-9	3.374382662180153e-9	3.236353851576723e-9	4.668704201016283e-9	2.414280331208829e-9	8.351665248262918e-9	-6.7309835483087e-10	5.036584038720093e-9	-8.289135156047678e-9	1.8007575985912183e-8	-2.2311409386688297e-9	8.757558789262987e-9	-4.9346577934983316e-9	1.5628726202088217e-8	3.975797802091563e-9	6.598543600411233e-9	-2.626384776327484e-9	6.963904120027564e-9	8.804032614051494e-9	-1.4873931752923397e-8	1.7592582168823867e-8	-2.92084046948915e-8	3.3388460773942086e-8	-4.423854504942426e-9	1.0239817660462336e-8	-2.823899569737165e-8	8.41579905763723e-9	-3.377291479811362e-8	-2.6217871762490574e-8	-1.3311084234857162e-8	1.1435680069560306e-8	9.290221292257428e-8	1.1848225556221337e-7	1.9811579377027044e-7	2.0675370360212497e-7	2.2029384194599544e-7	1.6316583872910684e-7	4.79854862511786e-8	-1.7696343501683032e-8	-3.3004145638670934e-8	3.0677784845778433e-7	0.0000017690502152056808	0.000006919770107471912	0.000023147154487590527	0.00007016532806236597	0.00019535027218609002	0.0005022863927787169	0.0011946037732100123	0.002630250878706719	0.00536415510898558	0.010138084422391502	0.01776673549678154	0.028888872865053927	0.043614102977685754	0.061181314846186496	0.07980778241044229	0.09688456787001631	0.10954673908454893	0.1154599803913563	0.11352650294003486	0.10421650116472037	0.08938737271662456	0.07168565270813765	0.05379051896717213	0.03779046740240444	0.02487318049902809	0.015346416690414921	0.008880602233154233	0.004822400102083568	0.002458457931822977	0.0011772266990520697	0.0005299351464994606	0.00022513887962538615	0.00009289315353211425	0.00004498664906382732	0.000044984450584983904	0.00009289574845294801	0.00022514136118523265	0.0005299270236754916	0.0011772490542555358	0.0024584436808434695	0.004822431841099317	0.008880690927805301	0.015346489108310046	0.02487329348602474	0.03779063260808213	0.0537906932389266	0.07168581136350705	0.08938754661864912	0.10421661579957486	0.11352657347924078	0.1154599675943695	0.10954662175845009	0.09688443639879074	0.0798075709933147	0.06118115012985614	0.04361390952898592	0.02888877176796356	0.017766605620575082	0.010138064752864606	0.00536410829628442	0.0026302337010086774	0.0011945832962944047	0.0005022850533649148	0.0001953497902476009	0.00007014168923757946	0.000023159481901124934	0.000006924859481838297	0.000001770420806623818	3.102490163664484e-7	-2.6192584434703292e-8	-1.8069173268742134e-8	5.753246545836532e-8	1.3911086615969737e-7	2.0192977046029625e-7	2.1831198182553635e-7	1.9022311259497826e-7	1.4009399895709151e-7	7.989433803423651e-8	2.4511857210640642e-8	-5.1435735670679605e-9	-2.4433717493721474e-8	-2.633211937386193e-8	-2.8221062153832577e-8	-9.834963954347131e-9	-3.2339000366476967e-9	6.669498286981934e-10	8.385356076168193e-9	2.458119374715295e-9	6.486555514939596e-9	3.5465238523713083e-9	6.226394844155436e-9	5.755853127453747e-9	2.5679968151948174e-9	2.3647781510760524e-9	3.483814237092986e-9	5.955885451491838e-9	4.420241950242598e-11	6.402469998612048e-9	1.9757300240286213e-9	4.795782770905532e-9	3.1425034796583873e-9	3.7154905818681527e-9	3.6281163628970603e-9	3.5826696054286344e-9	3.639653356479755e-9	3.623263133967214e-9	3.62752528015875e-9	3.622939059866326e-9	3.633595202501283e-9	3.608932486187655e-9	3.563375816639791e-9	3.750758703624513e-9	4.154571353609526e-9	3.829861205950635e-9	3.5684882826458875e-9	-1.5547890530598352e-8	-4.320006019575828e-8	9.00345293874949e-8	4.140665493812534e-7	-3.562175018290148e-7	-5.434699410500343e-7	2.0763476527019264e-7	-6.665489503676625e-7	6.921246380464652e-7	0.000001147457548977826	-3.168938506048491e-7	2.555206334298177e-7	4.5451754471237393e-7	-5.420930795363432e-7	-4.006148646151786e-7	4.6307649670396245e-7	0.000001171897203167127	6.897982286480087e-7	-0.0000026392762201288278
"t=18"	-0.0000026085491802163574	5.787625834141608e-7	9.338775605050031e-7	7.750582360355196e-7	6.495424542674044e-7	-9.224127195395226e-8	-9.448721494109691e-7	-2.2610420025159783e-7	4.1777139359044924e-7	-5.306418607853303e-7	8.622354100706886e-7	9.650102771319169e-7	-5.339582093144557e-7	3.612427343924196e-7	-4.949598118031417e-7	-4.1665252281664067e-7	3.189784010260155e-7	1.0232798730580583e-7	-2.4186860181352188e-8	-1.207426658655919e-8	3.279025939662006e-9	4.29302637883211e-9	4.739536429987368e-9	4.4982927382974935e-9	4.3162218243963935e-9	4.076591175738997e-9	4.077327142582021e-9	5.448630768789542e-9	3.469949994006072e-9	7.820393665980419e-9	6.939226970814616e-11	3.7416680864765794e-9	-2.0681306667214017e-9	1.6581742867671778e-8	-9.768792441633423e-10	7.718612415885673e-9	-1.1382664810710708e-9	1.7013223940764988e-8	-4.138996256841665e-9	4.5307310125863864e-9	2.7994979667766984e-9	9.47428457909183e-9	-2.423231615367172e-10	-6.4241348907145834e-9	1.4798899217183248e-8	-1.6599065566502702e-8	3.8527524059972507e-8	-6.701292742938847e-9	6.77885425570679e-9	-2.316468972196617e-8	1.1693120693934134e-8	-2.5639467216009848e-8	5.770968591889414e-9	3.2372402314351234e-8	8.284683661319292e-8	1.3081244731871777e-7	1.485778876597621e-7	1.8107563537483884e-7	1.4883405408117056e-7	1.294472367074917e-7	3.6933450409115665e-8	-3.1593040294986e-8	-7.082848518802365e-8	-1.4872753562045204e-7	-1.3158599176943397e-7	-1.579460273681832e-8	5.368911737413384e-7	0.000002531570135300143	0.000009125134964760306	0.000029477244185671658	0.00008741665376366115	0.00023939775228476456	0.0006062894377831807	0.0014205852085557025	0.0030809232425593747	0.006187806712540933	0.011514879332973571	0.019866064289892016	0.03179708212394816	0.04725092093035055	0.06524174153536388	0.08377105974275278	0.10011194851922245	0.11144840216715579	0.11567202695754975	0.11202501725333558	0.10131824983527138	0.08564267692104366	0.0677096735486521	0.050105283753821284	0.03472833921676943	0.02255974629698798	0.013743405447290247	0.007856165201708842	0.004216148307220835	0.0021254478614115557	0.0010075843734907997	0.0004513498138299932	0.00019723365078450072	0.0001013267844757193	0.00010132282791774916	0.00019724098740270257	0.00045134927019530036	0.0010076057405741246	0.002125423785554026	0.004216205408184903	0.007856220314009787	0.01374347725670444	0.022559852073897657	0.034728492671393885	0.050105428647064576	0.06770984566565696	0.08564287171969587	0.10131838444866414	0.11202509733498056	0.1156720201227589	0.11144832026440155	0.10011181256773782	0.08377085472037349	0.06524156581131457	0.04725073251145406	0.03179697069804088	0.019865927820920004	0.01151483756750471	0.006187735156831464	0.0030809363407120482	0.0014205690208229926	0.0006062857785893438	0.00023938092392017385	0.00008741007604951001	0.00002949348210345981	0.00000912805456099175	0.000002517682232916485	5.326191395704782e-7	2.3132384896484837e-10	-1.302071070963251e-7	-1.4423546013109245e-7	-9.751303664540245e-8	-2.6984527723428187e-8	4.8736519930869804e-8	1.1195371019123712e-7	1.675946000867512e-7	1.7842553590163845e-7	1.5758548155275776e-7	1.233376994980162e-7	7.468292229084739e-8	3.411494076122068e-8	4.114835361335167e-9	-1.368749669161673e-9	-1.1461968707493497e-8	-6.3495825264325845e-9	1.7097000482024782e-9	-2.597598913745003e-9	5.089362709043144e-9	3.579316398827359e-9	5.860081198072464e-9	4.809288522977795e-9	2.407944954541108e-9	7.09794589770496e-9	4.363515881955493e-9	4.082900795232547e-9	2.0201860184698717e-9	7.99281463237378e-9	4.920930329888051e-10	6.8073378045596655e-9	2.7971659433134732e-9	5.424447224733342e-9	3.927975389395044e-9	4.438102552128953e-9	4.339613335346826e-9	4.305494294420953e-9	4.346807691568699e-9	4.3465953059040885e-9	4.339346215687101e-9	4.325284685968711e-9	4.284204879745346e-9	4.471822911966683e-9	4.7419389526126565e-9	4.290684363361663e-9	3.2818655570920896e-9	-1.2078557709571669e-8	-2.418256594971524e-8	1.0232561364897919e-7	3.1897539187752955e-7	-4.166388991588832e-7	-4.949697791634122e-7	3.612465170332868e-7	-5.339610161803066e-7	9.650150891715725e-7	8.622255418533342e-7	-5.30635795747969e-7	4.17775895877881e-7	-2.26111944945373e-7	-9.448682007917597e-7	-9.224546471120476e-8	6.495408656492785e-7	7.750625389268961e-7	9.338792418267516e-7	5.787603502005467e-7	-0.0000026085485643756456
"t=19"	-0.0000024071511269818657	7.569989349809347e-7	0.0000010321315691008692	3.6899756727937216e-7	1.2503517199391467e-7	4.806762394782282e-7	4.441155883050385e-7	-7.187070421021957e-7	-8.539907525584312e-7	3.4496205048029083e-7	-6.325651650262998e-7	5.060390332323195e-7	0.0000010961793409647314	-4.24476308102939e-7	4.90795106888875e-7	-4.0631530018320205e-7	-4.471870711508785e-7	2.3067413901234346e-7	1.0335030342645268e-7	-1.090131762637725e-8	-9.606210493728895e-9	1.925805737101882e-9	3.246346413909862e-9	3.902084100282366e-9	3.414894145237213e-9	3.390493663602001e-9	4.605849923677852e-9	2.82232093251622e-9	5.808670988649567e-9	-3.4754787936464027e-10	1.6667022206817705e-9	2.1919248638369027e-9	1.2530227078144662e-8	4.2987058357368824e-10	5.9393554519004965e-9	1.2127299164887972e-11	1.1070432126558671e-8	-5.4478171973570966e-9	7.916458488743672e-9	3.885176846907257e-9	3.00657709839669e-9	-3.956143523886624e-9	1.631221047126985e-9	7.471042562379182e-9	-5.260834323728147e-9	3.009865734426853e-8	-4.9086117392960205e-9	4.6089719818454e-9	-1.7541980645852107e-8	1.411565098141665e-8	-1.3578253854618083e-8	2.7548686998279948e-8	6.597597168589431e-8	9.407598455801747e-8	1.0513830162039994e-7	1.1568318070143135e-7	1.1415068745801449e-7	7.617300812334804e-8	1.9748351287596222e-8	-7.117713052284813e-8	-1.1528034105090512e-7	-1.5783357842913404e-7	-1.6567513327903072e-7	-9.121296107306165e-8	-4.999834823937732e-8	8.731531631056555e-8	3.1659471377842863e-7	0.0000010720777454675812	0.000003595828696689729	0.0000119075099921373	0.00003725759045880572	0.00010850799018669033	0.0002926051915977945	0.0007299422535483879	0.0016847798405299486	0.0035985452043365562	0.007116487204046451	0.01303756157080116	0.022141080867696283	0.0348809199600324	0.05101635665633808	0.06933150911405983	0.08762645131583835	0.10308934802551795	0.11299490001477197	0.11549433868546499	0.11017925042875121	0.09818564677251607	0.08180145016698659	0.063764920994417	0.04654082278449967	0.031829263629042925	0.02041020509921232	0.012279186530315012	0.006935122356354961	0.0036794969404765343	0.0018363500780859132	0.000867230959850529	0.000401363365544416	0.00021843776380292557	0.00021845704775791397	0.00040135815892039517	0.0008672421190170088	0.001836330186423596	0.0036795724150815445	0.006935160042308985	0.012279265532930905	0.02041028901431652	0.03182938871180463	0.0465409651551697	0.06376511429494891	0.08180164414419144	0.09818578859492466	0.11017934034317856	0.11549434753880627	0.11299482682447859	0.10308921905294377	0.08762626969342713	0.0693313326910957	0.05101618304126665	0.034880779629633984	0.022140959664212922	0.013037504412601209	0.007116418799658297	0.0035985243701378566	0.0016847224619955803	0.0007299733430997657	0.00029260968103883567	0.00010851641282660918	0.00003725968746215447	0.000011887214786510114	0.000003585712329279289	0.0000010848339893065884	3.4398541359781376e-7	6.892166659611121e-8	-6.114612260965657e-8	-1.0702097885673112e-7	-1.5156980592845315e-7	-1.540739510419442e-7	-1.1288105250528702e-7	-5.2180782694755123e-8	3.4318183850245987e-9	6.997734869340633e-8	1.1268682342802094e-7	1.2003639537905286e-7	1.1035388669533575e-7	8.800653894525112e-8	6.234172422736606e-8	2.4923889618833073e-8	9.638157050240181e-9	-1.8891932462850036e-9	-6.269467833774911e-9	3.727159469946173e-9	6.952338704735439e-11	3.0258850980402485e-9	-3.48995499166449e-10	5.7767253203167e-9	5.397007951657429e-9	2.3271514715261787e-9	5.687817217214786e-9	3.216406474493283e-9	5.215587850493364e-9	8.209466439978996e-11	7.466284701607151e-9	1.0640854863908089e-10	5.498925648161901e-9	2.1672184047361043e-9	4.469821068830981e-9	3.212459964707648e-9	3.611299814743063e-9	3.5625811189987644e-9	3.4815659244458175e-9	3.5613317850291537e-9	3.5012850396753947e-9	3.517317659351704e-9	3.654726854485091e-9	3.888250388328629e-9	3.2270478511620126e-9	1.9233321602030173e-9	-9.605623407793473e-9	-1.0898584812402135e-8	1.0334949129831017e-7	2.3067611731875104e-7	-4.47191000341185e-7	-4.063222234229613e-7	4.907948628618541e-7	-4.244619163928931e-7	0.0000010961745913196097	5.060360263042796e-7	-6.325597292633489e-7	3.449584821124674e-7	-8.539989482247989e-7	-7.18702448443409e-7	4.441236235441792e-7	4.806756415121072e-7	1.250344161540795e-7	3.689949730212305e-7	0.000001032128965072765	7.570015145841325e-7	-0.0000024071513942125478
"t=20"	-0.000002703077532029141	6.95743451517572e-7	0.0000012033027690927511	9.110571824733071e-7	3.5955357513550723e-7	-1.8304115667611143e-7	-3.0273095585897636e-8	6.595144369514472e-7	-1.1591649418107863e-7	-0.000001150649288406136	1.3256299924435666e-7	-6.988484777536996e-7	1.392999314786536e-7	0.000001102344748260542	-3.417480769485337e-7	5.963983172874165e-7	-2.979931655877621e-7	-4.5439858398221844e-7	1.5229662320148663e-7	9.65546824716057e-8	-1.8495992515354942e-9	-6.501650440249307e-9	1.2547995975609183e-9	2.2239716734873127e-9	3.159587258494412e-9	4.12914047398516e-9	2.157779732669951e-9	4.219502303115519e-9	-4.0261904921123914e-10	5.431316507653605e-10	6.086782189385076e-9	8.34021829376752e-9	2.3154107520184652e-9	1.6227571508764527e-9	-8.03199839971569e-10	8.491587877301754e-9	-4.709585943452055e-9	1.089958234778976e-8	-2.344907823470521e-9	-2.766035289702984e-9	3.5568276102182494e-9	5.588161600122987e-9	5.419477089319003e-10	4.14466094778021e-9	2.1674199879306855e-8	-1.5712772194476088e-9	-9.582733939694776e-9	-4.625745453346042e-9	2.2998270399199328e-8	6.88305856755278e-10	4.8119459417073074e-8	6.008250197364617e-8	5.718868445470093e-8	7.304014359998945e-8	7.024444159675625e-8	2.9924468791797665e-8	-2.6536725483694568e-8	-9.63741489945491e-8	-1.4854838126243664e-7	-1.6979642192271882e-7	-1.7009992181460376e-7	-1.1136227906494156e-7	-4.993898228278226e-8	2.7919829448386224e-8	1.8136076107566623e-7	2.552607974992682e-7	3.7269614405754936e-7	6.018053965162196e-7	0.0000015018279259093603	0.0000046747069172292655	0.000015177183798509297	0.00004677139606035219	0.00013426823604212323	0.00035676433200348967	0.0008766789159582178	0.0019927507053802973	0.004191053263801647	0.008159618996730789	0.014714554275255032	0.024595277009723193	0.038134501713302016	0.05489251906689263	0.07342224571899592	0.09134095864923097	0.10578853835498436	0.11417207160516385	0.11493054696820781	0.10801009532946815	0.09484859924271383	0.07789447432548324	0.05987480017256108	0.043110178057336745	0.02909588719360534	0.018420371422235182	0.010946533351271825	0.006110895306622566	0.0032100927781945066	0.001598212961596568	0.0007834822351843185	0.0004511444462447223	0.00045111272650144585	0.0007834932763899349	0.0015982041371717104	0.003210172044525561	0.006110911826168075	0.01094660316209728	0.018420438172940257	0.02909602238936193	0.04311032897000766	0.05987500147767366	0.07789463540276198	0.09484875030097595	0.10801019725398864	0.11493057832980791	0.11417200916186909	0.10578842802540955	0.09134079449618349	0.07342207422061331	0.05489234162287582	0.03813434192535181	0.02459515976186899	0.014714476940877907	0.008159560395091803	0.004191030650579686	0.001992723369614091	0.0008766833054386636	0.0003567368881861599	0.00013425869034966453	0.00004680379111154931	0.000015151797125412259	0.000004689698107296358	0.0000015129988947260031	5.986116936584907e-7	3.498568594828555e-7	2.53944263950423e-7	1.7112047090428462e-7	4.393336805463832e-8	-4.569725076120079e-8	-1.117651552418053e-7	-1.682930647062264e-7	-1.81440041102654e-7	-1.3769852980072272e-7	-9.057232253084635e-8	-3.3482323913425205e-8	2.7838899852028476e-8	6.728199042349559e-8	7.894950848630344e-8	6.618381520606675e-8	5.765419874848021e-8	4.039034029457156e-8	1.9938860118529078e-8	8.68741900639236e-9	-3.5201842552012863e-9	8.286865638140739e-10	-5.416853632311813e-10	6.611385661159375e-9	1.2110179525848253e-10	1.1808753974662523e-10	3.865838094085916e-9	1.44952005953769e-9	4.6225463457005844e-9	2.1180073250803844e-9	5.689230753169738e-9	-6.802056695676129e-10	6.493091508907867e-9	2.226082651546335e-10	4.429780764425573e-9	1.6918325629333708e-9	3.745861065773681e-9	2.6357488414063823e-9	3.026645378767512e-9	2.9363724785014256e-9	2.885517713657748e-9	2.9055244876730058e-9	3.0785909377328835e-9	3.1596522065413524e-9	2.4482696980854257e-9	1.2492974432731785e-9	-6.5082094158341874e-9	-1.8605195162280097e-9	9.65612420023021e-8	1.5228320138227502e-7	-4.543914126076132e-7	-2.9799387901707775e-7	5.96420668186326e-7	-3.417550140660808e-7	0.0000011023260915177246	1.3931036757508508e-7	-6.988513749917047e-7	1.3255469899497996e-7	-0.0000011506429219432235	-1.1590384363380224e-7	6.595092768568733e-7	-3.028363348978047e-8	-1.830366970212438e-7	3.595544842971421e-7	9.110585851290764e-7	0.0000012033037359859833	6.957412042041256e-7	-0.0000027030768994240617
"t=21"	-0.0000027752679971904115	4.871747769641388e-7	8.518539553747928e-7	5.605112930462397e-7	6.888403797367104e-7	6.56728895598313e-7	1.296831882990901e-7	-3.620336530563151e-7	4.6953830501461624e-7	4.981420461680486e-7	-0.0000010773452956414076	-6.716825473596089e-8	-7.253182150446236e-7	-1.8788756073195856e-7	0.000001010550491842288	-3.062893206839945e-7	6.683372267834997e-7	-1.7676692853907383e-7	-4.346712515479467e-7	8.993039901650235e-8	8.722516731118901e-8	5.128803493015255e-9	-2.925892195193569e-9	2.548457000983717e-9	4.318704172057153e-9	3.185351316048468e-9	4.6607638859441636e-9	1.2798139215064452e-9	1.6359222865247602e-9	1.0504791703169758e-8	5.410145886841633e-9	4.894616600914503e-9	-2.13584272490408e-9	2.674223065213255e-9	9.312555504514819e-9	-9.91792870053132e-10	7.537369284271733e-9	-1.972477847722587e-9	-3.1831759450540176e-10	1.1376187436518137e-8	-1.3246991281690157e-9	3.0380978843780326e-9	1.7819189346290898e-8	1.4033022410764318e-8	-4.229506411768114e-9	-9.078442442245205e-9	1.4195134512284824e-8	1.4221549826665125e-8	8.753992197796379e-9	4.520796581530817e-8	4.2798448340874984e-8	4.22865731319888e-8	4.1984842158449e-8	1.2496126355898696e-9	-4.03906442736357e-8	-7.690362802126316e-8	-1.2993162623597954e-7	-1.5572018430276557e-7	-1.4952584515004474e-7	-9.142248580396029e-8	-2.9454731209632712e-8	3.209445009755285e-8	1.518050659621295e-7	2.1959184459685588e-7	1.8464072992774305e-7	2.3275940708167298e-7	2.28093534504481e-7	2.916085592996609e-7	5.692257198930406e-7	0.0000017388454846001267	0.00000588821161695563	0.0000192352777589333	0.00005865980700914264	0.00016591735497561988	0.00043412183006796834	0.0010503482957746613	0.0023506013736018794	0.0048667789645001625	0.009326621068107888	0.016553547880676978	0.02723035212907232	0.04154930402720758	0.058858949854390774	0.0774836612800045	0.09488182737987061	0.1081841073438945	0.11496928919291827	0.11398902101340791	0.10554074825279602	0.09133826654167043	0.07395098115962007	0.05606063480535084	0.03982385593765725	0.026529464089623422	0.01658609791075405	0.009740938348787975	0.005385415505905544	0.002827011796395218	0.0014682600500531828	0.0008931964199367926	0.000893233003607774	0.0014682438726634217	0.0028270842804003493	0.005385423095173203	0.00974101388305637	0.016586144647337764	0.02652960388512604	0.03982400950966136	0.056060825419993354	0.07395113241081452	0.09133843792196772	0.10554086160439724	0.11398906722626001	0.11496924435873723	0.10818401612102235	0.09488168184925871	0.07748348431901053	0.058858751408602084	0.0415491393775792	0.027230239345756413	0.016553448943521065	0.009326562655731507	0.004866738540577287	0.002350592853463729	0.0010503531690224666	0.00043410655862330394	0.00016591287542488953	0.00005865199310806091	0.000019198056429803323	0.000005933206375430267	0.0000017566119145939751	5.532180514800089e-7	2.8094793724786626e-7	2.1875668687609817e-7	2.1943869510376857e-7	2.1859707233229386e-7	2.0297664249380176e-7	1.421028421599857e-7	4.855073776344199e-8	-2.0001213907328008e-8	-9.286204560865485e-8	-1.5253993967956347e-7	-1.5618318216503724e-7	-1.2742922395059253e-7	-8.416140939715433e-8	-4.5440653795303376e-8	1.720532272209141e-9	4.230894290468967e-8	4.556247956699622e-8	4.0876838802716975e-8	3.40541896903801e-8	2.562632195335368e-8	1.537580995858434e-8	7.849599081843905e-9	4.79510009476769e-9	-3.034695383874464e-9	7.154722259095081e-9	6.094617255314461e-9	2.191500758641496e-9	3.5649938556758798e-9	3.12356163156835e-9	5.218627086023275e-9	2.2334495364262352e-9	6.857887036026966e-9	8.978648935453748e-10	6.685140996331995e-9	2.041628643922877e-9	5.019671123207559e-9	2.8248532402130877e-9	4.604415848596943e-9	3.6503073896909655e-9	4.0066762130308575e-9	3.9116369032754505e-9	4.040445644726276e-9	4.053282709470807e-9	3.3459149895165297e-9	2.4664901232540615e-9	-2.7482384146182426e-9	5.149600190712533e-9	8.720395183736684e-8	8.99449681401876e-8	-4.3467045551803807e-7	-1.7677045527353386e-7	6.683223900960655e-7	-3.06313472031583e-7	0.0000010105750373190503	-1.87872256640631e-7	-7.253183790245643e-7	-6.717952172330399e-8	-0.000001077325920806338	4.981329412290236e-7	4.6951724685939666e-7	-3.6202087894121604e-7	1.296923319848986e-7	6.567232834209236e-7	6.888332579890744e-7	5.605184436596744e-7	8.518500317356015e-7	4.871781275062048e-7	-0.000002775269156485294
"t=22"	-0.0000026681246286797133	6.059322217311092e-7	9.153159955532786e-7	3.842022208155882e-7	-9.673454104408563e-8	1.142433510015195e-7	5.948968783142661e-7	6.509823891054367e-7	-2.522067614751933e-7	1.1293618318308773e-7	9.027824959817465e-7	-7.449391324909627e-7	-1.7503481364311568e-7	-7.235188290710681e-7	-4.4681340016783366e-7	8.566284186439788e-7	-3.075246688410971e-7	6.9752241882437e-7	-5.963781923856715e-8	-3.998779253278073e-7	3.7585291656760944e-8	7.452907813121357e-8	9.099132891599027e-9	-2.9437741133619966e-10	1.3762220252289126e-9	2.962189160626849e-9	1.7559834697422616e-9	1.7265894269868909e-9	1.2274720462279731e-8	9.55836076954597e-10	5.494250832072112e-9	-5.818624249087634e-9	7.301692805938842e-9	8.227936887372778e-9	-2.034207580159375e-9	3.699954564950758e-9	3.4203384569053696e-10	1.1199209337675597e-9	1.2744801214381596e-8	-3.033719386813516e-9	1.0390348470501465e-8	1.735468324604028e-8	-2.6324672441901953e-9	-2.4596331638093716e-9	-5.759501875424178e-9	1.5353088800296177e-8	2.6286082199789007e-9	1.8028173509598844e-8	3.505607082399109e-8	2.8703105003913265e-8	1.6815660863755966e-8	8.895880476700313e-9	-2.8867272128252353e-8	-6.602358426643917e-8	-1.0282038820363937e-7	-1.2972299767710638e-7	-1.0244195547404189e-7	-3.9902715243123055e-8	2.5108318424393872e-8	7.57293165953854e-8	1.69092199353571e-7	2.1701552022079795e-7	1.5185250934468542e-7	1.1807559674448243e-7	1.2594856524383857e-7	1.1498071161852863e-8	-1.8372622312412545e-8	-3.901875633705032e-8	9.487542884656364e-8	5.41255512964689e-7	0.0000021211454985792244	0.000007526600274365691	0.000024449445513496926	0.00007347268230517567	0.00020457320065803142	0.0005269341437550423	0.0012550522514777063	0.0027647742728799107	0.005634307581338538	0.010626744174779046	0.018561208392365525	0.030045912127844465	0.04511423069575382	0.06289245784003572	0.08148441802482576	0.09821734142036387	0.110253221184194	0.11538059660960576	0.11268169110421822	0.10279716598282518	0.08768579252459874	0.06999899258339604	0.05234159604955502	0.03669077568344237	0.024132038174152326	0.014909168561686448	0.008675468409194198	0.004803094215965253	0.002643466658626581	0.001696573764721987	0.0016965484463455915	0.0026435366294647045	0.00480308758285497	0.008675528500223573	0.01490919530336099	0.024132186656533383	0.03669093702677462	0.052341753314448014	0.06999916000015516	0.08768599495521623	0.10279727188620635	0.11268177485897413	0.11538056919916406	0.11025314846433742	0.0982171877933381	0.08148422485409079	0.06289226978452145	0.04511407083519392	0.03004576806602366	0.018561091534801566	0.010626699728221611	0.005634264177676318	0.002764769079133589	0.001255026895154887	0.0005269277331881872	0.00020457994298073157	0.00007348583872213155	0.00002442435540683796	0.0000075505822512145215	0.0000020862271374877395	5.391408899324546e-7	8.925731664888303e-8	-2.7056120566193442e-8	-6.101878335940114e-9	3.68000321326889e-8	9.149006519049152e-8	1.434792257226647e-7	1.817480972388097e-7	1.8751292274465925e-7	1.3686554978242782e-7	8.610049406776454e-8	2.884481709042319e-8	-4.589294888557305e-8	-1.009678145535986e-7	-1.1753236128786426e-7	-9.249213861473038e-8	-7.037806315501882e-8	-4.246972407084826e-8	-9.021685620780318e-10	2.1153828799747032e-8	3.006151716444805e-8	2.3588916375771873e-8	2.1383136594721464e-8	1.5527223840017257e-8	8.330079737106644e-9	1.39378879548957e-8	-3.5266470854722343e-9	1.9059986922087546e-9	4.160325528523856e-9	4.37554892318559e-9	2.9695111924965545e-9	2.5332400621635998e-9	5.2428529295767134e-9	1.816285233324777e-9	5.785564471949556e-9	1.4805265902140263e-9	5.279791714940529e-9	2.421310818512268e-9	4.2319576731841835e-9	2.570953783198604e-9	3.997967179536488e-9	3.274987281365327e-9	3.6672650471913926e-9	3.5967435696449e-9	2.8094260251521064e-9	2.3685607919432528e-9	-1.1243178610342852e-9	8.93082430231118e-9	7.468254692444276e-8	3.7610001779597724e-8	-3.9990519895560794e-7	-5.964510385592092e-8	6.97514843772673e-7	-3.0747998824853795e-7	8.566668907583619e-7	-4.4685008038225504e-7	-7.235561910734489e-7	-1.750105177444894e-7	-7.449412051663273e-7	9.027627630997515e-7	1.1294685264839899e-7	-2.521856438120196e-7	6.509639236540465e-7	5.948882700890223e-7	1.1425342361093271e-7	-9.672240341984661e-8	3.8419245906862187e-7	9.153123855520917e-7	6.0593599249259e-7	-0.000002668124354343604
"t=23"	-0.0000027995564213512125	5.5918634700447e-7	0.0000010037250154359967	6.310230560302443e-7	3.835373864058411e-7	-2.0405442946458408e-7	-4.0355206354369955e-7	3.230807310572459e-8	8.401338532637581e-7	1.5321119739564182e-7	-1.749818083762733e-7	0.0000010368853180509063	-3.031011809317974e-7	-1.5427985899929553e-7	-6.794027732626162e-7	-6.170735218358203e-7	6.717484574148003e-7	-3.472376520763376e-7	6.900015420141514e-7	4.681856469179735e-8	-3.4978455065726166e-7	-1.2691965256550475e-9	6.20742101054006e-8	1.0207150125118858e-8	5.712057493667544e-10	1.738674537676843e-9	1.6671201086282394e-9	1.3259403353060861e-8	-2.3419469696861483e-9	6.439926480972247e-9	-7.624788578297625e-9	1.1405125732721899e-8	5.38321021092969e-9	-3.450149166361882e-9	5.646015210913902e-9	2.3026868190001437e-9	3.6411293979909942e-9	1.2521656489461463e-8	-1.9443837651067497e-9	1.0731295407850894e-8	1.0545093687142071e-8	-1.0262805938410224e-8	7.02650027051277e-9	-7.372917054659922e-9	8.524385863850625e-9	5.48656919896473e-9	2.894981343537495e-8	1.8546805535812894e-8	1.5911904016618905e-8	1.948219696679132e-9	-1.0949960826955873e-8	-4.8486532677749494e-8	-6.811978792153894e-8	-7.084498332421418e-8	-5.1116336052814404e-8	-1.3111358554418473e-8	5.108685363630627e-8	1.0491799151690628e-7	1.654617770574518e-7	2.005840018526328e-7	1.6000734859300536e-7	1.1269548438885835e-7	1.1941083621902493e-7	2.2442817049217467e-8	-1.0621437773750131e-7	-1.1872092553488756e-7	-1.7178401268136412e-7	-1.4267881331964105e-7	-1.206629333116993e-7	5.500044986117558e-8	6.807071482040072e-7	0.000002759233776017389	0.000009617675880924104	0.000030959430108334907	0.00009172249609734617	0.0002514654898736479	0.0006377224296603146	0.0014953092183365158	0.0032421888575808744	0.006502576723232845	0.012068959278618063	0.020742929619480877	0.03303960747886703	0.04881525809679754	0.06696768866216996	0.08539219372898943	0.10131700482164174	0.11197663537093983	0.11540404353370282	0.11102431451485006	0.09980731724979308	0.08392244763432	0.06606552523549769	0.048736251424047916	0.03372344169792851	0.021918865227521622	0.013426399207493889	0.007843409174040472	0.004575701665302745	0.0030931508908107475	0.0030931993102149002	0.004575683853165202	0.00784346783263834	0.013426426683307513	0.021919015696916788	0.03372357573640139	0.04873639426430032	0.06606572536238364	0.08392262857161581	0.09980743084825539	0.1110244309952636	0.11540403499725138	0.11197657388483917	0.10131686184278088	0.08539200143276682	0.06696751104426757	0.04881506838054406	0.03303945203947978	0.0207428376258445	0.012068900757987722	0.006502504521173846	0.0032421805830855632	0.0014952807946423397	0.0006377345452133198	0.00025145862273567854	0.00009171306255595368	0.000030959330053925704	0.000009696740854714392	0.00000269945075981326	6.774661380770652e-7	1.9975021636753354e-8	-9.086923768997224e-8	-1.419822451831365e-7	-1.7130906626583453e-7	-1.2132170790213337e-7	-5.833724237014337e-8	4.464625558142643e-9	6.423949239220406e-8	1.2964871443088555e-7	1.8929800504885463e-7	1.885222721265123e-7	1.563122178360743e-7	1.0870768496484828e-7	4.786068796835963e-8	-1.1184627002336356e-8	-6.171476130134579e-8	-6.68383103308301e-8	-5.39352114081737e-8	-4.48376575867826e-8	-2.084112427080953e-8	-1.925362091981242e-10	1.8711455718189995e-8	1.6896150367706753e-8	1.4349607613262094e-8	9.339405249164656e-9	2.367563922689442e-10	1.5683311316294635e-8	5.952977444323437e-9	2.59257948442837e-9	1.564993246105928e-9	5.244031653361958e-9	3.210287369270759e-9	1.692999185287647e-9	4.984132662144702e-9	2.3496288248381347e-9	4.83190198963257e-9	2.6208272219108153e-9	4.480611326407313e-9	3.1494448160529487e-9	4.107266859953995e-9	2.795743636596626e-9	4.12452827447396e-9	3.3724142367574927e-9	3.0240934201231084e-9	2.8072143498647506e-9	6.531083451832842e-10	1.1306413139067217e-8	6.141112240953817e-8	-1.4949966820054783e-9	-3.496665708091484e-7	4.685499843670726e-8	6.900417184318997e-7	-3.4726868025636293e-7	6.717069744865967e-7	-6.171014350631054e-7	-6.793791393899795e-7	-1.542403764709377e-7	-3.031239581563483e-7	0.0000010368849694408766	-1.749758890001729e-7	1.5322857449540095e-7	8.400977963285428e-7	3.2327238552731785e-8	-4.035286266246274e-7	-2.0408048362341447e-7	3.835263990836779e-7	6.310388213082163e-7	0.000001003727969628443	5.591821814476816e-7	-0.000002799556682808735
"t=24"	-0.0000026161033774840803	5.387857983096822e-7	8.398767176176491e-7	4.477098156652204e-7	1.9542376428205444e-7	3.9941488816364057e-7	1.2999778797873063e-7	-3.9984267063974954e-7	-5.840069956519756e-7	5.268793435986296e-7	5.390334254506968e-7	-2.851053727548347e-7	9.543336570994043e-7	1.2085677292272834e-7	-1.7951101938251668e-8	-6.009015341978952e-7	-6.976951232307016e-7	4.995643887450996e-7	-4.0705677573082966e-7	6.469081018645184e-7	1.3141946075823085e-7	-2.90484253318013e-7	-2.7900916799161735e-8	4.8924883810919084e-8	1.2783056724252617e-8	2.117942154988839e-9	1.3372712825976407e-8	-4.900480021774456e-9	7.834263127115548e-9	-7.330523299486913e-9	1.626629153594905e-8	3.901848621978843e-9	-2.2784822917287784e-9	8.581056532008802e-9	3.5404418285978068e-9	8.11651368337607e-9	1.0817817197583679e-8	-4.531387487460847e-9	8.67593408226952e-9	9.530369382559911e-9	-5.274688352763235e-9	1.1815874945142468e-8	-1.807406935228073e-8	1.7651152317554875e-8	1.9683428331696007e-8	1.7432279952878105e-8	6.9410365233224525e-9	1.1691799306490225e-8	-1.2533740934017601e-8	-2.346666760910665e-8	-4.411741849619233e-8	-3.645323953804791e-8	-1.88723685567993e-8	1.004645722169073e-8	7.06652126813978e-8	1.294057726530795e-7	1.6236104227740356e-7	1.8576547167192814e-7	1.5798413099954445e-7	1.32582414713589e-7	8.343768498342286e-8	1.9323867839204922e-8	-1.0230994362814272e-7	-1.2824923767418284e-7	-1.2090722312230184e-7	-1.6679291725552048e-7	-1.3173302304547718e-7	-1.8412402358336522e-7	-1.325090838166787e-7	-5.6828708960843244e-8	1.2605222277084493e-7	9.04001876578242e-7	0.0000036151719235988367	0.00001233729075456047	0.00003905768691647715	0.00011413343918376118	0.00030819944499327345	0.0007695382070885826	0.0017761925790179545	0.003790327565848406	0.007480733771139336	0.013661773717162484	0.023102857848632974	0.036206322476273756	0.05263576111517576	0.0710570154464486	0.08917444587521917	0.10415203159550313	0.11333886507402036	0.11504193714314237	0.10903636898328462	0.09660091652150993	0.0800806880763183	0.06218015204143412	0.0452730751366226	0.030962313206186587	0.019972442102753507	0.012318821298844873	0.007619503302244812	0.005416055952357057	0.00541601664404312	0.007619536604480781	0.012318856460130645	0.019972597183902097	0.0309624280026376	0.04527322309809523	0.062180349039291816	0.08008084643092195	0.09660106101115018	0.10903647348765699	0.11504194786825139	0.11333882792594063	0.10415190324059787	0.08917425538366608	0.07105683790243278	0.052635572574774026	0.03620617918315161	0.023102756988073847	0.01366168184447858	0.007480681303611125	0.0037903204426267267	0.0017761549190955517	0.0007695344667305593	0.00030818166238444356	0.00011414332626935586	0.0000390647459921345	0.000012344291720922662	0.000003539538482311144	9.820177069297387e-7	1.3275544497037828e-7	-4.867553660137247e-8	-1.6455986584507087e-7	-1.5760261684594212e-7	-1.2154634732031155e-7	-1.6788041501403228e-7	-1.8452926553447213e-7	-1.2016944428427934e-7	-5.857778750950615e-8	1.2652223047027178e-8	7.036362892343107e-8	1.3776244944807559e-7	1.574507288992777e-7	1.8459802375581091e-7	1.6652672119032985e-7	1.1929317611514278e-7	7.410401414720269e-8	1.1102106678428925e-8	-2.7001332281173518e-8	-3.26318465582176e-8	-3.5530342556988614e-8	-2.2163873514280397e-8	-1.6975542638242302e-8	4.183419943792899e-9	1.4754357069435287e-8	1.662141579927834e-8	1.731421273021283e-8	-2.464320081330129e-9	7.1114659716542405e-9	6.002061403442838e-9	7.225667730814678e-9	2.8763614823290595e-9	5.786027879040034e-9	5.030845295905806e-9	3.103348023003605e-9	4.9968802429134485e-9	4.032012168586618e-9	4.592152325066934e-9	4.364162475845035e-9	4.582415447096366e-9	4.4650212416286195e-9	4.963879640662583e-9	3.673794490843818e-9	4.277673992802988e-9	3.6921901092057396e-9	2.8614688396544352e-9	1.318542031114589e-8	4.9015893677228917e-8	-2.669377263675443e-8	-2.910090645125152e-7	1.312276360909692e-7	6.469127122876728e-7	-4.0700210501842804e-7	4.995230010740315e-7	-6.976648541101582e-7	-6.008395597723037e-7	-1.7946935382262552e-8	1.2079275857335148e-7	9.54340458991787e-7	-2.850492639705493e-7	5.38969446739479e-7	5.268771420263718e-7	-5.83962600830823e-7	-3.998692862383635e-7	1.299692069522962e-7	3.994545286767348e-7	1.9543611928796167e-7	4.4768418339113936e-7	8.398727175951137e-7	5.387973580628369e-7	-0.000002616106120734152
"t=25"	-0.0000025452648400037248	7.477852641546434e-7	0.0000010913141754720357	5.183019792243115e-7	1.2651375769223705e-7	-2.5143669757365927e-7	1.8340506890979213e-8	3.0065692768754815e-7	-1.0591520993585846e-9	-8.238463579113287e-7	-8.56102432278405e-8	6.743954243937367e-7	-2.5975075090833855e-7	7.313315161239231e-7	4.247707604543294e-7	1.991175603288653e-7	-4.914363787023035e-7	-6.975610337134341e-7	3.4379765145864383e-7	-4.757413560874113e-7	5.774385238854762e-7	1.9294320730001147e-7	-2.353415110567525e-7	-4.3282735173733045e-8	3.555759064965969e-8	2.0847238380028443e-8	-8.193820066892954e-9	7.5899954099512e-9	-8.197976963941755e-9	1.8186878669723683e-8	-6.859807166748055e-10	-2.4019833899657783e-9	7.1585356531400635e-9	3.8552718795159535e-9	7.545087554738927e-9	5.385963786075365e-9	-4.8728608925685535e-9	1.2681973138306546e-8	1.0276763884320417e-8	-1.107510694264846e-8	4.193264069307645e-9	-1.731671139815205e-8	3.146676086362987e-8	1.6231479049721997e-8	5.582381223945276e-10	7.4255536164358205e-9	4.920327256741075e-9	-1.9032305953459172e-8	-1.722420617245035e-8	-1.9461013245347658e-8	-5.240305189779804e-9	1.8882455488089533e-8	5.826657667462598e-8	1.1523571763483176e-7	1.3938674403579654e-7	1.6293420546098503e-7	1.5396386376931304e-7	9.776258136362515e-8	5.4793065751290726e-8	-2.8788812000968278e-8	-8.618513036573461e-8	-1.4736340314680518e-7	-1.2871409138526246e-7	-1.2462696019621688e-7	-1.0004953499009872e-7	-5.374167688643183e-8	-6.117761930379828e-8	9.182377080918513e-9	9.523031141434046e-9	-9.58273227436024e-9	7.790409684016453e-8	2.8200260748789674e-7	0.0000011815340523746443	0.000004620192478821394	0.000015692308803161303	0.00004911390392869919	0.00014157276132253926	0.00037662305401453544	0.0009258667437963553	0.002103437635791683	0.004417246869913516	0.008578070925399084	0.015413172922727147	0.025643251703836967	0.03953876726671712	0.05655611889964107	0.0751311415851641	0.09279841563439661	0.10669633454387484	0.11432814693747662	0.1143013418011275	0.10674137424251973	0.09321272445746664	0.07620222553360767	0.058395524146587774	0.042036648107821595	0.028570904518569473	0.01862087267205692	0.012213583956720675	0.009111891933909155	0.00911193693914536	0.012213631628595789	0.018620980092091677	0.02857099619370629	0.042036805341167716	0.05839572578045227	0.07620237593318213	0.0932128929135686	0.10674146764963999	0.11430139526526006	0.11432810473411315	0.10669619563329047	0.09279824762906508	0.07513096703135391	0.05655593615883103	0.03953862718625223	0.025643128343708965	0.015413080465841222	0.008578023612845764	0.004417219047220922	0.0021034015535769113	0.0009258651212450397	0.00037662887334977135	0.00014156925897546024	0.000049109070164532476	0.00001569805752776876	0.000004594680260927575	0.0000012207058893709544	2.111239072455362e-7	1.2695923867767078e-7	1.6019915283216335e-8	2.8672791252404295e-8	-4.606742121104901e-8	-6.373092686917659e-8	-6.768309712690268e-8	-4.621711768848513e-8	-1.5142003495505207e-7	-1.4582690910369678e-7	-1.2715129982243667e-7	-9.46199898432809e-8	-3.3251148723323354e-8	6.320393497460941e-8	1.0527275873251085e-7	1.4598541608901172e-7	1.6597174090637878e-7	1.4323220232093092e-7	1.0993418397831078e-7	6.371069405375351e-8	1.633201895945291e-8	-3.847584806315751e-9	-1.9543650475739582e-8	-1.2235902180357527e-8	-1.2730175025232882e-8	-6.068646474233219e-9	2.402024135150782e-9	4.548668330883743e-9	1.6109112488393862e-8	7.097826992819023e-9	2.5476083465036936e-9	5.539280811817093e-9	5.286454940467422e-9	9.0291418786137e-10	3.6487276533492263e-9	3.860517905351912e-9	2.9029927350876505e-9	3.0821247776202654e-9	4.091738059486261e-9	2.453208636232773e-9	4.321193736167572e-9	2.9428559589206316e-9	3.879219834246328e-9	3.2245214276471756e-9	2.7981809092025856e-9	2.965482748251702e-9	1.21246133133468e-8	3.5903647388479953e-8	-4.351372040467538e-8	-2.3530205073285515e-7	1.9413225427200587e-7	5.770539793781282e-7	-4.759203977577897e-7	3.438893714236002e-7	-6.975135051767722e-7	-4.914686022594594e-7	1.9899382341925786e-7	4.2474199513087285e-7	7.314179918394004e-7	-2.5971552697345857e-7	6.743676114195907e-7	-8.557345432258501e-8	-8.238779074520863e-7	-1.0805543126934936e-9	3.0070818457517134e-7	1.8344528229796708e-8	-2.5147927551483207e-7	1.2650623415488838e-7	5.183353162241389e-7	0.0000010913139711909992	7.477689625279282e-7	-0.000002545259073505335
"t=26"	-0.0000026454476226289714	6.093273852147973e-7	0.0000010505191722076646	7.951599263478215e-7	4.996415404745491e-7	2.8147456931915116e-7	-2.4092560824140463e-7	-4.135106966840496e-7	3.599321740654915e-8	3.46179513055489e-7	-6.130047904839842e-7	-6.560091884155739e-7	5.132894471682192e-7	-1.7125119977645653e-7	4.554952327540107e-7	5.69130537364515e-7	4.419497372509795e-7	-3.628570343083837e-7	-6.293306116234021e-7	2.3643499691416991e-7	-5.468681364417805e-7	4.882234565517507e-7	2.3800213078128962e-7	-1.8001907964304564e-7	-4.3854912812335556e-8	1.3716000224484048e-8	1.6403112756968596e-8	-6.2456194660498454e-9	1.957646045269712e-8	-4.097024275395711e-9	-1.0931914262712894e-9	9.953356583380923e-9	4.803379805018437e-9	6.468413027427289e-9	7.748585106881478e-10	-2.029001300307698e-9	1.1875965655328002e-8	2.5574187212384913e-9	-1.4457234964737609e-8	8.545023799655382e-9	-8.093779757523123e-9	3.779843527063065e-8	6.457619994293395e-10	5.772049505026189e-13	1.2972963259194614e-8	-1.280610062437404e-9	-1.7512943095709943e-8	-7.349137964851593e-9	2.7511044553563124e-9	1.9087225688885212e-8	5.229947586116168e-8	8.672731277581391e-8	1.1259533438945368e-7	1.242427019043646e-7	1.1123389764833291e-7	5.506069533645075e-8	1.0385335147411467e-8	-3.652323876668362e-8	-1.1543573830152809e-7	-1.48688421908183e-7	-1.7297124776938233e-7	-9.77841165816784e-8	-7.412900238090714e-8	-1.0722467469470587e-8	2.4257018949036535e-8	7.181588412841222e-8	1.6259981483468522e-7	1.3954790589743027e-7	1.311099910861202e-7	1.4073925180824176e-7	6.757738468810004e-8	1.0432686381456335e-7	4.07609139330134e-7	0.0000015295877606735786	0.000005917763426621647	0.00001997612991655462	0.0000616605017872418	0.00017521268540043877	0.0004590486963323981	0.001110770893676949	0.002483365244514979	0.005131431003005615	0.009803997624324157	0.01733014733354421	0.028364634111969655	0.04302661438954791	0.060554406528145144	0.07915909633220986	0.09623231477299665	0.10892651118365726	0.11493803491582688	0.11319640106945139	0.10417384370770943	0.08969932069211162	0.0723770676896549	0.05486986387749393	0.03932494453624136	0.02710781304471399	0.01885588145845063	0.014735311367229387	0.014735355554449159	0.018855988082285835	0.02710789885396281	0.039325087796357794	0.05487004860578215	0.0723772114973451	0.08969950345327082	0.10417396505734322	0.11319645055312055	0.11493800284970734	0.108926407327402	0.09623214709075656	0.07915892048918127	0.060554223529574513	0.04302647473655108	0.028364490520650154	0.01733006106891455	0.009803942812906974	0.0051313831729348225	0.0024833403453574654	0.0011107861331128843	0.0004590429480397784	0.000175202575955824	0.00006167337696227904	0.00001994876694877412	0.000005909445798812918	0.0000015509264260638034	3.80623701001781e-7	1.6734093766235247e-7	4.444875689735284e-9	1.405701628431899e-7	1.502560343924486e-7	1.6571408434362667e-7	1.0958972029850855e-7	9.168253578550889e-8	1.6965289173498377e-9	1.8221488207181835e-8	-6.472578861771439e-8	-1.439243805245738e-7	-1.4862959896166927e-7	-1.264874845974262e-7	-1.1781781650288536e-7	-4.462679381589396e-8	8.117809535690412e-9	6.540639396757086e-8	1.0882433965075933e-7	1.2525576709165875e-7	1.1281439937782523e-7	8.826535646822009e-8	4.664738140203184e-8	1.9825569852471858e-8	2.5607554965390023e-9	-5.452548634821142e-9	-6.007523811746296e-9	-3.6747269671622007e-9	3.4876147525508827e-9	9.222909103101529e-10	6.392277152045267e-9	6.262556140335107e-9	4.5005188464841694e-9	3.973417039837557e-9	5.403377412172006e-9	2.862882153564783e-9	4.007851051035516e-9	3.143181048770316e-9	3.5477398796501802e-9	2.5768529532399498e-9	4.860366220604817e-9	1.6114556355972809e-9	4.618589177773913e-9	1.942934257925799e-9	3.992580266398704e-9	3.4925666803076183e-9	1.0985923282191834e-8	2.580111557737297e-8	-5.112768641790666e-8	-1.7983472877514117e-7	2.3727249698346498e-7	4.880984569854974e-7	-5.456445140161748e-7	2.3615671973509222e-7	-6.29597569079543e-7	-3.6286228588533476e-7	4.4200939464111855e-7	5.692046053384914e-7	4.556529038524104e-7	-1.713808492898039e-7	5.132214585534811e-7	-6.559739897937789e-7	-6.130448290120327e-7	3.461949737992853e-7	3.6030367689399156e-8	-4.135463529397754e-7	-2.4096465300882386e-7	2.815502722075536e-7	4.996481578478651e-7	7.951242730896979e-7	0.0000010505046710296284	6.093497876280551e-7	-0.000002645452079730326
"t=27"	-0.0000026394966788911844	6.327283009754936e-7	9.451253738523846e-7	4.6799978214995264e-7	3.1821730661629744e-7	3.472801081150223e-7	5.109427781979647e-7	2.3398442050570623e-7	-3.870993015020474e-7	-3.7264593322205997e-7	3.584401293554862e-7	-1.5275678699744333e-7	-9.486244477718841e-7	1.6076086428729042e-7	-1.0478830592131061e-7	1.8064151852126287e-7	5.617775097332967e-7	6.629499912369496e-7	-2.3169374430143108e-7	-5.167680489082116e-7	1.7955552500392713e-7	-5.991440270580739e-7	3.8731889917542617e-7	2.654816959601902e-7	-1.423009864387481e-7	-4.6230182904061223e-8	1.0689456764190197e-8	2.6698202426622686e-8	-5.7261213548542855e-9	1.4956029747992261e-9	1.0600066380206385e-8	3.419516447777937e-9	4.591317215307811e-9	-7.232573429050149e-10	4.100748074442606e-9	9.09869479759351e-9	1.498750346051736e-9	-1.3474757531994896e-8	1.512394032232578e-8	-5.646350831334246e-9	3.695015915461397e-8	-4.1482386414770644e-9	3.4675670113060164e-9	9.728329808389446e-9	-8.135452311819336e-9	-7.448380023866719e-9	9.3160307246265e-9	2.1566041952247872e-8	2.9632329812123714e-8	5.991198481769544e-8	8.044264077078367e-8	8.986593180715374e-8	8.435898291025978e-8	2.6281191778387836e-8	-1.7794071438537173e-8	-6.00214714596703e-8	-1.3141379362480166e-7	-1.516804054579879e-7	-1.2889817702088635e-7	-9.547327795011995e-8	-1.9956209906801803e-8	-1.8854883765406782e-8	6.25551805910618e-8	7.231328646994939e-8	1.4136208636994496e-7	1.691876344578347e-7	1.4264204950542592e-7	1.7125713480670157e-7	1.8122969669409628e-7	1.002968605945398e-7	9.467301642640535e-8	8.211508151223512e-8	1.2968289009318568e-7	5.734250319022749e-7	0.000002107887232982719	0.000007702084027338962	0.000025541134848872105	0.00007745053236540844	0.00021642351650652536	0.0005580428864729869	0.0013287375108513855	0.0029228458536305624	0.005941794012680579	0.011167621195412814	0.019418759645978168	0.031265316741680316	0.04665710311538451	0.0646060680834104	0.08310927187355932	0.09944624734616214	0.1108249856493343	0.11517327112476894	0.11176249427418561	0.10141271163413412	0.08620973803867726	0.06888165339766061	0.05211071065530892	0.038033662693649384	0.02805175882395272	0.02291263952121192	0.022912651546423746	0.02805182129665995	0.03803379158798503	0.05211090277526276	0.06888178746945572	0.08620992277158812	0.10141283463455375	0.11176257113222143	0.1151732443667598	0.11082491614271028	0.09944608862416593	0.08310912820929117	0.0646058773934648	0.046656926499899165	0.03126516786545119	0.01941866506339851	0.011167542988635204	0.005941749313952971	0.0029228448550583375	0.001328730719911908	0.000558017071535466	0.00021642201020732887	0.00007745929557390063	0.000025507479205266748	0.00000774781884294029	0.0000021169921878838593	5.459573425570241e-7	1.4613886756276173e-7	4.0977351956072994e-8	1.6024844373685454e-7	7.423872294687328e-8	1.323475673498109e-7	1.7528024642832207e-7	2.1371361380584375e-7	1.1025007129461528e-7	1.5820075083272656e-7	5.850292761344633e-8	5.40379825331172e-8	4.4050335157308496e-8	-4.2176313552744205e-8	-1.1708836045176696e-7	-1.2842915986244208e-7	-1.4806056813920776e-7	-1.0968158048463295e-7	-7.927586487266325e-8	-2.124542675119301e-8	3.2414785744450114e-8	7.616080488492827e-8	8.465552303604795e-8	8.816867380634363e-8	6.757003212509716e-8	2.994491787866593e-8	1.7440652255729105e-8	5.937744629314068e-9	3.0969005138103967e-11	1.887838774194961e-10	4.690462462875189e-10	6.258924378776953e-9	3.4274092453046023e-9	6.389587747790415e-9	4.5385337710257545e-9	6.732995494473926e-9	4.309777201783049e-9	3.083464372721778e-9	5.052339546729456e-9	3.0059377209568083e-9	3.823324434826247e-9	2.5044243345817563e-9	5.896322097243001e-9	1.154178308482301e-9	5.579622541773688e-9	2.8024523812675284e-9	1.1311417580373018e-8	1.788251524637019e-8	-5.210538445155066e-8	-1.3024247902393427e-7	2.5983178641997284e-7	3.8757319520410505e-7	-6.001690935342197e-7	1.790840441495689e-7	-5.155408824286667e-7	-2.3181514008374648e-7	6.628101998362723e-7	5.618026484022209e-7	1.8064373541459844e-7	-1.0496729407893923e-7	1.6085447918090523e-7	-9.485697541888882e-7	-1.5279627285647024e-7	3.5848587509601515e-7	-3.7265833519040115e-7	-3.8714790562277557e-7	2.3403550208911383e-7	5.109662516433744e-7	3.4721709452067984e-7	3.181983867506233e-7	4.680667909928715e-7	9.451146985028913e-7	6.327021748742112e-7	-0.000002639483919986141
"t=28"	-0.0000026595173822085982	6.268983606672052e-7	0.0000010379060130238926	6.316729120880993e-7	2.1873177136200184e-7	-3.2348172807061815e-8	-3.933690195800921e-8	3.1532420030622177e-7	6.262519587352244e-7	8.675750329256715e-8	-5.084780325681493e-7	9.064765438271394e-8	2.7466392860109323e-7	-9.146676547278076e-7	-2.319408964890357e-7	-9.112870757999048e-8	-6.524156248577384e-8	4.256802865754139e-7	8.332878992378667e-7	-1.1656290277439751e-7	-3.846289816644699e-7	1.6097264643466502e-7	-6.268202734638351e-7	2.7171971772599335e-7	2.71791201322813e-7	-9.340093332088628e-8	-3.5333020398375936e-8	-1.536048510608623e-9	9.087182561984264e-9	1.032302388015438e-8	2.455595837780322e-9	8.891225533602665e-10	-1.4300752804174977e-9	5.488408616471929e-9	4.056451619049994e-9	-2.5468955833218843e-9	-8.745255186681788e-9	1.858188014569606e-8	-2.967728729430519e-9	3.4444919694287535e-8	-1.3269747856092806e-8	-1.8778090193904973e-10	1.1711907665912236e-8	-9.81386238940729e-9	-4.464248193336573e-9	1.526350923430897e-8	2.2328055626630317e-8	3.5128036812714925e-8	6.496475402073543e-8	7.04058525924367e-8	5.52353250915516e-8	2.300633761276316e-8	-3.5945496246192477e-8	-6.061128265955062e-8	-1.1542992217616899e-7	-1.373970724971585e-7	-1.088434903318003e-7	-1.0107053949326428e-7	-3.649682633888318e-8	2.8378890681857172e-8	5.510104961192752e-8	1.2858490461287175e-7	9.826318281280777e-8	1.755800667080365e-7	1.4187612940030903e-7	1.1793469911758336e-7	8.626699476987909e-8	5.025139637737652e-8	-4.375131368306029e-10	9.213726104295716e-8	7.240618238313346e-8	6.448341893783294e-8	1.1493967111420034e-7	1.90735901628436e-7	8.356837944978324e-7	0.0000029469823684680208	0.00001010959501335229	0.00003266421283321108	0.00009715925184250462	0.00026677912142591964	0.0006765563980558609	0.0015847595860519759	0.0034292857102450336	0.006857521979945158	0.012677798410832608	0.021683685215082682	0.03434140008981612	0.05041479275160554	0.0686851083211708	0.08695175102819341	0.1024175189068911	0.11239261611270446	0.11507809532751678	0.1101176706824728	0.09870172794412502	0.08320304732790385	0.06653050016117723	0.05147074673941476	0.04023342329692681	0.03426675317589489	0.03426675507916965	0.04023347109435449	0.05147090658919473	0.06653064144520582	0.08320324716948468	0.09870183813400435	0.11011775891683695	0.11507809297355553	0.11239257593847496	0.1024173928460852	0.08695159328931101	0.06868489558115132	0.05041463505845134	0.03434124660291171	0.02168355971292424	0.012677716433004083	0.006857489852667098	0.0034292652529592793	0.001584726264421299	0.0006765433280740973	0.0002667963055630329	0.00009715329856319066	0.00003265017779974233	0.000010167035742858488	0.000002887191554945545	8.246777480902523e-7	2.5228128919252413e-7	1.196821515225821e-7	7.234005561240764e-8	-1.0785188742090668e-8	8.543988616604992e-8	4.837610112495838e-8	4.489749794167608e-8	5.5276756061317656e-8	2.0315773119339298e-7	1.0037119491101976e-7	1.6376104639004296e-7	1.346181782713174e-7	8.197266754272903e-8	7.780113309152625e-8	2.7644525335546177e-8	-5.435918137841611e-8	-9.336132611448278e-8	-1.3208580140755544e-7	-1.1478392392128001e-7	-1.0881916867599983e-7	-7.012834379871435e-8	-2.5851544238619795e-8	2.6498601091162755e-8	5.184227225285554e-8	5.322605411972603e-8	6.805635077711258e-8	4.006576459492095e-8	2.1992794585479203e-8	1.1972398294979314e-8	1.877643818204433e-9	3.1524967081253408e-9	-1.0738240296959134e-9	1.0769629410489756e-8	-1.2008940508678734e-9	4.314379076220121e-9	2.4246216145940025e-10	6.509930150500054e-9	4.3260891535723545e-9	1.3598520087754196e-9	5.091763677356198e-9	3.031471407233255e-9	3.060679487632001e-9	6.186028356225393e-10	6.16110529261249e-9	7.028702064815207e-10	1.048258879698949e-8	8.8328241387714e-9	-4.915455098508659e-8	-8.89594163888674e-8	2.6542639708360127e-7	2.832157863785767e-7	-6.31108493465149e-7	1.615621800787892e-7	-3.8584702910515745e-7	-1.171731939253462e-7	8.34348595435408e-7	4.256677765823724e-7	-6.55380076874934e-8	-9.115097376888315e-8	-2.3179227437442051e-7	-9.146300340434621e-7	2.7455665430053955e-7	9.068989870186783e-8	-5.08496449391771e-7	8.678226770530983e-8	6.262917167099147e-7	3.152514621573843e-7	-3.933992354099303e-8	-3.2282372219860633e-8	2.187149442667291e-7	6.316356807589685e-7	0.0000010379120086723148	6.269313743700877e-7	-0.0000026595349388314204
"t=29"	-0.0000027767006846035613	5.335116977089882e-7	9.17640948783216e-7	5.771883393457244e-7	4.067063498203183e-7	3.123644548574944e-7	5.791722534898014e-8	-2.143000856769106e-7	-1.4808391635146023e-7	5.392085112854161e-7	5.989994393829079e-7	-2.411875321683965e-7	-2.1689770901556216e-7	5.241780232090321e-7	-6.171278600364261e-7	-5.287388996633169e-7	-1.233569142389257e-7	-2.623209454100106e-7	1.9367751047383308e-7	9.376297823715518e-7	-1.931643545116657e-8	-2.4615752447498807e-7	1.6850421158398632e-7	-6.291886741616182e-7	1.81288547174141e-7	2.696772298804717e-7	-6.532819030180548e-8	-4.159995992125687e-8	1.182510434016848e-8	4.879007531322088e-9	-1.0420597718052704e-10	2.7113116196630926e-9	6.179381006887752e-9	-1.620631406851203e-10	4.459185576344282e-9	-3.539719850564893e-9	1.584356723594027e-8	6.64597821220525e-10	3.0110764659418976e-8	-1.762007095784668e-8	5.351543985732121e-9	5.497893251771302e-9	-1.4035322459804433e-8	7.528369927456424e-9	2.796709397401287e-8	2.4557565647675972e-8	3.6220668353514895e-8	5.420679538570283e-8	3.921013247421001e-8	1.2608944111036635e-8	-1.535058846702242e-8	-6.224749371508409e-8	-8.001673768021078e-8	-1.114440600913369e-7	-7.765339282705952e-8	-5.752709719697435e-8	-3.2178833486717906e-8	6.670539243192053e-8	5.848010564690753e-8	9.939071032860625e-8	1.411341117307785e-7	1.3893615602444953e-7	1.8976186799690709e-7	7.893103493028519e-8	4.40226262110599e-8	-3.3896394580068545e-8	-1.364164581296734e-8	-7.113930922120204e-8	-1.4997178165998548e-8	-1.0509578607376113e-7	-1.9781901894333487e-8	2.8200777157927348e-8	6.221608916945343e-8	2.100651603775816e-7	3.529082188702404e-7	0.00000114989345478822	0.000004015729689665903	0.000013250371843631648	0.00004166050602116833	0.00012157401607526541	0.00032802119214847547	0.000817918340760615	0.0018843290683659975	0.004010608308357755	0.007888016870629011	0.014342899246788554	0.024128189042933013	0.03758725362562776	0.054283273651728026	0.07276849143932729	0.09066854959967441	0.10515552251659943	0.1137010937287588	0.11484180283081202	0.10865587929094578	0.09676910399967265	0.08191354125689931	0.06724326044102746	0.05565618065384337	0.049299834024316036	0.04929986276995779	0.05565630012458478	0.0672433526151267	0.08191371099920775	0.09676922410298783	0.10865599515823188	0.11484181468049548	0.11370104781216517	0.10515540793528377	0.09066839810390215	0.07276829487591552	0.05428308874244747	0.03758708590658899	0.024128083226554575	0.014342827367018085	0.007887970246351683	0.0040105582992275846	0.0018843053381809582	0.0008179207653506992	0.0003280273041406101	0.00012155941933511549	0.000041661136674475685	0.000013271589633712111	0.000003948462304226297	0.0000012264056513666688	3.8351714415352234e-7	1.333184433960355e-7	4.018068555655674e-8	2.819876099291463e-8	4.576405854272991e-8	-9.707537385050813e-8	-8.080217994699268e-8	-3.1258499788577865e-8	1.9093699954453314e-9	-8.974895404634253e-8	1.2178213126823323e-7	9.388638777529934e-8	1.2272627869513997e-7	1.5769880279403736e-7	1.1646092357153748e-7	1.0126898009055196e-7	9.214466922813358e-8	3.780862178892619e-8	-9.145085022588262e-9	-7.823009295915284e-8	-8.417561492279901e-8	-9.66704921667727e-8	-8.373498328051454e-8	-6.47000999443037e-8	-2.1171955411070087e-8	3.090648459380674e-8	2.2122445431094206e-8	5.277631465183674e-8	4.084339688681382e-8	2.7842220307050525e-8	2.109107055670023e-8	5.219558896207843e-9	5.261226787567352e-9	-5.917158429902258e-9	1.3611905491650589e-8	2.0427697311475868e-9	5.905444466769438e-9	-2.2049544412539035e-9	5.970085092954491e-9	7.375961619260352e-9	2.89563484301425e-10	4.423834742972588e-9	4.430043443193199e-9	4.132438169435204e-9	1.659276938070775e-9	1.0804907302208733e-8	4.105465523096541e-9	-4.264814845722498e-8	-5.426025151411551e-8	2.590402020663518e-7	1.8309917382275387e-7	-6.360231776803005e-7	1.7897768000985081e-7	-2.492069210990877e-7	-1.841829888604707e-8	9.363820608898621e-7	1.9293950015430994e-7	-2.615727191512818e-7	-1.2311344554927217e-7	-5.288074355069838e-7	-6.172998037179411e-7	5.242102879554622e-7	-2.1686353435246275e-7	-2.412564483744717e-7	5.990661356980453e-7	5.392338493503956e-7	-1.4813968218785334e-7	-2.1425984830791833e-7	5.7882351467419824e-8	3.123398365501018e-7	4.0670659162689304e-7	5.772542545079418e-7	9.176131277044419e-7	5.334914370269672e-7	-0.000002776688539540828
"t=30"	-0.000002665810695412496	5.855399946019801e-7	9.019620157424413e-7	4.105217191741062e-7	1.1631559004854353e-7	4.0491823116717285e-8	2.3055115072612153e-7	3.015690832608442e-7	3.6499836819636755e-8	-3.8846125494096384e-7	7.73102779572099e-8	7.597965282490904e-7	2.5468839703890467e-7	-3.667541892404813e-7	5.609231196190834e-7	-2.0181175153233255e-7	-6.744495063548683e-7	-1.62449883767124e-7	-3.820264183884703e-7	-8.641477866611069e-8	9.592968754912334e-7	3.6882745191313404e-8	-1.1132686250636681e-7	2.194272314959278e-7	-6.072834766168711e-7	8.074249835399172e-8	2.4479112270547887e-7	-2.153208622512892e-8	-4.08001684659709e-8	1.2835466023375375e-9	1.0953466800245337e-8	4.448693635694667e-9	-8.070341062094144e-10	8.202462153938939e-9	-5.6692395222768255e-9	1.9737427248145423e-8	8.24367840657203e-9	1.7259448870099448e-8	-1.8930574774422837e-8	6.125062124162639e-9	1.469991128821846e-9	-1.2009122585254772e-9	1.7679582020591056e-8	1.9356307001672235e-8	1.9937619111232152e-8	4.0299684367361976e-8	3.930199876656104e-8	1.0066545153009088e-8	-1.6289011917081098e-8	-3.7500662797285145e-8	-7.634479082252454e-8	-6.221595871824803e-8	-6.443719313686813e-8	-1.4501146949896793e-8	-3.5048332014397943e-9	7.374629662493248e-8	1.3750546223878501e-7	1.1032960567369798e-7	1.924654122742453e-7	1.495965231690377e-7	1.1587684756175776e-7	7.558250181283199e-8	-4.129629405102975e-8	-4.952940835245556e-8	-9.346135498855546e-8	-7.771712762227878e-8	-1.5811656417508146e-7	-9.631899144935119e-8	-1.51368756085013e-7	-3.759156275151554e-8	-6.747450154165335e-8	-3.287256022943552e-9	7.247002697940985e-8	5.439111183669354e-8	2.324446203294528e-7	5.438135223245766e-7	0.0000015525869012655846	0.000005289566201605034	0.000017195281341031432	0.00005292716658977792	0.0001516118010711498	0.00040210437490595385	0.000985855443480399	0.002233512256880066	0.004675121744526112	0.00904289379840717	0.016170995034647473	0.026755343380995167	0.04099833304931344	0.05825372768734538	0.07685648769931985	0.09429903328393219	0.10779316246362125	0.11506405158899002	0.11508802501844961	0.10848002264191159	0.09737922684163891	0.0848893338477602	0.07428686624747505	0.06824286784367206	0.06824291132383142	0.0742869737527031	0.08488949440735283	0.09737928381785255	0.10848011949882508	0.11508805114031662	0.1150640524222254	0.10779304880291829	0.09429886652461406	0.07685627694722252	0.05825354279872208	0.040998183380082986	0.026755225701196816	0.01617089890670864	0.009042844743100908	0.0046750830966417745	0.0022334916385161607	0.0009858478243897073	0.0004021142337670147	0.00015159209392479056	0.00005293488014435077	0.00001720337503718916	0.000005253952129691264	0.0000016187987207372245	4.807212030666363e-7	1.9727339983788283e-7	1.125137762958417e-7	7.414008351691592e-8	-1.315011344260597e-8	-8.957100061657286e-8	-2.0780709375500805e-9	-6.080023140508928e-8	-1.8257277378808112e-7	-1.8294770509630354e-7	-4.430649935827091e-8	-1.437522373359812e-7	-5.451855422666796e-8	2.9248993005381863e-8	4.263890451827734e-8	1.1742183703145059e-7	1.7204582769547727e-7	1.4872686893152576e-7	1.428209407405845e-7	1.1023691559586268e-7	8.010518404155675e-8	8.674818863241285e-9	-3.097463507906184e-8	-6.247422812410974e-8	-6.32990183602189e-8	-6.570303423547585e-8	-5.408435144182988e-8	9.230028852336147e-9	3.6735346986560558e-9	2.9519531485888706e-8	3.73466056968752e-8	2.0555641744302022e-8	2.481909011642358e-8	7.446278371681103e-9	1.0609514378145946e-8	-4.339480885739988e-9	1.032004737222536e-8	4.06760181093091e-9	9.187792304743425e-9	-4.5786752167487066e-10	3.153554084533994e-10	1.0606824085712674e-8	1.948518568717361e-9	3.888649291461377e-9	6.080021930365831e-9	8.265528927964283e-9	1.1503744623553303e-9	-3.450212149314069e-8	-2.6077739745389295e-8	2.4242335139312843e-7	9.087325669732138e-8	-6.141094093248256e-7	2.1921745807507165e-7	-1.185541401715895e-7	4.5964610340121226e-8	9.572234189736406e-7	-8.524248773511545e-8	-3.833239706763081e-7	-1.6326402196842338e-7	-6.735286670611629e-7	-2.0183898841175107e-7	5.608694135794678e-7	-3.6679738291134356e-7	2.546785015100639e-7	7.598575277878439e-7	7.721589978526566e-8	-3.8843622784945353e-7	3.653650426649335e-8	3.015598498690153e-7	2.3058004194886905e-7	4.053228608302817e-8	1.1626713292134383e-7	4.104559457873691e-7	9.020016010774512e-7	5.85576236722396e-7	-0.0000026658345757546442
"t=31"	-0.0000026309623293307993	6.425973777535177e-7	0.000001025800217546724	6.27502285910353e-7	2.2990781611831324e-7	-4.5916718427463366e-8	-2.7285772907781336e-7	-1.7619046577266317e-7	1.7955207187725364e-7	3.454675411296293e-7	-2.1834455410374431e-7	-3.590148316412467e-7	4.858046841471619e-7	6.825965619405849e-7	-3.054773456412363e-7	4.5594943764992735e-7	2.2355186324318765e-7	-6.54059152949138e-7	-1.995265526133494e-7	-4.3702690788460785e-7	-3.705596929304278e-7	9.196821145751599e-7	6.674421471064562e-8	-6.90290402616256e-9	2.6332731817291233e-7	-5.709182818725012e-7	1.589783316102711e-8	2.1355849377791003e-7	-5.101159050724391e-9	-2.9341277074657057e-8	-2.8628824866316904e-9	6.686793341259545e-9	1.0146371853814173e-8	-9.75853731155496e-9	2.4147476129776635e-8	2.562821732610132e-9	5.0875386126136846e-9	-1.3706034418525803e-8	7.340836383207261e-9	-4.1200176603695127e-10	6.700570764905933e-9	1.5271289011131728e-8	1.890988998720644e-8	2.991929970441731e-8	2.5630656486086423e-8	1.1138297395518748e-8	-1.5455111412876477e-8	-2.5033487838221902e-8	-3.2731687249487607e-8	-5.826292714949943e-8	-2.0833497815786473e-8	-1.6096256549857912e-8	4.5257028680190103e-8	5.705234429331796e-8	1.4779145063315013e-7	1.410173556815053e-7	1.4037877982264746e-7	1.7867521995285074e-7	7.90828946772848e-8	5.661523161393234e-8	-2.5813928439255562e-8	-1.1756649276328801e-7	-1.2553455008834646e-7	-1.3088657868642883e-7	-1.2343002120385194e-7	-1.5439582301546295e-7	-2.9558513303662437e-8	-8.456090372366276e-8	2.2999011028979055e-8	-5.652423684665564e-8	1.057247100977321e-8	-5.765003041613426e-8	-6.411353814517184e-8	7.985661298892666e-8	6.021601017813794e-8	1.764858448272122e-7	6.257771483220154e-7	0.000001990580259847441	0.000006834992094306713	0.00002209238314687667	0.00006694064242962483	0.00018849348418048528	0.0004913731110330888	0.0011845531470932036	0.002638966006639709	0.0054320430534640085	0.010332690448389914	0.01817229055065106	0.029574431784634037	0.04458822978774735	0.062362773007710315	0.08105124342953518	0.09808997770004446	0.11084642245481358	0.11743750872172143	0.11740551661225573	0.11195982452542319	0.10366930881605496	0.09570533388662028	0.09089665886052567	0.09089667344891528	0.09570540968475227	0.10366938815756621	0.11195992128699472	0.11740554251231528	0.11743747006407623	0.11084629748640917	0.09808983843194163	0.08105105611824881	0.062362575341919024	0.04458806216074773	0.029574287254670595	0.018172206724195283	0.010332627006835016	0.005431988653934461	0.002638960684343883	0.0011845634468996558	0.0004913777677046927	0.00018845042117809907	0.00006696074363954363	0.000022082494020470023	0.000006810649434529914	0.000002055650273780074	5.7594401658978e-7	1.861508912570642e-7	8.794652917032408e-8	7.119827061252693e-9	-2.427094991652723e-8	-1.169316921068031e-8	1.4210728704888709e-8	-8.619661640008047e-8	-7.199961948867184e-8	4.208640624892013e-8	-4.6217358051769963e-8	-1.8787516775642388e-7	-1.1113716402721963e-7	-1.385286270139119e-7	-1.807945290144275e-7	-6.352843406887132e-8	-1.7213151570771856e-8	2.2682342781799036e-8	1.295764144870759e-7	1.4773941858781114e-7	1.5699078814712664e-7	1.5126892605188402e-7	1.2467652177328148e-7	7.303719840034972e-8	3.6138631420712386e-8	-1.1662090293462768e-8	-3.148591498636222e-8	-3.66454224742796e-8	-6.32558182500631e-8	-1.1513883402258784e-8	-6.011915076875596e-9	5.12626319171261e-9	2.7762404153364173e-8	1.880070732429573e-8	2.5010804094449668e-8	8.142855723036746e-9	1.0555253893151928e-8	-4.6925859864543895e-9	8.994798794681458e-9	-5.354389154277328e-10	9.86824466586711e-9	4.79024986344001e-9	-4.029205080691156e-9	7.450564942779181e-9	5.000736602589484e-9	3.4042613172857727e-9	2.761884831947725e-9	-3.0162973452263486e-8	-5.132196001511602e-9	2.1624993651325752e-7	1.2880293498440665e-8	-5.726056284682812e-7	2.713634150719457e-7	-9.553149160623775e-9	6.497642424108108e-8	9.122656045024158e-7	-3.630808002030861e-7	-4.3845093233851884e-7	-1.9766697778589304e-7	-6.550417530615249e-7	2.2230364249420376e-7	4.5653278180068924e-7	-3.0521947036454833e-7	6.824865504961863e-7	4.858529604190309e-7	-3.5906826745257803e-7	-2.183620733120506e-7	3.454856121187788e-7	1.7952104391927293e-7	-1.7615238889767681e-7	-2.7288515913603817e-7	-4.595339286872502e-8	2.2995946180603966e-7	6.275187012239059e-7	0.0000010257541056546415	6.42609840340036e-7	-0.0000026309522282996767
"t=32"	-0.000002673414969400767	6.07465646562666e-7	9.794550693831283e-7	5.630974591053217e-7	3.9901974868694623e-7	2.739481721469872e-7	1.4478503229664597e-7	-1.6163839000604696e-7	-4.4226723583395966e-7	-2.6281242648806824e-7	3.0258943384264825e-7	1.3443246171807033e-7	-4.873580822239987e-7	-2.0746282913819414e-8	8.495736034674906e-7	-9.115007137960873e-8	2.844888438158222e-7	5.616496183691311e-7	-4.984642378857984e-7	-1.9788873695247844e-7	-4.2225018803687675e-7	-6.093826191433394e-7	8.282749052179739e-7	3.870106857206679e-8	7.108856114879103e-8	3.342358073643581e-7	-5.154221043301987e-7	-5.3021154244881075e-8	1.8618584807228444e-7	1.131300786383349e-8	-1.950099237646441e-8	1.7544248276379903e-9	-3.2277105432854114e-9	2.8048023570370617e-8	-2.18067830459745e-9	1.982394914890051e-9	-5.962267568548896e-9	6.893444703948148e-10	5.383487100552031e-9	1.3657496245045309e-8	9.66120938805659e-9	2.3338158627872474e-8	1.947622085829437e-8	1.0642382752834578e-8	9.207418494305841e-9	-1.316487374669606e-8	-1.904886604009448e-8	-2.604602322708871e-8	-3.3909795638109586e-8	1.3884353999848997e-8	3.0257007899159305e-8	8.173240051423392e-8	9.746696327805893e-8	1.605061207277103e-7	1.1377903463838379e-7	1.2465050325261018e-7	8.516766991650826e-8	-2.1493839486019795e-8	-4.199216097067193e-8	-1.1110338449249468e-7	-1.1650596987156092e-7	-1.1406143551884185e-7	-7.949172986521091e-8	-9.333686001866681e-8	-3.738270382136477e-8	5.4295541507265455e-8	-2.6999206981237478e-8	8.928067074531754e-8	-1.9494885705739762e-8	6.41824481339981e-8	-4.032649958407575e-8	4.641382567172059e-8	2.2508628294559685e-10	-1.5051558854839442e-7	-3.845842744265582e-8	3.5025425892953876e-9	1.0794731142294012e-7	6.920210906535829e-7	0.000002511132608851163	0.000008788026022665818	0.000028235403189302843	0.00008429885278538052	0.00023352766775897038	0.0005986604926656591	0.001419091353858981	0.0031088635676957965	0.006293401905962948	0.011774628324122238	0.020373103228609857	0.03263269947353842	0.04845561539213117	0.0668226417386143	0.08578781539219982	0.10286134416228443	0.11571860108928145	0.1229856434087453	0.12476278004174846	0.12262314573672262	0.11904818442246312	0.11650168842082176	0.11650171887424265	0.11904821312240355	0.12262314947366826	0.12476279386328093	0.12298563297334131	0.1157184723453919	0.10286118593345339	0.0857876031097965	0.06682245731386038	0.048455450871408234	0.03263255855461922	0.020372996568990054	0.011774548543032726	0.006293364672545043	0.003108857263403375	0.0014190654274364167	0.0005986495059884245	0.0002335090700911202	0.00008434435421900144	0.000028212359907575646	0.000008793421528929812	0.0000025551830085124294	6.141672376225316e-7	1.3265627130110147e-7	8.22148760182273e-9	-8.678070007039906e-8	-4.5746770371835055e-8	-2.98163927991979e-8	-1.0321999699414164e-8	-2.8806736773745456e-8	7.193560946916477e-8	6.584951928179095e-8	-4.7368255540192195e-8	3.4821918903915616e-8	5.954231596660975e-8	-7.868477747141611e-8	-1.0067276312586415e-7	-1.3021899225584832e-8	-1.3504899498695266e-7	-1.3513003915832655e-7	-7.912834187884243e-8	-7.834273441087447e-8	2.5060910124885538e-8	7.465195484002152e-8	9.651531140963954e-8	1.3828177269914477e-7	1.4583682150792754e-7	1.060992936841032e-7	7.941179902548612e-8	3.546164251133632e-8	-4.954814558644216e-9	-8.739584611561213e-10	-4.571126588359675e-8	-2.001411902874395e-8	-4.493090011159495e-9	2.822648781375392e-10	1.2800878135266203e-8	1.2603397880894818e-8	2.1265145866422586e-8	1.4416096760783148e-8	1.3702897483369725e-8	-3.174030038799458e-9	9.758588492836395e-9	8.342573298847356e-10	3.1272782141655853e-9	9.477578721828195e-9	-9.575189530153239e-10	4.555063326527886e-9	3.825332828277794e-9	-2.635950901996864e-8	1.4963925876188e-8	1.854987292659871e-7	-4.8749430048289355e-8	-5.144965230519105e-7	3.304463940256852e-7	7.03765155041225e-8	4.471257242233406e-8	8.294034424816132e-7	-6.118502238194878e-7	-4.2968727798076145e-7	-1.9195577005692854e-7	-4.999102817260237e-7	5.638816089614807e-7	2.8390409112510895e-7	-9.223079422415736e-8	8.498967205561314e-7	-2.062044535122709e-8	-4.874742194349579e-7	1.345891805781818e-7	3.0263179540135354e-7	-2.6291067611872165e-7	-4.42276580248091e-7	-1.6162669014274655e-7	1.4481358290296953e-7	2.7396090629405734e-7	3.989781118818314e-7	5.630842392356783e-7	9.795094819686767e-7	6.074572215242213e-7	-0.0000026734292744023946
"t=33"	-0.00000257706065198704	6.533236881489657e-7	9.957471422961106e-7	5.643682393641214e-7	1.8223605846579005e-7	7.815088232110412e-8	1.3949223520715037e-7	2.605271612887705e-7	2.177388427337945e-7	-2.4272151144533183e-7	-5.750988903985288e-7	-9.564284175755944e-8	3.246559175940078e-7	-3.0095542069563663e-7	-4.991388359298909e-7	7.000913901933359e-7	1.4845877038816013e-7	1.0944732731221762e-7	7.688629147795112e-7	-2.6374583395050166e-7	-1.3213349858709478e-7	-3.6523411228728264e-7	-8.201879500013831e-7	7.219105444544738e-7	1.1468259675240233e-9	1.1435405899984374e-7	3.7800715602109847e-7	-4.38258295654137e-7	-9.320538518764465e-8	1.5813894882477086e-7	2.0766243280512242e-8	-2.129701925923655e-8	1.6515214862344862e-8	-6.866831880891766e-9	3.758152233857004e-9	-5.753250653661723e-9	4.042229884149151e-10	1.3661457187730264e-8	1.2017293160582199e-8	6.537666519257357e-9	2.9947993196444145e-8	9.197299033480988e-9	9.043410242881578e-9	-2.009798105717664e-9	-2.331752357864758e-8	-9.476546658504503e-9	-1.3242141494451687e-8	4.4702932466833545e-9	4.6195854142006e-8	6.948232023074041e-8	9.620208363259053e-8	1.0438438680093753e-7	1.2242870717216192e-7	5.991571916386107e-8	5.927054236298801e-8	-3.0181506072146647e-8	-9.399079581307035e-8	-9.852323934467222e-8	-1.2977006491610155e-7	-1.240395181012488e-7	-8.630364678463565e-8	-3.7903291616459e-10	-1.1448462178265117e-8	8.425923503363464e-8	4.9316709604951825e-8	5.33716769668402e-8	1.1181010639571554e-7	6.732683299759401e-10	1.2333240828610315e-7	2.5964593253213764e-8	9.80039142062239e-8	-2.8074922497900445e-8	-1.57128628996972e-8	2.780182895012473e-8	-1.1881455752593695e-7	-1.2376535807323563e-7	-4.89961412553086e-8	7.261994294793794e-8	7.994438371294876e-7	0.000003183869082157287	0.000011248270799235627	0.00003597846987324349	0.00010591733469633713	0.00028866932627791275	0.0007278590212084213	0.0016970960373411392	0.0036576135486960926	0.007285907498381428	0.013419390497525274	0.022872833803006754	0.036128398644667326	0.052987680551594196	0.07235198466552406	0.09230612203096666	0.11056723821821879	0.12517482895795273	0.1351307696725471	0.1406725547849791	0.1430179248394602	0.14368150133999302	0.1436815357075205	0.14301790410333692	0.14067247990408238	0.13513067458022954	0.1251747163518786	0.11056709044023216	0.09230591402887889	0.0723517876711488	0.05298747511432178	0.03612826266294744	0.022872728560890843	0.013419312458020971	0.007285856098569354	0.0036575766984878744	0.0016970788629285805	0.0007278611723022799	0.0002886417334846403	0.00010594927888063488	0.000035945560662775655	0.000011282521340416629	0.000003182914785515578	7.455950908896725e-7	1.262996425221985e-7	-7.391956380331521e-8	-1.1798619481417916e-7	-4.4558814527029256e-8	-5.4178775688029646e-8	-2.127797493756134e-9	1.6866643637314382e-9	7.763959730677783e-8	2.4545102617068437e-8	2.254897724096594e-8	1.260267709080054e-7	3.807165305236282e-8	7.13457103396209e-8	1.1612445849351616e-7	9.068002027046163e-8	-8.197769574280755e-8	-4.975128420348085e-9	-4.8837076049856876e-8	-1.4385157598439946e-7	-1.1013203571330621e-7	-1.4353278321443952e-7	-7.668660539916772e-8	1.4352174226850423e-8	2.4587548663745906e-8	7.868887774709066e-8	1.1504275365670225e-7	1.0402188177494054e-7	9.597689476503746e-8	7.406776014740046e-8	2.594937598132674e-8	2.3786371650125204e-8	-1.5455185686796824e-8	-1.931548143652151e-8	-9.817274659873476e-9	-2.611186156187273e-9	9.799999589610309e-9	8.360063530332695e-9	1.0458238608457293e-8	1.4314469942711128e-8	1.591262011046979e-8	-8.993116251687638e-10	5.288509186129886e-9	1.0484624168860535e-8	-1.2112606473380083e-9	8.941059892464409e-9	-1.731235932389552e-9	-2.087423733865279e-8	2.6252039320162623e-8	1.5131330066697757e-7	-9.347425655725772e-8	-4.447559381892674e-7	3.8649494837894594e-7	1.1587250969835594e-7	-3.776272960998028e-9	7.223185131133292e-7	-8.174140867511781e-7	-3.6041283679733027e-7	-1.3426609080102736e-7	-2.710520342619205e-7	7.734530572678366e-7	1.0804291450394743e-7	1.5040510492614345e-7	6.996332539976891e-7	-4.999873752797868e-7	-3.0040897835981184e-7	3.2485997769615693e-7	-9.599251815650689e-8	-5.751999885283965e-7	-2.425388943017026e-7	2.1772805991471245e-7	2.605072686456822e-7	1.3945421384331524e-7	7.814860203403384e-8	1.8224658637766566e-7	5.644386481540309e-7	9.95690468186261e-7	6.533240474171365e-7	-0.0000025770535645452952
"t=34"	-0.0000026547427410816837	6.445481143257936e-7	0.0000010553910237964814	6.482858421197335e-7	4.075284054660955e-7	1.536618928765776e-7	-6.771112914805144e-8	-1.210764253301022e-7	2.823239930727084e-8	3.6275272419228344e-7	2.216646698416369e-7	-4.3507123193009534e-7	-5.137019737366799e-7	1.9245703275494463e-7	1.331948706884134e-8	-7.593968427421771e-7	3.2760525736641455e-7	3.1494487362504486e-7	-3.923490698998222e-8	8.494016876525734e-7	-3.53313460710325e-8	-3.702406781158629e-8	-2.3584581521074455e-7	-9.54961685395439e-7	6.003083450334401e-7	-7.585516748065402e-8	1.3664640285959706e-7	4.301188184507865e-7	-3.710398839285034e-7	-1.3019109668110929e-7	1.2364884682813937e-7	4.130619835063243e-8	-2.2720966552647326e-8	-4.563877276098083e-9	-6.173075384197091e-9	2.8991705702807735e-9	1.7412218111800826e-8	1.0591700516648928e-8	8.726183997609382e-9	2.4472233128847165e-8	-4.917264817549949e-9	6.6557973577019425e-9	-1.1391831256091223e-8	-1.4785865309896451e-8	8.44436620628386e-9	-6.468693247718704e-9	3.548616578363806e-8	6.144230879634449e-8	8.227556891338139e-8	8.050745703425122e-8	8.895095005012621e-8	7.485977604471117e-8	7.0637582449961656e-9	-1.5455466462199752e-8	-1.1948747791201697e-7	-1.220308362137601e-7	-1.2541534055721115e-7	-1.3565911471946634e-7	-1.0636531388996673e-7	-2.8230485726865595e-9	1.6642104250230716e-8	1.3730659609301199e-8	1.2890535039389306e-7	7.9044211620527e-8	1.5578899270618507e-7	7.974710858338341e-8	7.920681099893301e-8	1.7542229491240846e-7	1.813193717392636e-8	8.05544119186763e-8	1.796177540036581e-9	6.276180741782156e-8	7.1881967045328565e-9	-5.26349400731263e-8	3.4640084134451854e-9	-7.291321746372148e-8	-1.2732504872658978e-7	-4.384725527106781e-8	1.2642789248840103e-7	0.000001041990361438927	0.000004179014858274321	0.000014560378471140112	0.00004598207052752823	0.00013339087890351653	0.0003578572605612562	0.0008881735403984958	0.0020389183749791595	0.004328670494605169	0.008500052729875751	0.015449023932919026	0.026023355617613264	0.04070752878975459	0.05929638016074501	0.08072033614910312	0.10316320427715375	0.12447986005226652	0.14275604565052014	0.15674499862099234	0.16597336939452612	0.170497863948593	0.1704977867447771	0.16597329881625011	0.15674490854617495	0.14275586406447982	0.12447961482768455	0.1031629667899695	0.08072016256457681	0.059296172329078356	0.04070736980280576	0.02602320985566342	0.015448944926451325	0.008499995200156207	0.004328648649092881	0.0020389051019770177	0.0008881458884506532	0.00035784237243652317	0.00013342314419229062	0.00004594534436930253	0.00001459000332870719	0.000004149453358692767	0.0000010380361843420616	1.6046666861946335e-7	-7.289483860972723e-8	-8.623697655973928e-8	-5.329381169705272e-8	-6.955143139197872e-8	-1.3397222220490335e-9	-2.745658267411244e-8	6.105619210217128e-8	4.7616083298507306e-9	5.8609316400115574e-8	1.2573030905294047e-7	3.275787141543418e-8	1.4327181463436034e-7	9.324618110984062e-8	1.453925441152748e-7	8.006030716156687e-8	1.5875409620225156e-7	5.731786156815133e-10	-7.977466909281361e-9	6.305611699453095e-9	-1.2170609553496803e-7	-1.1409880562585073e-7	-1.4322075492234632e-7	-1.5180781975931978e-7	-6.150728204534772e-8	-3.975562223867968e-8	1.4225404965095834e-8	7.63585531471378e-8	8.451929511821277e-8	8.818239649599491e-8	8.308077981133977e-8	4.5064924125703953e-8	3.965145600748343e-8	9.92613957695454e-9	-9.525081168249017e-9	-6.7366315859018755e-9	-4.893398686256489e-9	2.059588721792238e-9	9.911050424804557e-9	7.270773205725334e-9	7.118062139710446e-9	1.2305316543503864e-8	5.1757315100431356e-9	-3.93469601345231e-9	1.3255437414372295e-8	-7.726160822230099e-10	-1.397982274387033e-8	3.2157754015216256e-8	1.1579428249586243e-7	-1.236721344222147e-7	-3.72007879279046e-7	4.3314215358858377e-7	1.2277919891889866e-7	-6.778407757312976e-8	6.038830495658232e-7	-9.61897873574813e-7	-2.3374734170467093e-7	-3.716007179743741e-8	-2.796759002166027e-8	8.473435832989651e-7	-4.594584535055901e-8	3.1824834811899905e-7	3.267788662997262e-7	-7.574300351365082e-7	1.2994133324895074e-8	1.9130034356606984e-7	-5.134585905341993e-7	-4.3470269062151345e-7	2.217690319161747e-7	3.626245090870839e-7	2.819592526126513e-8	-1.2105277236162948e-7	-6.77090491452148e-8	1.5367274219801885e-7	4.0747033036581115e-7	6.482757343162504e-7	0.0000010554323001121801	6.445470271954079e-7	-0.000002654748059605083
"t=35"	-0.000002715108302853153	5.653376877745586e-7	9.256546809055521e-7	5.582791893221639e-7	3.04407354323466e-7	2.87141389554435e-7	3.0617487889461614e-7	1.5226531402401378e-7	-7.57370892667808e-8	-2.3049139230568727e-7	1.0481886958402242e-7	4.861483468010519e-7	4.8056310153477e-8	-6.122204176950419e-7	-1.423975842795855e-7	2.530507828835127e-7	-7.415041185510063e-7	-1.1781988862313852e-7	3.6727826291382826e-7	-1.7762822646094634e-7	8.031832180455112e-7	1.8225847930875005e-7	8.93871957563519e-8	-7.390351197678058e-8	-0.000001037911382173462	5.074248176084595e-7	-1.4744870768801377e-7	1.0810347772505224e-7	4.635280914655482e-7	-2.870822961575925e-7	-1.3824463029887823e-7	8.232923065509823e-8	2.322140246757698e-8	-7.232696663805882e-9	3.3944661526064124e-9	2.0141454837308004e-8	8.454511535305187e-9	8.682798924297686e-10	2.26297631744643e-8	-3.65139007918458e-9	4.697385147522937e-9	-1.5595234326148955e-8	2.4377418972321152e-9	1.199397714479744e-8	9.403114398232049e-9	6.315729828010319e-8	5.869153218984735e-8	7.657036982244847e-8	5.0313623156661436e-8	6.16907763761887e-8	-3.5963187983156786e-10	-5.241126255217665e-8	-7.881816177501832e-8	-1.391154307306408e-7	-1.051987629230311e-7	-1.1192975180041032e-7	-7.584633743284996e-8	-4.87141216254372e-9	8.445531396450434e-8	3.4766938217245524e-8	9.42106411772059e-8	1.4973238904314456e-7	5.7913442153001427e-8	1.3485516447975243e-7	2.9481927343866232e-8	1.3761050265959085e-7	5.8243005196523256e-8	-6.240773686716494e-8	7.970989557293251e-8	-1.3175315505264962e-8	3.487919641997905e-8	7.027401216497253e-9	3.677296445125933e-8	3.9364812520759074e-8	1.3721362157603778e-8	3.4651932434570654e-8	2.242416197173469e-8	-5.511027856286432e-8	9.99065019602341e-9	2.867545051410403e-7	0.0000015159406454579027	0.000005772600866760236	0.000019524563695472175	0.00006047816688137253	0.0001725721408604164	0.0004555185192756106	0.0011134446498884953	0.0025198579443532765	0.005280059052632624	0.010248143976622104	0.01844320531266397	0.0308296766044035	0.047983477196599233	0.06974893382309066	0.0950354336534932	0.12186978708599094	0.14770807815633324	0.16989352383714063	0.18609801821557082	0.19463677840586902	0.19463673778558954	0.18609785187852557	0.16989333416287566	0.14770785539171272	0.1218695139323982	0.0950351549142181	0.06974867058130796	0.04798331688796598	0.030829521917985048	0.01844310881542377	0.010248041907711669	0.005280047119655018	0.002519839267105195	0.0011134182774478196	0.0004555216386040728	0.00017259342985831427	0.00006045633041384946	0.00001954151722394215	0.0000057341119212850344	0.000001535607212943546	2.8647404948234367e-7	8.730485334673688e-9	-1.338338773138048e-8	-1.2524320358586749e-8	-4.581501511502495e-9	5.689790116836235e-8	2.9802181833460395e-8	6.550855380371701e-8	-4.5637348344840234e-8	3.1727446891949285e-8	3.3787877051771886e-8	-1.5559181609781092e-8	9.361503161553486e-8	3.51932826214707e-8	8.788621141953001e-8	5.678359671357214e-9	1.5101511774417986e-7	7.268348589661855e-8	1.5114055540443871e-7	7.514823041621099e-8	3.809715576341688e-8	1.0164579888893854e-7	-1.3292196343606122e-8	-7.622368036752647e-8	-1.1016740730784846e-7	-1.563867935150398e-7	-1.0185576382326644e-7	-8.608149637545637e-8	-4.964947020180688e-8	1.3338891879932646e-8	4.327388436475843e-8	6.638120186863716e-8	8.072286949989405e-8	5.109734080299688e-8	4.719094892635667e-8	3.0040408716125455e-8	8.79996397973315e-9	-4.518613039294905e-9	1.121612580590181e-9	-4.312255219574013e-9	6.0568262627569425e-9	8.092846170981716e-9	1.0545304518494447e-8	6.0035162396943065e-9	1.2025341056265404e-8	-8.906598902846952e-9	-3.2765946622603792e-9	3.818559257684484e-8	9.02755759035756e-8	-1.38322941656277e-7	-2.943255432708014e-7	4.629240256681655e-7	1.069533009934176e-7	-1.3745858440383785e-7	4.906653002789696e-7	-0.000001032841235870663	-6.779136130230512e-8	8.056441280768212e-8	1.848477347854427e-7	8.004643244907683e-7	-1.6798527102679373e-7	3.658995783029084e-7	-1.2404773175322958e-7	-7.393276901801471e-7	2.517174195748595e-7	-1.4005034110198267e-7	-6.122364886174125e-7	4.719256119223303e-8	4.859626767661496e-7	1.0496685909355818e-7	-2.3032850571258479e-7	-7.580123773109904e-8	1.5231406369498046e-7	3.0612274792840566e-7	2.871365363255052e-7	3.0438671183574684e-7	5.583594180347262e-7	9.256033320914625e-7	5.653366729196918e-7	-0.0000027150940818954084
"t=36"	-0.000002660030225976051	6.090513469114711e-7	9.646927439099784e-7	4.978512813114122e-7	1.9171085630098617e-7	5.437544081665635e-9	-5.301860728224028e-9	1.802631585112735e-7	3.34136192381429e-7	2.478127203442426e-7	-1.3470931214953907e-7	-2.247981434333468e-7	3.4522152325688893e-7	4.920197040902963e-7	-3.253261010582875e-7	-4.426062987228363e-7	3.2029210517148243e-7	-5.093099202380102e-7	-5.14739789125862e-7	2.940801638873225e-7	-2.703186479102726e-7	6.657852242852869e-7	3.19893533995419e-7	2.0101202613531655e-7	1.2788330083779442e-7	-0.0000010513456364380502	4.030811936450718e-7	-2.1373055514306571e-7	6.927850615401354e-8	4.776336380851731e-7	-2.229265376740841e-7	-1.5905466310695004e-7	7.746286523335755e-8	3.221683575471701e-8	1.4020089200705854e-8	4.571053535684655e-10	1.1360359319922964e-9	2.433996815209838e-8	-1.4801483927406878e-8	-4.977544598716577e-9	-4.77548500743552e-9	2.0122860044935464e-8	1.2011857175586726e-8	3.015992811050694e-8	6.336588131983234e-8	4.269255760025459e-8	5.5282428634839675e-8	1.2962516726666706e-8	2.51306412346608e-8	-5.956980475563256e-8	-6.278234698786633e-8	-9.976188231064498e-8	-1.2314409192359932e-7	-6.849356448679345e-8	-3.404864024059151e-8	3.420506267115542e-8	9.386915522657802e-8	1.1651039433235866e-7	8.32672212291996e-8	1.6869710406375305e-7	1.0990643406483258e-7	4.288008714770086e-8	5.590535545607622e-8	-6.284680431623002e-8	3.603465870138933e-8	-1.2852425967935233e-7	-2.7422038306745833e-8	2.2043414760197777e-8	-8.715070176634754e-8	1.1247548781234684e-8	2.5468315234533634e-9	1.7992508594133483e-9	1.537311067334457e-8	9.011734058983478e-8	8.018589980895996e-8	9.962196378943133e-8	9.638661235822354e-8	1.0659449545258326e-7	1.114877115071522e-7	2.0202054862306085e-7	7.04961864661513e-7	0.0000026947596204474067	0.000009413690118198481	0.00003028627441803433	0.00009026349694185587	0.0002498940891751955	0.0006428682721579815	0.001536425672126418	0.0034094730352732805	0.007022918502634923	0.01343147711336612	0.02387120228430284	0.03948380199967083	0.06089924719328099	0.08779078119365447	0.11856730199269527	0.15036067234455996	0.17938480247885802	0.2016265283343478	0.213712292826427	0.21371220063376717	0.2016263487251594	0.17938454357278444	0.15036036780896622	0.11856699173729479	0.08779049121055593	0.06089898265359828	0.03948358294325549	0.02387110300808415	0.013431381731801695	0.007022905914774169	0.003409396069129045	0.0015364030209632507	0.0006428923148499299	0.0002499146355148252	0.0000902368267032827	0.000030283876717551728	0.000009409653917158423	0.0000027171697809524886	6.738805571337991e-7	2.3698555151607792e-7	1.023384588183518e-7	7.441532290375363e-8	1.1743573891109804e-7	1.1851723591416174e-7	5.361695565309077e-8	3.5048155377914725e-8	8.3312680088099e-9	1.1099736307862429e-7	5.153785176403858e-9	-4.6417357069117315e-8	8.87820572614828e-9	-7.7500247663842e-8	-4.215701387977333e-8	-6.597966550891954e-8	2.8209896307807014e-8	-9.426869396200743e-8	5.145625481262073e-8	6.768017790648173e-8	1.300568610584918e-7	1.327033678499845e-7	7.429868154051888e-8	1.3330744241812909e-7	1.0748067347243762e-7	2.7254420720268513e-8	-2.508562169101225e-8	-1.1040999881029023e-7	-9.877389972601236e-8	-1.0121285909381328e-7	-7.978083527149238e-8	-2.89115836826781e-8	-3.666151826564601e-9	2.276637356413147e-8	6.175951516862455e-8	5.437430117272157e-8	4.075643833534315e-8	3.4484210820195926e-8	2.213667882333681e-8	2.5042614648640438e-9	6.633473104145082e-9	-1.3887799799050526e-9	3.39226724488384e-9	9.331757588881828e-11	1.7254813688971637e-8	-2.9873449269857133e-9	3.5122192931780205e-9	2.8891943060216363e-8	6.484283110452793e-8	-1.4182268071039061e-7	-2.192423472768823e-7	4.79243029594123e-7	6.941118557701742e-8	-2.1585853327010796e-7	3.9821225239489166e-7	-0.0000010353277591912402	1.1240376884824599e-7	2.0183094073811247e-7	3.2856784215606893e-7	6.562144406752068e-7	-2.6766349559004254e-7	2.8791032258279614e-7	-5.036129571145409e-7	-5.091307275773005e-7	3.147178537776796e-7	-4.41819417051903e-7	-3.2642573755126136e-7	4.93810132784489e-7	3.4546166882698515e-7	-2.250110473500655e-7	-1.3488695449481725e-7	2.4768769280036906e-7	3.340203383883633e-7	1.8040871874180908e-7	-5.211096554269545e-9	5.3879171124648906e-9	1.9177892063293456e-7	4.977622057866782e-7	9.647354227704241e-7	6.090262337776764e-7	-0.0000026600304662283136
"t=37"	-0.000002701716881103877	6.017171880756678e-7	9.820808862803787e-7	5.993526399628024e-7	3.1269424738411544e-7	1.3056188552518222e-7	-4.903006634027207e-8	-1.9753109314901707e-7	-1.7267319796232528e-7	1.2388338721525116e-7	4.088321857720345e-7	2.3425403239407672e-7	-2.6529225838345383e-7	-1.1549541656385998e-8	6.28252570744614e-7	1.6560182813929458e-7	-5.328549321781395e-7	2.0819469448429828e-7	-1.8027513914997684e-7	-7.282210361392316e-7	1.4905319345448476e-7	-3.6246646695214935e-7	4.535507186487209e-7	3.9501908488670523e-7	2.9150201608096893e-7	2.941017192004125e-7	-9.880807649853551e-7	3.396393617460802e-7	-2.778730803232321e-7	3.362102152237867e-9	4.675740116200089e-7	-1.3042381119543478e-7	-1.558893483188939e-7	6.932778728874212e-8	2.4298106748865678e-8	-3.3754015138498517e-9	1.8411656310668434e-8	-2.4988240809875606e-8	5.215640697109336e-9	1.0162413910386192e-8	1.635970425795108e-8	1.1972628333190016e-8	4.5097037326691236e-8	5.1385301347295353e-8	2.6846658895962605e-8	3.194103948001015e-8	-1.1027733837210008e-8	-3.820507687990471e-9	-8.98603079724225e-8	-5.7927796670576015e-8	-1.0343384859723415e-7	-6.111520389762148e-8	1.4045304030929628e-8	5.180564754958539e-8	9.244826415510943e-8	1.2698759932483483e-7	1.1397373311794468e-7	1.081126688173839e-7	1.311429255190788e-7	7.471668395098163e-9	1.9295616882075706e-8	-1.0611564627005521e-8	-5.754675913571816e-8	7.678852553816284e-9	-1.3660408670901347e-7	-5.059866414747205e-9	-9.464170858120013e-8	-7.060886186849302e-8	-1.0666453720276081e-8	-5.024737481651442e-8	-7.415892411266611e-8	4.008148757339569e-8	4.914046980442066e-8	-7.186630068822808e-9	9.131503642123562e-8	6.768814586610716e-8	1.161672277261161e-7	1.6427962945542163e-7	1.9899793535227417e-7	3.75176691380652e-7	8.655778275246107e-7	0.000002532249113618157	0.00000787192440321327	0.00002373142343103929	0.00006828896914157223	0.00018588897158389184	0.00047695211458165243	0.0011505815239343242	0.0026025489394762014	0.00550762339773192	0.010885003168545127	0.020069351190159845	0.03450676582857937	0.055338164691211	0.08282175590909668	0.11576728986842832	0.1512347583224417	0.18474315543743758	0.21109098556597727	0.22563821092061553	0.22563812113782256	0.21109076156005224	0.18474287465365224	0.15123440027698876	0.11576692663262855	0.08282147855929167	0.05533789984324733	0.03450657868187479	0.020069193725567702	0.010884972926365033	0.0055075471832209955	0.0026025658726400724	0.0011505713218205038	0.0004769392032282216	0.00018586630489159095	0.00006830533090940172	0.000023733746906229314	0.000007868993349147146	0.000002528521174660625	9.145633396157038e-7	3.1985746473672805e-7	1.991638766130066e-7	1.7741107605218076e-7	9.502050213328062e-8	6.438019661825223e-8	8.174406074257234e-8	6.932649787572132e-8	4.79975464928728e-8	-6.940678343170248e-8	-3.187838326645931e-9	3.277142335278427e-9	-8.591529510049156e-8	-3.3930142029348076e-8	-9.62205849441844e-8	-6.57149790139755e-8	-1.0980615638978009e-7	2.4382126095900958e-8	-7.992263983958026e-8	-1.3592123981887028e-8	3.7522952744950544e-8	5.201385566699912e-8	9.857403349133875e-8	9.595571170972761e-8	1.0939667283160759e-7	1.5498053951290558e-7	9.921977461857523e-8	6.322391832291885e-8	-3.5221146221786626e-8	-5.667255731367504e-8	-8.753420899232367e-8	-9.078767326808901e-8	-5.133706082460776e-8	-1.9602239387239706e-8	-9.353036789505609e-9	2.6120051122013876e-8	4.751787763268567e-8	3.744039833719626e-8	3.1884735518517004e-8	2.8158949394452293e-8	1.0937832084501053e-8	6.820597642231974e-9	3.5847013135636985e-9	7.170139815215748e-9	-1.3608697391198632e-8	1.4509640711146687e-8	3.182843810733971e-8	4.605648185052047e-8	-1.499060987564249e-7	-1.5293440014385595e-7	4.837117137945768e-7	9.6665297988352e-9	-2.7693922988181185e-7	3.4272658366862885e-7	-9.881260576438677e-7	2.826749846418508e-7	3.091013660583286e-7	3.848738341361013e-7	4.5013713179109516e-7	-3.5183335700406104e-7	1.3929338260609825e-7	-7.241138424429749e-7	-1.8902582421542746e-7	2.1830833529801197e-7	-5.3205803995926e-7	1.6228470789414473e-7	6.282009331615157e-7	-1.2933882742593994e-8	-2.6359888016802557e-7	2.3447602670589873e-7	4.08238074012246e-7	1.2395211557159058e-7	-1.725275210473498e-7	-1.9748575985634176e-7	-4.924740337752809e-8	1.3061840453687523e-7	3.127101658728648e-7	5.994108195350734e-7	9.820157389484052e-7	6.017371441124908e-7	-0.0000027017058260581095
"t=38"	-0.0000026748049057889745	5.828702374088834e-7	9.331528895151209e-7	5.024110936169279e-7	2.5088498689651573e-7	1.5019616850242556e-7	1.7123359208337519e-7	1.1573438229994792e-7	-3.676382498429831e-8	-3.1408347711536777e-7	-2.6347734349840835e-7	1.4739100340221967e-7	4.856412789688846e-7	1.426631124346045e-8	-2.734261569381502e-7	4.2091219931705837e-7	5.809732267492151e-7	-3.5505224771359423e-7	4.677929177354656e-8	1.397016603510437e-7	-7.745585608454064e-7	-2.6830301091962383e-8	-4.0197419193255257e-7	2.1038018582775209e-7	3.6000750347486843e-7	3.88878658830194e-7	4.3893660028881953e-7	-9.082780726421547e-7	3.0853488941495755e-7	-3.2161405327801873e-7	-4.030828726353519e-8	4.461045983727985e-7	-5.139009717769483e-8	-1.570743065615332e-7	2.9252155475667507e-8	3.870497244928828e-8	-2.5296058137058708e-8	1.6151048942703028e-8	1.3581000879447913e-8	1.4983231322318602e-8	2.3637889090544206e-8	4.6187438429434735e-8	2.8511557781385477e-8	1.2808081484294576e-8	1.4007027759888047e-8	-2.421286748877094e-8	-2.576953639366053e-8	-8.085084890474548e-8	-3.579862228875186e-8	-6.874064861772666e-8	2.11574205932763e-8	6.639339233949215e-8	9.134890666118167e-8	1.1625282503313628e-7	1.2453371511789157e-7	8.780776261652079e-8	9.662718980507634e-8	5.8270757108402904e-8	-3.987787744463844e-8	1.5915384232734198e-8	-4.679172649346697e-8	-4.8463015045463465e-8	-3.160482786590535e-8	-1.0052312782171668e-7	-7.6530105586059e-9	-9.030422176703468e-8	-2.8255187300985085e-8	-7.37098282410642e-8	-3.161430917053565e-8	-1.967864993179802e-8	7.128567369729666e-8	-5.273124104032689e-8	-4.0395056855047073e-8	4.0747865304169295e-8	-4.4475419569423025e-8	7.325527429102863e-8	7.882168584494309e-8	1.1039160929815495e-7	2.812684661845921e-7	5.83116043562093e-7	0.0000016399727145177678	0.000004611048181057953	0.000012815667079446591	0.000034848532692643985	0.00009115397831183092	0.00022818846436456486	0.0005453957508968488	0.0012414559172863049	0.0026854480476278253	0.005504822567200307	0.010663106479430251	0.019463178208629195	0.033394643358852893	0.053754683443104856	0.08105380096836434	0.11435185185285135	0.15080477160685135	0.18575113064798787	0.21354081903189426	0.22899332209186363	0.2289932967340098	0.21354059483291798	0.18575077253925087	0.15080442829564866	0.11435147104395671	0.08105347103476879	0.053754462539425285	0.03339449161225072	0.01946306578397572	0.010662979269928985	0.005504826346005909	0.0026854202326000998	0.0012414560751625725	0.0005453731939191186	0.00022818063086271767	0.00009115581434993025	0.00003486375176020573	0.000012819682532749788	0.0000046231005764729716	0.0000015865407143600407	6.352189592107038e-7	2.6354739213196865e-7	9.863555283651237e-8	7.65288388215879e-8	4.8399921959152437e-8	2.8232676418937785e-8	1.0510245451733624e-8	-2.0151700974579967e-8	1.4501927880772314e-8	-3.0611350121390046e-8	-4.877767589839266e-8	-9.9083562465907e-9	-7.667329326999095e-8	-2.9346942320707115e-8	-4.603289871507599e-8	-3.148657956586476e-8	-1.083341527596815e-7	-1.8022556780294963e-9	-8.776721216463557e-8	-6.569560362379434e-8	2.6926229135249002e-8	2.4270318865760032e-8	3.0224292069114256e-8	8.434864617878901e-8	7.168160875981044e-8	1.370171741621462e-7	1.2449010788895265e-7	1.200454994298994e-7	4.716052925957115e-8	3.395056791255513e-9	-4.330532377139207e-8	-6.880442249279639e-8	-6.083227976905192e-8	-3.2917191306047755e-8	-2.193291814833742e-8	-2.8943399899006295e-9	3.170813089869995e-8	3.411406146458518e-8	3.23103324095797e-8	2.5237239298370184e-8	2.0449381743503636e-8	8.472301193940268e-9	-1.9679933238592184e-9	1.5320377411143227e-8	1.2963906059759722e-8	3.4818654626178613e-8	-1.259548914056552e-7	-8.19965656484456e-8	4.566718627696531e-7	-6.650005268671322e-8	-3.125118136493299e-7	3.097478464830772e-7	-9.092177973846205e-7	4.4533597587381735e-7	3.9464104883979445e-7	3.46855912436439e-7	2.236699871982495e-7	-4.072314327974169e-7	-3.2055575305278694e-8	-7.625419721213333e-7	1.3020499611826608e-7	5.066937858178022e-8	-3.650525163267915e-7	5.909431337602911e-7	4.2163124858163314e-7	-2.753301330260527e-7	1.4137219284116043e-8	4.830180797554817e-7	1.4944089954394002e-7	-2.6294082489108916e-7	-3.1465795369278737e-7	-3.674070769843496e-8	1.156142118707848e-7	1.7134294050258347e-7	1.5040695455770248e-7	2.5075236087523933e-7	5.023987988961309e-7	9.331378663102186e-7	5.828726713508203e-7	-0.0000026747960897299805
"t=39"	-0.0000026057159195902457	6.585642026157856e-7	0.0000010141509773076152	5.789507526721138e-7	2.2897207474503745e-7	3.676960580456523e-8	-9.686054047719495e-8	-5.109157430460698e-9	9.246089782699585e-8	2.110385888265398e-7	-7.241497523846618e-8	-3.8664149304423745e-7	-3.114814930427201e-7	3.303885995897815e-7	3.3103793650735014e-7	-2.7800207857975323e-7	4.947366527563446e-8	7.697253519012293e-7	-2.1397430161052e-8	-1.1208099437443053e-7	3.8162937621155635e-7	-6.310143446652816e-7	-1.855465830979952e-7	-4.3495208568167243e-7	6.452558154457222e-9	2.2376068176122033e-7	4.310091237247349e-7	5.854950141381821e-7	-8.112570779594819e-7	3.0787383220598485e-7	-3.420616331295534e-7	-9.20546987526194e-8	3.912448821585812e-7	-1.785129988274292e-8	-1.2540925742321463e-7	-5.464294128287861e-9	4.452356239248445e-8	1.2668291637929485e-8	1.4979213869281693e-8	2.723761205469799e-8	3.8371170796303034e-8	1.0636619696136052e-8	6.0924126854544625e-9	-3.2564160257209096e-9	-3.571980589089918e-8	-3.3091907103433016e-8	-5.035544770048972e-8	-1.3700323653331736e-8	-9.75435299199745e-9	9.122156230390033e-8	1.0092416002915883e-7	1.1227095875199211e-7	1.0563184205114595e-7	9.748234741646655e-8	4.640176232140192e-8	5.783147982718617e-8	-4.407158937791422e-8	-6.29523154715983e-8	-1.1308133762710781e-8	-9.912175091830733e-8	-6.744203717712338e-8	-5.811399028665676e-8	-8.072361223909752e-8	-1.2439422603094386e-8	-1.1553761836147203e-8	1.0078963552651032e-8	-1.0892228230474643e-8	7.915630051424927e-8	-2.5511292855995293e-8	5.0901510673107e-8	-5.942231073863269e-8	5.2331401989569315e-8	1.4186808838800857e-8	-5.876745601263167e-8	3.824979044608767e-8	-8.149368102561283e-8	-1.0949584461350526e-8	1.244895423413439e-7	3.532442921505563e-7	0.0000012508815299128173	0.0000035350340330531083	0.000009845429775778847	0.0000263579840409367	0.00006739533643229656	0.00016433844063690195	0.00038237506847715874	0.0008481020838814191	0.0017932874493914452	0.0036132221220187555	0.006934084821531572	0.012662023740947936	0.02196934144151952	0.036151029689030834	0.056297182361521036	0.0827812776714113	0.1146754773269173	0.14933008294408834	0.18242306755827387	0.2086943295382998	0.2232941186306443	0.22329405640183853	0.20869413857511288	0.18242275508919825	0.14932970758489583	0.1146751302524266	0.08278099966564145	0.05629692404955888	0.036150874621169615	0.021969239884218617	0.012661966258195823	0.006933992859191385	0.0036132067563808823	0.001793262054862521	0.000848104363046942	0.00038238623854636167	0.00016432816112266213	0.00006737060000638895	0.000026386035269387875	0.000009820467482102302	0.0000035678780843095836	0.000001205417549776655	3.7664812824189653e-7	1.2355019507470644e-7	5.852066164990788e-9	-6.53146747797706e-9	-4.3963815810066365e-8	-3.988146513034252e-8	7.703442328477195e-10	7.030552362508047e-9	-3.0781732718310195e-9	7.827046677455485e-9	9.014922253136604e-9	4.866298952688197e-8	1.3710439783487516e-8	-6.07512928851861e-9	4.129884878523171e-9	-3.9084568914660167e-10	-9.597243444403603e-8	-2.0029692571199575e-8	-9.246251542194273e-8	-1.5031733391346336e-7	-2.624621908697833e-8	7.97221944015547e-9	-5.6517545088397014e-8	4.390408070431562e-8	3.977184259706945e-8	1.0850578546772738e-7	1.1140886446714404e-7	1.3277710775305707e-7	9.957094149193324e-8	7.397775114714733e-8	8.258568384711396e-9	-3.540383508582323e-8	-4.754404225870701e-8	-3.592806174790297e-8	-2.3024824491457707e-8	-1.8426721482001085e-8	1.4738052778184851e-8	1.7354625736487606e-8	2.924081854427385e-8	1.8553625191763956e-8	1.8196500417566597e-8	1.9271925943975532e-8	2.0413932322327355e-8	2.674362742371983e-8	-1.3333269244242274e-7	-3.776430868018821e-8	4.3375336988837887e-7	-1.1393192389519413e-7	-3.3541895483324424e-7	2.8777770477717013e-7	-8.009885824611374e-7	5.86226009846591e-7	4.237865213196912e-7	2.2648641451183948e-7	1.4139346582453527e-8	-4.435172664685183e-7	-1.769783707361583e-7	-6.335126508938416e-7	3.747105802309747e-7	-9.978229409401962e-8	-2.988963998529215e-8	7.740544680778783e-7	3.7513488537754824e-8	-2.6776938222283775e-7	3.3162823809274045e-7	3.2927520787762177e-7	-3.110065149858343e-7	-3.893705793345248e-7	-7.095442111637595e-8	2.116213196901029e-7	9.180680671239116e-8	-4.881262505307404e-9	-9.726026417578026e-8	3.7055871260349704e-8	2.2900493634736563e-7	5.78830497199867e-7	0.0000010142224773357356	6.585706946449221e-7	-0.000002605735567762224
"t=40"	-0.000002656320584493166	6.280912515643777e-7	0.0000010204548366310462	6.242749385210189e-7	3.8783377287465726e-7	2.0660471911071454e-7	1.1591744586425534e-7	-1.1158785784282088e-7	-1.8011189240052516e-7	-1.6763153609655745e-7	1.3837478762823707e-7	2.0981932880026477e-7	-1.3539437160314804e-7	-5.514994044775179e-7	-1.1768572771853059e-7	4.2650422016343725e-7	-4.916980911318092e-8	-3.02976778554509e-7	6.473809081031234e-7	3.475637966321443e-7	-1.7955568010208367e-7	5.158980422859116e-7	-3.891403674849414e-7	-2.612497083109844e-7	-4.487633241678779e-7	-1.4109729784550495e-7	5.1444525417387865e-8	3.9161260456666014e-7	6.93585619271353e-7	-6.760169394270932e-7	3.211276262682361e-7	-3.739611293962497e-7	-1.6498797839048507e-7	3.690772382158869e-7	9.701144776386172e-9	-8.80592649910028e-8	1.0584202847496726e-8	3.3283736211586756e-8	3.109628177178081e-8	2.0525847133079367e-8	-4.580393064834709e-9	5.099550004494802e-9	-1.3036692947387962e-8	-3.436912765497624e-8	-1.7260506912641915e-8	-1.5688013665915435e-8	1.2368131518947223e-8	5.5345965033204436e-8	1.1609630667930304e-7	9.674667844628004e-8	9.641605780430496e-8	7.208300056849026e-8	4.617884907798242e-8	-6.778241634641802e-9	-7.448970773538122e-9	-1.1576875125207664e-7	-5.8307267791768425e-8	-7.372494292834375e-8	-1.4232661360580323e-7	-5.8829518367886635e-8	-3.998578701480682e-8	-2.7009054881510508e-8	3.857075425717227e-8	3.7356454707371256e-8	3.5426349742628815e-8	1.1181933778914299e-7	1.1611136507827524e-7	7.775348254135395e-9	1.3629500739131828e-7	-2.4184786506786793e-8	6.098615390470741e-8	-4.612573123452535e-8	-5.1412427648500625e-9	6.387092854609477e-9	-1.0357742674660386e-7	2.5964187244653658e-8	1.6516211842620976e-8	1.857047805531309e-7	8.97806724298178e-7	0.000002725319742546972	0.000007967009462594987	0.00002157631963839446	0.0000554419756746416	0.00013518771303733246	0.00031365376848779825	0.0006914876392792868	0.0014492413865653253	0.0028866873111570435	0.005465508616824488	0.009837972247939364	0.016840742283462107	0.027422139700935655	0.042476872612967065	0.06257713045862656	0.08762100904092152	0.11647739781440047	0.14676863776480276	0.17497391373942672	0.19698906984044118	0.20910605001158478	0.20910606162200074	0.19698889297578226	0.1749736400471925	0.14676832067160273	0.11647707141389985	0.08762077977848437	0.0625769037909868	0.04247667170704472	0.02742199892608488	0.01684069033715374	0.009837937624855297	0.005465417485332136	0.0028866678307784	0.001449261773165511	0.0006914726487410316	0.0003136377531880452	0.00013521944797023622	0.00005537874981076385	0.000021617166870324667	0.000007948548333969185	0.000002754156024575849	8.924198130477734e-7	2.1725442000963824e-7	2.9758457031903163e-8	-6.876821834200797e-8	-3.834011219616684e-8	-3.036501394770852e-8	-3.309027463149761e-8	-1.8774419463518655e-8	3.959260308494805e-8	4.801216557659416e-8	4.776062878519838e-8	8.854720112694281e-8	1.0209236589453496e-7	9.480997920086054e-8	3.859889263768679e-8	2.8333767110311214e-8	5.788517798421822e-8	-5.687892756789381e-8	-7.24749027458671e-9	-2.907588625422619e-8	-1.9217396229898043e-7	-1.2728637910353058e-7	1.155240192396434e-8	-1.135577039068636e-7	-2.6120472229607117e-8	-2.2410525879479337e-8	5.2966304897594796e-8	8.03688740003139e-8	1.1160343893479308e-7	9.526599153986126e-8	1.061657083356593e-7	6.562284682321007e-8	1.35545263901804e-8	-1.5427221278230263e-8	-2.979119306800726e-8	-1.791607595613698e-8	-3.1679407652696057e-8	4.784563079063275e-9	3.611419052695908e-9	2.6660086804852767e-8	2.2325423509883535e-8	3.1916483900218395e-8	1.6798552771035702e-8	-1.0935556449265249e-7	2.089643169611577e-8	3.8507473465454467e-7	-1.9210686297288504e-7	-3.388678367910458e-7	3.125785449364926e-7	-6.726914179022714e-7	6.688995870529624e-7	4.0101318854457446e-7	5.955047199801555e-8	-1.4887465538127032e-7	-4.506151103367273e-7	-2.5758655397556396e-7	-3.9151064123998935e-7	5.204780700873712e-7	-1.793341383171665e-7	3.3987594216799977e-7	6.590445247312005e-7	-3.090996253396483e-7	-4.416873200518978e-8	4.1272520745483376e-7	-1.0914326797895058e-7	-5.503302499265672e-7	-1.3621383831985412e-7	2.1069057731804008e-7	1.3586507152663074e-7	-1.6684249126708295e-7	-1.791031191133996e-7	-1.1208786965255513e-7	1.1595863047553223e-7	2.065365310999212e-7	3.8775083355258033e-7	6.24404971505399e-7	0.0000010204646743172674	6.28065009333767e-7	-0.0000026563195036910514
"t=41"	-0.0000026591575343903884	6.049207931235756e-7	9.548601127562506e-7	5.549819886985219e-7	2.5227961852891667e-7	2.017072329163483e-7	1.6196300434145883e-7	2.572644604015295e-7	1.3868786119530796e-7	-3.271187043463186e-8	-2.833921010081397e-7	-1.739944214262934e-7	1.856968148139515e-7	2.081346778259885e-7	-3.803049860584551e-7	-5.173562267479781e-7	1.8597119411101204e-7	2.0873557304845747e-7	-4.607392167788049e-7	3.241761421524103e-7	6.04065310882973e-7	-1.7687492914753022e-7	5.650447456595487e-7	-9.516224475092372e-8	-2.467078453749494e-7	-4.427546731466947e-7	-2.5454781260592085e-7	-1.0944344563945663e-7	3.432159113581079e-7	7.186326739239135e-7	-5.876073054800202e-7	3.4958191086342794e-7	-3.3269634969190776e-7	-2.230680227199855e-7	3.400711782175492e-7	5.559240534580567e-8	-7.635667009786573e-8	2.1196868371653466e-8	1.9145637852879815e-8	-3.944392590327084e-9	4.542499154602808e-9	-2.388892650362351e-8	-1.774154145817164e-8	1.1571769653606623e-8	1.2074925503924305e-8	3.996918496174118e-8	8.997066303084722e-8	9.68267925838262e-8	7.834086757085856e-8	5.5359718142966585e-8	2.113665042990931e-8	-1.2790408732143987e-8	-4.711941237189876e-8	-5.7389515695227544e-8	-1.3979271273889537e-7	-4.357527438880737e-8	-1.0298361907690179e-7	-7.508719124249552e-8	2.2786614262138016e-8	2.2204791561009074e-8	2.1112036230341857e-8	6.12097883490037e-8	4.8671349284212795e-8	6.432350263541053e-8	1.0578047759945974e-7	1.2507978541798082e-8	4.3398825200213764e-8	1.4046645491205823e-7	-4.0154756630883526e-8	1.098442222735585e-7	-1.0042844333923995e-9	4.9369504040441825e-8	-3.1245748877140045e-8	-7.457264028509769e-9	6.425947673971422e-8	-1.6211185283054874e-8	1.9026746589378973e-7	7.193960641638242e-7	0.000002195497113555156	0.00000652223536057317	0.000017835940538390993	0.00004626974444543741	0.00011367005151008414	0.0002655107609080831	0.0005885098089266627	0.0012387789383843106	0.002474208923165744	0.004687869629481645	0.00842334730197325	0.014352625380234518	0.02319423910141405	0.03556675148212762	0.05179715016092534	0.07172870260442266	0.09458683010100155	0.11894447748060111	0.14280408829127333	0.1637991036772929	0.1795212730211856	0.18796013094963593	0.18796005289765683	0.17952112739627923	0.16379894290467045	0.14280390507545104	0.11894420605184186	0.0945865626089124	0.07172848315147573	0.05179697090792401	0.03556662602092364	0.02319410246610165	0.014352556708551845	0.008423332917036341	0.00468785547065087	0.0024741308333727785	0.0012387895100143265	0.0005885388951016868	0.00026545235437192005	0.00011374105729777817	0.00004620936773669371	0.000017848390203467623	0.000006514166623783346	0.000002209869287672639	7.115270714841415e-7	1.6398831437225425e-7	4.7952863568845316e-8	-7.823096948023078e-9	1.7359129689253905e-9	9.76408864872269e-9	1.8878861363091914e-8	2.5934077996225824e-8	6.182440737134698e-8	9.576534132360592e-8	1.3641095253369429e-8	4.120947472152636e-8	6.029410504204691e-8	8.516284522031015e-8	7.910916877129637e-8	1.45872459667018e-8	1.0837748121161894e-7	1.2095074053419808e-8	-5.42501654710037e-9	7.449085570598868e-8	-8.539655593775564e-8	-1.7539600649651987e-7	4.247853180316952e-9	-1.1712834291355279e-7	-7.238480281834825e-8	-8.210257529395193e-8	-1.0642116521353273e-8	2.5563341110590443e-8	7.323765716105157e-8	7.719140637796329e-8	9.837823788938493e-8	8.521720051835047e-8	4.7984071716022925e-8	2.079205974059306e-8	-1.4147287563659461e-8	3.1361424568387974e-10	-2.5218753085809453e-8	2.708388957550767e-9	-4.575661627370664e-9	2.4940461029743233e-8	9.413199331120836e-9	-7.548217795250167e-8	6.113019357378846e-8	3.35043152555059e-7	-2.3431431106502032e-7	-3.150991187972352e-7	3.299284224711485e-7	-5.610325607419142e-7	7.17919678705492e-7	3.5607706472262635e-7	-1.3827066802640786e-7	-2.565922226915873e-7	-4.344317768856243e-7	-2.4758887884335223e-7	-9.454057625646328e-8	5.610117417287341e-7	-1.749425753150291e-7	6.078846604973265e-7	3.2484762890749863e-7	-4.678705030070063e-7	2.184667735605217e-7	1.8111210209337258e-7	-5.107914559099314e-7	-3.9443093102775606e-7	2.1533010152730014e-7	1.8742795204751417e-7	-1.7493388837497292e-7	-2.822800616586463e-7	-3.4810931137663204e-8	1.385143085785856e-7	2.585601517335334e-7	1.6163926397361195e-7	2.0122271560119032e-7	2.526651946554992e-7	5.548226398310874e-7	9.550331160346204e-7	6.048916135759086e-7	-0.000002659222500867031
"t=42"	-0.0000026542365857418204	6.378285618557911e-7	0.0000010152815685948724	5.653240121583636e-7	2.989421793442304e-7	5.2339158784775464e-8	3.786580160536346e-9	-4.999095570834555e-8	1.2893720680029475e-7	2.6924432072750193e-7	2.6637517569483293e-7	-2.6816196929679847e-8	-3.3100871377200747e-7	-8.679097418529125e-8	3.234039184230042e-7	9.555160440655186e-9	-6.214031458284808e-7	-2.1746544520695466e-7	3.39779380520433e-7	-4.273237896867954e-7	-9.844645998402513e-8	7.078044885755475e-7	-1.1656525034098308e-7	5.156510800574665e-7	1.7705796673261887e-7	-1.6231739818906021e-7	-3.6247711687753537e-7	-3.078784386323363e-7	-3.300767325020715e-7	2.5035739159573467e-7	7.278620831607796e-7	-4.657047962819405e-7	3.820491776274082e-7	-2.8658538508974374e-7	-2.5146819715438085e-7	2.850159953604603e-7	8.099789583493333e-8	-8.362870052014415e-8	-1.4576124529597223e-8	1.432723584215978e-8	-1.6566253813188325e-8	9.699938297025312e-9	2.0420084179129105e-8	2.4949529997542186e-8	5.8845482042713115e-8	8.929224426523774e-8	6.438845312484176e-8	4.6389563967963454e-8	3.165785855685499e-9	-1.8959694703113428e-8	-5.379607759259386e-8	-7.330124207616251e-8	-8.287938835227493e-8	-1.1353499229649344e-7	2.0007884238282259e-10	-7.10907914758252e-8	1.4895679134596662e-8	5.616046661049978e-8	3.392968817017561e-8	3.591411279479928e-8	8.529884509833607e-8	7.526985268402342e-8	7.683148839365828e-8	4.8093564575246717e-8	-1.0377456338694913e-8	5.802815783439996e-8	1.7166694732395626e-9	-7.668734292032298e-8	8.808130302906392e-8	-3.292317463099437e-8	4.608585957299738e-8	1.3865010028979441e-8	8.063018308579473e-8	3.936632131384954e-8	2.5458364083519314e-8	2.691119995734681e-7	6.458433043921019e-7	0.0000019024332350570106	0.000005451160977831826	0.00001486180050902508	0.00003876184141293759	0.0000959244105291912	0.00022571979474306225	0.0005040940853344722	0.0010694672476302403	0.0021525312191308377	0.004108631277583985	0.0074319193718733745	0.012732071768286946	0.020647392254121932	0.031685474069814146	0.04601548925502874	0.06327843040582048	0.08251278482710345	0.10226907996387613	0.12090966141170734	0.13697798339573675	0.14946902356477243	0.15788460334783938	0.1620885066259794	0.16208850005451858	0.15788454957176024	0.1494689852032146	0.13697777652124576	0.12090948440999483	0.10226889152804497	0.08251258370193104	0.0632782747303261	0.046015269101583156	0.03168534738591178	0.020647313204658402	0.012732050123205774	0.007431832837250241	0.0041086339619184065	0.002152492908435777	0.0010694259469210543	0.0005041677754211715	0.00022562627181910155	0.00009597189945809159	0.00003876616679643341	0.000014891206096434573	0.000005440615182594755	0.0000018485407413670885	6.593994751336041e-7	2.2439474400837156e-7	9.78262344464298e-8	3.5735055137209315e-8	4.5976147999837735e-8	5.790421575557758e-8	3.0186559585310135e-8	1.3465493275965912e-8	-4.71554596481738e-8	6.136837538139872e-8	-4.372781692296712e-9	-1.1534057042794643e-8	1.072385125144848e-8	4.5513462665347504e-8	1.1912560127225191e-7	7.384613254224348e-9	8.915129623421336e-8	9.061064731863411e-8	-3.094148492976956e-9	8.900255332733309e-8	3.688428151793488e-8	-1.339641586550755e-7	5.556834881126349e-9	-8.113860483494051e-8	-7.170991034310958e-8	-1.1750575201752156e-7	-6.282306663774051e-8	-1.7222697934471398e-8	2.1202189670610494e-8	4.192317015760949e-8	7.4737575017636e-8	7.64023129207203e-8	5.618631782056127e-8	5.150262893938162e-8	6.391891904655722e-9	1.2844915797671774e-8	-2.007202115628104e-8	1.2317210806855883e-8	-1.4609613629978924e-8	-6.632490345825914e-8	6.952222708633826e-8	2.8382698258333505e-7	-2.6182810586306005e-7	-2.7381119804825715e-7	3.7252910434215636e-7	-4.6399940267782824e-7	7.105469131962749e-7	2.680027073598268e-7	-3.283824469013652e-7	-2.870966638868211e-7	-3.7973964628346124e-7	-1.6681734793522196e-7	1.8120876266181085e-7	5.106583483849292e-7	-1.0944404460477841e-7	6.985447569274328e-7	-9.644768783623192e-8	-4.2363107155551916e-7	3.402240302818882e-7	-2.2481412431663017e-7	-6.111696756461171e-7	5.430114247140239e-9	3.312089058571388e-7	-1.0099845193511925e-7	-3.2660053150834756e-7	-2.4215968674745625e-8	2.6638765571185274e-7	2.7005309599648086e-7	1.273071599250386e-7	-5.053675955490888e-8	4.7997511520847524e-9	5.2272371875439205e-8	2.9862428774229954e-7	5.655448030994492e-7	0.0000010152981304578645	6.376201313607055e-7	-0.000002654097996379612
"t=43"	-0.000002703740289100587	5.801801068461288e-7	9.493810825267346e-7	5.923682798725238e-7	2.9283285085668354e-7	2.3439427188076678e-7	9.87674905195135e-8	4.0524077760117905e-8	-1.1721673176534608e-7	-1.5072757098000267e-7	6.988175338396019e-8	3.1539064904162473e-7	3.721503107900759e-7	-1.0215653534206837e-7	-3.212074816127952e-7	1.2803403071082187e-7	3.603283581510297e-7	-3.605942834328246e-7	-5.767341515472424e-7	2.592474930285249e-7	-2.2475604366523072e-7	-4.759310994195687e-7	6.085103800845815e-7	-3.8272648605897075e-8	4.020652113467804e-7	4.1758502167255074e-7	-4.7774362021968386e-8	-2.889306099929101e-7	-2.6666480656967195e-7	-5.017888302649709e-7	1.7276766639540142e-7	6.8594229651886e-7	-3.828581626175165e-7	4.34336261179169e-7	-2.4185842062429685e-7	-2.932010747525027e-7	2.1394687732545492e-7	8.39284948206398e-8	-5.903598976342295e-8	-2.4236530227206288e-8	3.154308314545773e-8	2.5413010029673444e-8	4.076710491407454e-8	5.961567550727409e-8	7.060286166815644e-8	3.2266562421945366e-8	1.7098039317708924e-8	-3.3330365689643315e-8	-5.153261428691991e-8	-8.615252244936755e-8	-7.492376952189517e-8	-7.519220990293007e-8	-5.854744078437335e-8	1.6706706795766024e-8	-4.7992054885703794e-8	7.588994010987449e-8	7.336464868945569e-8	6.641139327356882e-8	6.684004372203844e-8	1.1384557407900786e-7	7.682375402495722e-8	3.8193839757560966e-8	1.499968405038743e-8	2.3747287913877813e-8	2.1358318891273598e-8	-3.6594870023165527e-8	-3.238384860271282e-8	1.3361334705308536e-8	-9.97022046034246e-8	1.6281133330409148e-8	-1.476771227526541e-8	1.2598478482672704e-8	-4.848088819287e-9	9.712713600062983e-8	2.4823111521854457e-7	5.46650722910158e-7	0.0000016397939603951528	0.00000458652573487317	0.000012507837927167031	0.00003263794425145683	0.00008106447939837391	0.00019192027475012363	0.0004319511966973666	0.0009239588224589923	0.0018755802134459154	0.0036120393156097164	0.00659320455303769	0.011398253673106429	0.018647109661836136	0.028844156461452997	0.04215714235236001	0.05818943840572999	0.07585360718042544	0.09346063660938164	0.10908591856369643	0.12113391167095289	0.12888270673233204	0.13272557966979825	0.1339388916496057	0.13404139937853832	0.13404138686390843	0.13393888485472405	0.1327255650869673	0.1288826668690758	0.121133821175197	0.1090857630750135	0.09346047537688718	0.07585335957902561	0.05818933622697764	0.04215699525986383	0.028844023588650125	0.01864693556779007	0.011398282551689398	0.0065931704926534	0.0036119855230648534	0.001875592277835736	0.0009238755730580639	0.00043205619059261124	0.00019190245515365856	0.00008106215495840008	0.00003257549025781348	0.000012490850643365192	0.000004647610069019592	0.000001614040113562254	5.716817222944925e-7	2.0657282351344008e-7	1.2673897076265206e-7	3.61077082677852e-8	6.850668921032366e-10	-2.300702195423554e-8	-5.3978009395549975e-8	1.5763540250901542e-8	-8.82740675001159e-8	-1.5699057720475196e-8	1.6122676527174917e-8	1.8372825483226052e-10	1.4402114056899507e-8	-4.1216001389621226e-8	1.1296829649509732e-7	6.410498198938797e-8	5.930685997856955e-8	1.3600657022827534e-7	4.7169355754661524e-8	5.983006723386808e-8	9.573566128739941e-8	-7.019426806476048e-8	1.5866120417484808e-8	-4.9989496431201985e-8	-3.3856283887523375e-8	-1.02471689689132e-7	-1.0402556394062401e-7	-5.39410632827142e-8	-2.8801645624021432e-8	4.663822106287796e-9	4.845898737837473e-8	6.98949637056856e-8	4.7618220699874314e-8	5.526063895366917e-8	2.1046212661524066e-8	3.329396069950974e-8	-1.818080463955596e-8	-5.8672411040738837e-8	6.95219399826641e-8	2.3393549641870237e-7	-2.988814220561409e-7	-2.3202517263065658e-7	4.1252883087317116e-7	-3.8043130234921563e-7	6.902095198713099e-7	1.7187759082659682e-7	-5.125024186147797e-7	-2.590675590719016e-7	-2.8671579388461765e-7	-2.8599837498255454e-8	4.039805523436968e-7	3.957676150134759e-7	-3.14787456101584e-8	6.016933267183333e-7	-4.627510795662815e-7	-2.3917274294404933e-7	2.5949090043386747e-7	-5.702870720103448e-7	-3.5966138367538036e-7	3.5171086565366494e-7	1.351239683478056e-7	-3.21641715483878e-7	-9.42166733519656e-8	3.595058605254664e-7	3.173433602565723e-7	7.111391020497848e-8	-1.4920551316688346e-7	-1.1643319608456437e-7	3.88759761049684e-8	9.871147410578374e-8	2.3477099886370922e-7	2.9322392613995163e-7	5.918638444901703e-7	9.495164466910566e-7	5.80204048139521e-7	-0.000002703782999269322
"t=44"	-0.0000026875198787523757	5.965532121621209e-7	9.514207525151974e-7	4.831670811222821e-7	2.3790302128290364e-7	5.013488590943638e-8	8.747842594747368e-8	1.1446881764687333e-7	1.5380068896231336e-7	1.0468122046969341e-7	-1.601168390097385e-7	-1.6945118208600007e-7	1.107313352122219e-8	4.495759715616998e-7	3.114522245661888e-7	-2.0795204092038944e-7	-1.6251448875514996e-7	4.2355681650896315e-7	8.337969692462366e-8	-6.642711098958642e-7	1.6016118986605932e-8	-2.9621383124123213e-10	-7.002810321621311e-7	3.8048831263459704e-7	3.792177916128736e-8	2.2570193580762066e-7	5.414793691205233e-7	1.1238512409583734e-7	-1.900551592770583e-7	-1.381497338748261e-7	-6.421525976518794e-7	7.624098652403433e-8	6.390573301651159e-7	-3.534416568307108e-7	4.4663072928941006e-7	-1.818243906548389e-7	-3.117520827045084e-7	1.7005118835289323e-7	9.065356831872151e-8	-9.214689788983321e-9	1.487220380180787e-8	4.7791479773628964e-8	5.020176041536928e-8	5.351297038824754e-8	-5.67261793094076e-10	-2.259361986389763e-8	-6.384290685002014e-8	-6.885153824853774e-8	-7.125488432624394e-8	-4.1465528788364736e-8	-4.40646317212412e-8	-8.113911098561744e-9	3.2019847329145534e-8	2.470421822664548e-8	1.4153289573659578e-7	7.013995784177496e-8	8.61961124698496e-8	8.914835947226862e-8	1.205488552313838e-7	2.96906645935735e-8	-1.9441981913281836e-8	1.6440526717786952e-10	3.024146377761383e-9	-6.698653842729385e-8	-4.838362854808764e-8	-6.595982149359969e-8	-2.710387303483941e-8	-5.68413578427851e-8	2.3032717955118187e-9	-5.200771291402617e-8	-2.0903017206030938e-8	1.9307947130009495e-8	8.091993486392113e-8	1.5667729436064093e-7	4.392073434944521e-7	0.0000013585493204848476	0.0000038024338721021067	0.000010461338261547048	0.000027379038460395577	0.00006844329463595589	0.00016316787421577494	0.00036996872314654095	0.0007975890041550526	0.0016329445503100448	0.0031733241171605364	0.005847362304956638	0.010208776599560987	0.016871140672916063	0.026366300026734568	0.038927946602833385	0.05424468982184871	0.07127964658851293	0.08827640964450001	0.10305049458241267	0.11355938360506657	0.11860045079833181	0.1183516663076124	0.11446164646042312	0.10955285997102115	0.10627280991017152	0.10627283161844203	0.10955287736015118	0.11446170484658647	0.11835168671203777	0.11860043308900248	0.11355931578262257	0.1030503561595183	0.08827630409597131	0.07127943679698556	0.05424452439828942	0.03892774210101668	0.0263662635011227	0.016870970299324384	0.010208763921662811	0.005847342652135157	0.0031732885881983197	0.0016329922334812341	0.0007975197133440748	0.00036996967111846413	0.00016313775565768296	0.00006847977445167963	0.000027395059574830682	0.000010410553859752092	0.000003845132915292204	0.0000013590727316881157	4.88974108536766e-7	1.3070098292544685e-7	4.656397345481622e-8	1.3585066405141788e-8	-1.3548164257137785e-8	1.0687007723220177e-8	-1.0146701379110112e-7	-6.367765204018383e-9	-3.904949574806693e-8	-7.028609860793011e-8	-4.4712093805188147e-8	-6.103674443647122e-8	4.726652891307026e-8	-7.635491583446452e-8	1.6594425500393584e-8	6.20904228032515e-8	1.741422639423007e-8	1.2646078428879548e-7	1.2634218815588127e-7	8.089974645741904e-8	1.1982382308595163e-7	-2.2240947972207437e-9	6.211629632879578e-8	-1.691690465488449e-8	-1.2375211744242165e-8	-5.2926529159336155e-8	-9.761746588843323e-8	-6.081331194174311e-8	-5.4443499819534225e-8	-3.36528798161595e-8	4.875493564426847e-9	4.8946344644029693e-8	4.07062520357826e-8	6.126355001079276e-8	1.6809999836553402e-8	-1.6089283683129452e-8	9.090362385055784e-8	1.8126214640368232e-7	-3.2742163957877324e-7	-1.7141924202324077e-7	4.438465803779934e-7	-3.3760834639018356e-7	6.268807263287712e-7	7.409746172193366e-8	-6.384839021933431e-7	-1.4486608568287096e-7	-1.9568096543132185e-7	1.1414406730914095e-7	5.41625241767818e-7	2.469297898377576e-7	3.190965947030833e-8	3.7173355404984676e-7	-6.973502716389746e-7	-1.1480347561487747e-8	3.553080984985968e-8	-6.738102488190734e-7	7.810463831248171e-8	4.2618398277127767e-7	-1.590402017859205e-7	-2.1361230684302512e-7	3.1435675296176413e-7	4.491798547556769e-7	2.1013134121616872e-8	-1.8019371506028392e-7	-1.588447816613936e-7	1.039116296341902e-7	1.5598208247258327e-7	1.1517681419714876e-7	8.556611530430303e-8	5.055556806521366e-8	2.3809576310540592e-7	4.835176178330514e-7	9.511210573576179e-7	5.964922863421762e-7	-0.0000026874057571513177
"t=45"	-0.000002638389375753114	6.318460754606292e-7	9.902163637942607e-7	6.039095329368749e-7	2.4749987359573566e-7	9.52504344287064e-8	-7.054390327443372e-8	-1.2723515596668733e-7	-7.04467579826229e-8	2.806201404581543e-8	2.505183903656061e-7	8.17168499533949e-8	-1.364102044654203e-7	-2.891185779674288e-7	1.5541846687394667e-7	5.178272642902826e-7	1.3691274203253556e-7	-2.9528610090423513e-7	2.5005365755781384e-7	4.5634697387608725e-7	-4.812304277290735e-7	-2.3547753758013101e-7	1.7995004131243775e-7	-7.52011330651392e-7	6.603284297135303e-8	5.670365810228617e-8	5.555200277562733e-8	5.799697665453962e-7	2.8960582698633885e-7	-1.0340821332555095e-7	9.66178370642723e-9	-7.243450855787259e-7	-4.891522065175735e-8	5.521460280100143e-7	-3.187196150333804e-7	4.577851128173549e-7	-1.0663194749405136e-7	-3.009509998985749e-7	1.6177610251411068e-7	1.1235564811862275e-7	8.20173051696571e-9	2.558121225959553e-8	2.7805124536151027e-8	-3.687584393397003e-8	-3.8743961705556274e-8	-6.745256675433353e-8	-6.034340671590144e-8	-3.5298080014456445e-8	-6.792459594784361e-9	-1.9200203649205605e-9	4.847046519707021e-8	7.048700334522096e-8	9.80415870710516e-8	1.333945742754139e-7	5.253628210244443e-8	1.0250223581032003e-7	5.488093113292791e-8	3.0602234857290966e-8	-7.715563254961921e-8	-4.7836856031935326e-8	-8.402323503631237e-9	-6.1144640572941e-8	-1.108144630501684e-7	-1.4225509326060148e-8	-5.723170792837351e-8	1.4357649069651757e-8	-2.43136079047801e-8	4.951444476652966e-9	-2.0163198555245287e-8	-2.917095454080254e-9	9.538171918954674e-9	-5.6928128877586914e-11	1.0198174893449874e-7	3.4289653183527946e-7	0.0000011078207708958843	0.0000031266149791431275	0.000008667650966853735	0.000022873910386023155	0.000057669000998905595	0.0001385052701666778	0.00031646282004016424	0.000687719042738788	0.0014200498928303995	0.0027842137609049855	0.00517880000431592	0.009131219228492582	0.01524643897578759	0.024083482903819897	0.03595210205495181	0.05066381852127566	0.06732053929908177	0.08425364527209378	0.09922296454318469	0.10990333757107551	0.11456831498106046	0.112747274563339	0.10558143543905696	0.09566764347396961	0.08636831059176342	0.08079037869603634	0.08079039286048828	0.08636838885492704	0.09566774064574446	0.1055815163219882	0.11274736173642852	0.1145682892659069	0.10990325775921395	0.09922281851056003	0.08425348074376149	0.06732034844772783	0.05066374123908901	0.03595189843347801	0.024083393899044236	0.01524633998584346	0.009131175696688754	0.005178803486595496	0.0027841602912144214	0.0014200398965098504	0.0006876891784604044	0.00031650988202658326	0.0001384834274894553	0.000057672522718377195	0.000022912460579727068	0.000008650337813831399	0.000003126714969825528	0.0000010548181743619267	3.6372843437160185e-7	1.0060874844342038e-7	1.0473573119895718e-8	-3.3015880029907407e-9	-3.609647536428895e-8	6.137567720720938e-8	-2.5842933792930012e-8	-3.198254194813899e-8	-5.498049349128564e-9	-2.7022611703841903e-8	-2.6643094619416274e-8	-1.2338429555835972e-7	8.354150815570449e-9	-7.020064662910386e-8	-7.071793983737251e-8	2.1010498008067202e-8	-4.056702496146869e-8	2.8743960434063354e-8	1.0951759632504832e-7	1.1499082352983692e-7	1.2436597418563622e-7	2.7756862031047547e-8	1.0211945389304589e-7	5.738368280550077e-8	2.2452715908727328e-8	-6.411706721110022e-10	-7.13980454758456e-8	-5.1492195063396196e-8	-6.187671675039752e-8	-5.283367976449682e-8	-1.7830946053010166e-8	2.3996900244682706e-8	6.350954984135626e-9	9.61390356213343e-9	1.2362492862738605e-7	1.6048854523109668e-7	-3.083366441058999e-7	-9.485963559097144e-8	4.5462840025933815e-7	-3.212383720141432e-7	5.562959322080729e-7	-3.72958940397794e-8	-7.364551596333868e-7	7.959180203798155e-9	-9.019053837100444e-8	2.7290992798967295e-7	5.727927999688021e-7	5.7129868946681484e-8	5.252445989256671e-8	8.318194189005368e-8	-7.505070666047331e-7	1.7614508529550932e-7	-2.2709912739227178e-7	-4.997561415809315e-7	4.707330174547053e-7	2.454670783302859e-7	-2.9736811846259315e-7	1.379719104521726e-7	5.18072173272266e-7	1.518760740504277e-7	-2.874549588360864e-7	-1.3714253155328038e-7	9.02206217512358e-8	2.4235932727378895e-7	2.9705624515763418e-8	-7.214550712397738e-8	-1.254555308527472e-7	-6.868946456073388e-8	9.279199597589383e-8	2.477555071100923e-7	6.042750991808177e-7	9.901628131858686e-7	6.320223192579633e-7	-0.0000026385489213520685
"t=46"	-0.000002673437412226143	6.047554041987979e-7	9.869474969503855e-7	5.58154872654093e-7	3.379097311961843e-7	1.8366025322791302e-7	1.3370065898854477e-7	5.2266240335718805e-8	-1.0474375355951082e-7	-1.757107819244652e-7	-2.5539609804781094e-7	3.0946363804851273e-8	2.0826904545412361e-7	1.368291742132044e-7	-2.801545478936518e-7	-2.588341363463087e-7	3.41611199883296e-7	4.860237565740277e-7	-1.8325452999512493e-7	-3.389722924573846e-8	6.315366957165836e-7	-1.1017861045736765e-7	-3.9454898492774504e-7	2.695710638045412e-7	-6.500280782528733e-7	-2.1472442290892957e-7	4.8797612284268155e-8	-9.30158281509108e-8	4.94653176530413e-7	3.9917535021860573e-7	-1.0222215185429206e-8	1.6525514756615678e-7	-7.604435826591427e-7	-1.1657039933332669e-7	4.612815968085826e-7	-2.9672956836090947e-7	4.825471792146985e-7	-1.0416466023066562e-8	-2.8921814099192034e-7	1.1684911371823148e-7	1.03728868605657e-7	-2.537205379127272e-8	-6.176479927511025e-8	-3.734249442999271e-8	-5.8695078686277213e-8	-2.1719138709741515e-8	1.4156934846631941e-8	2.421948774866678e-8	4.018347721235216e-8	7.59497275071297e-8	9.63024278100022e-8	1.1258647825140855e-7	8.641465309988661e-8	4.2618062301436055e-8	5.0344152402459486e-8	-4.5287979477670604e-8	-4.096102101946997e-8	-9.260821776102546e-8	-3.79115465687363e-8	-4.5657565395096356e-8	-1.0905811187456038e-7	-5.045435780282048e-8	3.7520842877114546e-8	-4.9196112406058035e-8	5.16983910126001e-8	-1.0564158769987841e-8	4.761786220885966e-8	2.055294423541909e-8	5.0550370334079275e-8	5.7500268102472774e-8	1.8473711560496042e-8	1.0459358090741944e-7	2.2926303344661392e-7	8.725070945736491e-7	0.000002503329527780984	0.000007143833229750207	0.00001909550917711389	0.00004850502582254279	0.00011739188494830355	0.0002702991235576935	0.0005921886156730061	0.0012331847739068813	0.002439281444237218	0.004579703759843512	0.008153919088450534	0.013754309687804334	0.021959625091899526	0.03314813420161755	0.04725428405737453	0.06354035825296656	0.0804889585697206	0.09592836214215872	0.1074379757385654	0.11297406533956145	0.11152939430988185	0.10358408354909832	0.09114855223539353	0.07734250466775239	0.06562839207704474	0.05893685035669982	0.05893692398896555	0.06562849669533266	0.07734264517496747	0.09114871448616813	0.10358414685056538	0.11152944820356991	0.1129740871574958	0.10743785531423589	0.09592821857758715	0.08048884370408393	0.06354012388436836	0.04725417155040279	0.03314797558553084	0.021959569548203217	0.013754199166947312	0.008153862334094542	0.004579677622249423	0.002439287393718015	0.0012331792509852058	0.0005921490060171175	0.0002703377551919184	0.0001173899333287709	0.00004850068330952695	0.000019083074221826202	0.000007132483940908152	0.0000025402350460890233	8.127272418390064e-7	2.6514232942531635e-7	8.20471238727194e-8	4.393019259474329e-8	5.2101263747772464e-8	1.4290986949383466e-8	4.933464736733839e-8	5.8288003090822826e-8	9.17467324335064e-10	5.0869667367337e-9	-7.637479537692116e-10	2.7690997383977844e-8	-1.0784526727203314e-7	-3.446673069174011e-8	-4.616690330028206e-8	-1.04595472949498e-7	-2.1851328635413836e-8	-5.4728033438422585e-8	-6.181348766176598e-8	1.784658121284366e-8	1.0200023514705947e-7	1.139362234559016e-7	3.743473686590448e-8	8.52942969586934e-8	1.0242354964162814e-7	5.654379020558764e-8	5.795131541308507e-8	-3.151465433059997e-8	-2.071463223174419e-8	-4.021603006165719e-8	-6.378640349247178e-8	-4.806820852465421e-8	-1.485167078207894e-8	9.318735305630099e-8	1.0623696322653586e-7	-2.818435336227054e-7	-9.706194403769075e-9	4.7490715748832457e-7	-2.988435056083816e-7	4.781250672047932e-7	-1.2898842760566964e-7	-7.585190910930351e-7	1.872529695745584e-7	-2.0891423369029383e-8	3.78644387954985e-7	5.213515477109354e-7	-1.0292843832804266e-7	3.83853845375981e-8	-2.1600037813929163e-7	-6.510140792004293e-7	2.802364046372574e-7	-3.9645639748897565e-7	-1.1662869681128285e-7	6.454949367240559e-7	-4.707661738212465e-8	-1.724277435277699e-7	4.803006217191097e-7	3.399201228271309e-7	-2.5494900413036703e-7	-2.822904414667704e-7	1.3386107133861458e-7	2.0787108334641147e-7	3.2595678156610575e-8	-2.464117921929798e-7	-1.847050274950135e-7	-1.0347946588495915e-7	5.0500242654294425e-8	1.3512692076389499e-7	1.8599421180987008e-7	3.362588076871731e-7	5.576411377106183e-7	9.874578454915905e-7	6.046955212113403e-7	-0.000002673427607402523
"t=47"	-0.000002637415174033819	6.2920940646638e-7	9.806268764789294e-7	5.672731161476818e-7	2.3743884958182804e-7	1.0384406479158059e-7	6.495302529163638e-8	7.718645089749288e-8	1.6994211038401374e-7	9.458858940547543e-8	-8.316013877518458e-9	-2.688275374529425e-7	-2.797867545423216e-7	-1.2100877855303338e-8	2.5481269638749637e-7	1.011753136825888e-8	-4.1375828596645903e-7	-1.0308092945887637e-7	5.467172060624748e-7	1.150441494290888e-7	-2.3834327067540073e-7	5.537436149616326e-7	2.8982945232680635e-7	-4.257307321120507e-7	3.0112925153424897e-7	-4.074903856565726e-7	-4.1055060018280187e-7	-2.9408554591547897e-8	-2.4076304128151094e-7	3.7081097281621567e-7	4.308739882663559e-7	5.684063275612772e-8	3.696725131563383e-7	-7.506335030216249e-7	-1.526387580774724e-7	3.9611419455631847e-7	-2.9772396037408555e-7	4.6301983347429854e-7	4.681733245526232e-8	-2.904445978169079e-7	2.383734309940877e-8	3.0970904063565285e-8	-4.390284991107052e-8	-3.3843414848355735e-8	2.3961168271746658e-8	3.8934406698665214e-8	4.853069901500362e-8	6.502408755881817e-8	8.909265825085555e-8	9.393470756791089e-8	8.617413427280951e-8	3.565562478602402e-8	1.3716699331922655e-8	-3.395764458513639e-8	-8.191990263917148e-8	-4.028242028830675e-8	-9.14960740505677e-8	-4.8784425832337774e-8	-5.909255396119306e-8	-6.50569242921506e-8	2.7535314583992943e-8	2.130335197136901e-8	-2.734836768158999e-8	9.665608147191307e-8	-1.4946146542627048e-8	4.026983513316651e-8	6.128013430029e-9	5.025535276814708e-8	3.1271224609774606e-8	2.9061835382648837e-8	1.46590031224747e-7	2.444921579636272e-7	7.891919492353239e-7	0.000002065933307981993	0.000005956379531046885	0.000015920380164624603	0.000040741177055991784	0.00009941319114714631	0.0002306513603269611	0.0005093418124672011	0.0010694376725780552	0.0021339465541518887	0.004043475479633574	0.007268768863809227	0.012385663448687523	0.019984315240968997	0.030500667953645366	0.04398247076172812	0.05985110613031852	0.07675768667111749	0.0926488317218851	0.10510372757097641	0.11190841962822273	0.11170378059265973	0.10447384369131252	0.09167168920664293	0.0759177660410083	0.06038400754431128	0.0480910785245765	0.0413342961635772	0.04133435701939636	0.04809118414647873	0.060384129625504435	0.07591791694016714	0.09167193329121925	0.10447394744966088	0.11170372109472115	0.1119084340585248	0.10510362130115836	0.09264867256054654	0.07675754920676703	0.059850902920269844	0.043982390686415074	0.03050049334040761	0.019984266008032714	0.012385517419985503	0.007268769650103923	0.004043429387623143	0.0021339494189926977	0.0010694618714159887	0.0005092952692844488	0.00023065865495841553	0.00009940378184214449	0.0000407654321732398	0.000015912314933252958	0.000005907042080810498	0.000002138602419154978	7.340625395313438e-7	2.807398145066031e-7	1.0836404007452671e-7	7.597232798417508e-8	1.4369695988669662e-8	3.100169965186694e-8	2.8360031212315562e-8	4.7692119031772506e-8	2.8134894747289252e-8	-2.23424956313778e-9	2.4113636643008363e-9	6.511359684768792e-8	-3.0576757792388776e-8	-4.876827452982013e-8	-1.98715222055057e-8	-9.672319867259915e-8	-7.159410309043324e-8	-3.732216202756433e-8	-8.283250629848027e-8	-7.305634575072162e-8	5.5509199459180536e-8	8.6277369359955e-8	3.803081916053941e-8	4.9741512242462704e-8	1.1440667491147138e-7	6.312913447548141e-8	9.282163127011245e-8	1.256504422730842e-8	1.340127109283884e-8	-1.0453558796363893e-8	-6.33154116913559e-8	3.267914239213354e-8	3.924195512983175e-8	-2.956157929556724e-7	2.9178208404978534e-8	4.7167372585477096e-7	-2.956789337815735e-7	4.029852352926966e-7	-1.7971020638274382e-7	-7.312218973654083e-7	3.6581911733168937e-7	4.060117764215221e-8	4.5517608637801743e-7	3.833109252227018e-7	-2.651221528982006e-7	-1.1737427918490084e-8	-4.146440413244079e-7	-4.2044529413587384e-7	2.9468797879683706e-7	-4.248059944922389e-7	3.0225275271522634e-7	5.553576032379937e-7	-2.444933114853498e-7	1.2305224128539294e-7	5.367431852310034e-7	-9.162396985562538e-8	-4.185098927411701e-7	4.679239662408463e-9	2.6326957958122676e-7	-1.6072808528555527e-8	-2.821585146639549e-7	-2.7230737209560374e-7	-5.623734589121909e-9	1.0383301518590571e-7	1.6230678545614552e-7	7.801801427120836e-8	6.346676362234405e-8	1.0409157769064592e-7	2.399440994782509e-7	5.659965243154375e-7	9.798904710978107e-7	6.300516685042723e-7	-0.000002637662503635063
"t=48"	-0.0000026387722263931934	6.373759713351745e-7	0.000001017766084188132	6.032690291757348e-7	3.288608425577877e-7	1.6337987573944446e-7	1.7037788402340936e-8	-2.938245724504185e-8	-9.242956511279488e-8	1.601975552212309e-8	1.524226980187393e-7	2.1346543011002694e-7	2.1333764754771778e-8	-3.1047643067605435e-7	-3.1547276835297566e-7	6.09212762459066e-8	2.412395334605577e-7	-2.4107175533583103e-7	-4.645971719563491e-7	2.786837203228032e-7	3.7625469195834427e-7	-2.8200501533959255e-7	2.834696102294032e-7	6.234099985125141e-7	-2.8479078972853955e-7	2.549176649768725e-7	-1.6436429173261047e-7	-5.029327592165345e-7	-8.738610390857104e-8	-3.799409434845913e-7	2.2026385793072478e-7	4.500625322423346e-7	7.845749572243932e-8	5.682474151225136e-7	-6.897589415189032e-7	-1.8835879811440748e-7	3.1341203921009253e-7	-3.2886520495711835e-7	3.9907693183405257e-7	4.887133220332629e-8	-2.98052468705734e-7	7.547797054030525e-9	7.976155413924602e-8	3.161860584466325e-8	4.633175532120504e-8	6.608300107124876e-8	6.69623028137778e-8	8.159071906987947e-8	6.397047613848628e-8	4.6990479174446875e-8	-2.8368108195842012e-8	-4.269030207115776e-8	-9.202896356086399e-8	-6.215408976384396e-8	-5.1867511174918945e-8	-9.44627515098162e-8	-4.40912092392054e-8	-2.19115648958379e-8	-6.105231986630599e-9	4.35624896155673e-8	2.15662325775412e-8	2.7731122620444637e-8	8.381962535164433e-8	-2.259855169661762e-8	8.24813862765339e-8	4.448709778337445e-8	5.7543996012654475e-8	2.239236718271087e-8	2.4520667940564067e-8	1.001604968964287e-7	1.6501151600678554e-7	6.328424604351568e-7	0.000001724811769410195	0.000005014166613248605	0.000013324931829150621	0.000034329231526353254	0.00008421934516333884	0.00019667487175412113	0.00043764102913612657	0.0009263450099361581	0.0018643560884842314	0.0035645778290830377	0.006468809908989237	0.011132850533120076	0.018150917047585535	0.02800598296587009	0.04084687903986517	0.05624631834333027	0.07302768563092166	0.08927758455276413	0.10261926737337446	0.11073876537261529	0.11202523800737807	0.1060990975553715	0.09400576317382747	0.07798064013032524	0.060874954634446254	0.04548387597772696	0.034035141331398955	0.02797125053874483	0.02797122680162889	0.03403524878052033	0.04548401726479223	0.060875161661322674	0.07798075086206635	0.09400592631788907	0.10609928066565633	0.11202521373630314	0.11073870037948075	0.10261911915663458	0.08927751231801684	0.07302748070672027	0.056246092975014594	0.04084678009064702	0.028005861951895028	0.018150888502932006	0.011132718827427612	0.006468814258174471	0.003564541907076335	0.0018643198436314457	0.0009263808311218424	0.0004375984736658678	0.00019668650082638184	0.00008417274828131927	0.000034346194700773935	0.000013384237538494048	0.000004955813448281887	0.000001785375093432684	5.896908804592371e-7	2.1495982105435019e-7	2.8494938630885258e-8	9.408957313272737e-8	1.5294799649012703e-8	2.2007410005464578e-8	4.1530776484499654e-8	4.020629873480175e-8	8.42450451621346e-8	2.3155683370745805e-8	1.0606789446754306e-8	5.694718974158519e-8	3.882996413295814e-8	-2.6034440714362006e-8	-8.354638869612074e-9	-3.591022024185264e-8	-9.610054418907055e-8	-6.142417530163868e-8	-6.644163708102724e-8	-1.35284777713629e-7	-1.4670611170330972e-8	3.5863944258807123e-8	3.2318056120139715e-8	-8.250270577825347e-9	1.0206759937236853e-7	7.4175388609099e-8	1.0569741892840767e-7	2.626283346351954e-8	1.5057237789939393e-8	1.0276487327764983e-7	-3.369882817239045e-9	-3.11670570352085e-7	6.653815021184784e-8	4.186423463448108e-7	-3.541322493028076e-7	3.1930153854276e-7	-2.034475971024463e-7	-6.673913423016486e-7	5.436921637347325e-7	8.320750433110646e-8	4.62272996659685e-7	2.04985167839844e-7	-3.742613778889847e-7	-7.096065757217218e-8	-5.177575981285543e-7	-1.4893061150988984e-7	2.601419359926638e-7	-2.9329722583959494e-7	6.055971822904738e-7	2.812745570901498e-7	-2.714036692053057e-7	3.745712316982619e-7	2.769089891829779e-7	-4.5874984222482595e-7	-2.499535318722934e-7	2.5379329493535607e-7	6.009058783895682e-8	-3.2311806030804746e-7	-3.0314610544035503e-7	1.98668423934123e-8	2.1239091618774353e-7	1.4480211019129996e-7	1.8313392802227213e-8	-8.158569608784916e-8	-3.606138720968488e-8	1.740702226804558e-8	1.6179201944854782e-7	3.28692532192143e-7	6.053447698661785e-7	0.0000010172377719053216	6.367314129285262e-7	-0.0000026384639374432695
"t=49"	-0.0000026953279224084525	5.954010668940413e-7	9.61088762796436e-7	5.601627968143674e-7	3.081933157567107e-7	1.7946119079681466e-7	1.8459773132306623e-7	1.1272679412144271e-7	6.54426034474298e-8	-4.247713880634052e-8	-1.4808085457840292e-7	-4.902808559137384e-8	1.4984122731487304e-7	3.0420232888239696e-7	9.271477252603688e-9	-3.635155674253099e-7	-2.798709543005984e-7	2.2905991481358967e-7	7.032257365313654e-8	-5.483394996952384e-7	-1.5369514050345146e-7	4.3910213021192135e-7	-1.289232054446643e-7	-4.0083113939104464e-8	7.229484453308288e-7	-8.706773324540507e-8	1.9685442753658577e-7	1.1502670382856905e-7	-4.926562165996629e-7	-1.0153470508811324e-7	-4.4824663192333247e-7	3.227690326124133e-8	4.235080139913805e-7	6.766273663583178e-8	7.130449020120722e-7	-6.187068035679033e-7	-2.1627793644896087e-7	2.1328668642350834e-7	-3.8248291533982126e-7	3.6369979605765934e-7	1.3213396732325577e-7	-2.1009899697777001e-7	4.7023855143102367e-8	1.3239478846571728e-7	4.933997899136955e-8	4.007296383612413e-8	5.3365877161759556e-8	1.607112432022717e-8	-3.9861813849739747e-10	-8.989760780231393e-8	-6.673669550316674e-8	-9.754828034225227e-8	-5.568338556916075e-8	-7.765230025658099e-8	-6.139598940357871e-8	1.1260368526500031e-8	5.103876410395003e-8	3.7851507705966014e-8	7.86041336464649e-8	5.968406280310035e-8	7.326956619202463e-8	6.640324268225584e-8	1.793744452971424e-8	6.753356862621018e-8	1.2412051941801394e-8	2.123916131857584e-8	1.8333446982765622e-9	9.79232261943963e-9	6.920036099700155e-8	1.3930138642592738e-7	5.221072305605645e-7	0.0000014190164597804866	0.000004146177831176878	0.000011127195986504468	0.00002890511048381228	0.00007125457198575713	0.00016760461567078	0.0003757470234999616	0.0008015357289934411	0.0016267208698415025	0.003137740103054898	0.005747635051368216	0.00998894056022992	0.016453764141103	0.02566169060720036	0.03785042262761473	0.052734276553751624	0.06930777919443243	0.08581027736755065	0.09993672045568525	0.10931430079136306	0.11212885665066796	0.10769277168609148	0.0967174400208557	0.08115768658260902	0.06367456162688079	0.04693824710002148	0.03305750932119622	0.023337359946809078	0.01838286722174154	0.018382895200402816	0.02333744050514419	0.03305763576163556	0.046938367748912024	0.0636747605358502	0.08115789814418128	0.09671756406604393	0.10769288229796858	0.11212884730502459	0.10931423038458998	0.0999365932647136	0.08581005228534488	0.06930771848194639	0.05273402702461505	0.03785034394704845	0.025661528065941686	0.016453789112470862	0.009988810633629552	0.005747589024167721	0.0031377785128164914	0.0016266543314996662	0.000801536580738893	0.00037569141441362586	0.00016766318984540174	0.0000712620122281793	0.000028879153102123745	0.000011182666069808889	0.000004102970445285514	0.000001468300089291219	4.512599187656008e-7	2.0763387365008157e-7	-2.1110331926976755e-8	4.3330217747161726e-8	2.4601027770465578e-8	9.115163068784682e-10	4.506871154053016e-8	-4.66694127787548e-10	9.787471400013459e-8	5.452407758621547e-8	4.962186983537009e-8	5.2094717872819274e-8	9.198308303925984e-8	5.820819071189476e-8	4.99746100057763e-9	3.2126831195355976e-8	-4.5420395333728436e-8	-8.35602051996176e-8	-4.624236915606872e-8	-1.5541119879891596e-7	-6.652727280176407e-8	-3.508442270039325e-8	3.932061021227895e-8	-5.704235439552008e-8	3.7251484785727484e-8	3.7705386701780697e-8	9.739513795459231e-8	1.2793928316767733e-7	2.3662641512878224e-8	-1.9597401224036304e-7	1.4529364333881745e-7	3.49052030279573e-7	-3.9537947560397413e-7	2.4748620386372266e-7	-2.4305605084151694e-7	-6.013840947449722e-7	6.961341934008658e-7	8.639481330341425e-8	4.1159880470598154e-7	2.458672698768538e-8	-4.4234090068595577e-7	-1.0357254442983077e-7	-4.909807370667707e-7	1.2089181389285386e-7	1.88894867192424e-7	-7.891961695261074e-8	7.313797878438777e-7	-3.298705886223274e-8	-1.5145616605316548e-7	4.341109614003358e-7	-1.42505009015359e-7	-5.511544904912569e-7	7.23630652066376e-8	2.295575448618692e-7	-2.899801698763582e-7	-3.546993929681719e-7	1.300174978791091e-8	2.956309776980248e-7	1.5732024294390357e-7	-5.049607831875136e-8	-1.445625985585508e-7	-5.25893500968877e-8	6.45984512548381e-8	1.2350995148846522e-7	1.8050912631295546e-7	1.7915722727579464e-7	3.066012307373356e-7	5.603977870638488e-7	9.625904469068303e-7	5.952281666443682e-7	-0.0000026957554996043243
"t=50"	-0.0000026631571047319724	6.102523891771128e-7	9.587810232414284e-7	5.481790097405792e-7	2.243195987849944e-7	9.291783353848615e-8	-1.0284508134006387e-8	5.0829921161010816e-8	1.314720632361599e-7	1.6654112178215996e-7	1.770426568681316e-7	-3.295616957110781e-8	-1.411172270149308e-7	-1.125603089624505e-7	2.3399977888693968e-7	3.304969471429331e-7	-4.032897615857678e-8	-4.5277551008471306e-7	-3.263138281806022e-8	2.832545552555743e-7	-3.401016156479031e-7	-4.801430686374175e-7	2.6228322957955186e-7	4.6608266024428247e-8	-3.203692662268054e-7	6.362613400590078e-7	1.5769131467280317e-7	1.1116503051411541e-7	3.521974932807481e-7	-3.707480121795115e-7	-9.901342756801768e-8	-4.584103506788395e-7	-1.410204348850641e-7	3.17717661069139e-7	8.888451863420244e-9	8.090607257482674e-7	-5.515651828602586e-7	-2.0244102272304332e-7	1.8214499186708366e-7	-3.703080199146669e-7	3.786279533235515e-7	2.3325340003932382e-7	-1.5051798041287867e-7	-7.314922667589485e-9	8.153501596108725e-8	1.3507283180835827e-8	-2.3794498371643158e-8	-3.3589368619857396e-8	-1.346142880498391e-7	-5.181725248881719e-8	-8.841290788375034e-8	-3.081245336655769e-8	-3.594684705454654e-8	2.0876427919702678e-8	6.37255175295337e-8	1.0024790242368908e-7	5.231770872082819e-8	1.0250905380093656e-7	6.782778305680637e-8	6.991186263238802e-8	2.2061146576213275e-8	2.2071781180521555e-8	3.160206907271146e-8	-3.2731618526682382e-9	-2.7574167171806607e-8	-3.063038322981271e-8	-1.5758850224756316e-8	5.174455719458848e-8	8.32502556891157e-8	3.8722708217697743e-7	0.0000011349824988737822	0.000003428702699315167	0.000009322776066578164	0.00002428442216062532	0.00006026003420378512	0.0001427432488281255	0.0003222316731731345	0.0006927162136671772	0.00141752389109695	0.0027581270078684827	0.005098744606247596	0.008946888242784001	0.01488703993397078	0.023465450502833773	0.03499639782333053	0.04932526736331966	0.06561394648588359	0.0822627911959749	0.09706173782793748	0.10761157347328576	0.11192869928395677	0.10904358674156711	0.09935213651526253	0.0845539451886701	0.06717748746509655	0.04987982631383059	0.03480235061316428	0.023223720058932695	0.01559506980057368	0.011861037196618573	0.011861083085451307	0.015595161801716717	0.023223809655803396	0.03480250143534136	0.04987997350445672	0.06717764110336633	0.08455413894818609	0.09935226088582283	0.10904369827851201	0.11192862399916415	0.10761154486952385	0.09706160322796054	0.08226256748733807	0.06561384682339177	0.04932503733982119	0.03499631549671156	0.023465326523991248	0.014887035990959196	0.008946803739202203	0.00509862677943107	0.0027581450900948656	0.0014175419511349707	0.0006927698508997215	0.00032219879750194913	0.00014272837916451397	0.000060259194693546014	0.000024246645998649008	0.000009333978779557661	0.0000033880587992918265	0.0000012379616404212257	3.2041128750215364e-7	1.596653267377235e-7	-2.5883071352872378e-8	-1.9630771896927968e-8	4.526467534127221e-9	-3.346907695433998e-8	3.521097358127889e-8	-4.349951765458826e-8	5.4467918286782435e-8	2.776866359077701e-8	6.995899559658625e-8	5.8057869400940376e-8	7.082206010533554e-8	1.3590132874607974e-7	4.00995310290142e-8	6.07521580819892e-8	4.7221739518654715e-8	-4.2071886530159475e-8	-7.555052916607963e-9	-1.351045316733135e-7	-6.786000139591408e-8	-1.092533936652984e-7	2.7243367339835345e-8	-6.853107392679192e-8	-1.0231968050611329e-8	6.010368935882582e-8	3.0696151176456965e-8	-1.3757278782833282e-7	2.1847319731094217e-7	3.661877815419601e-7	-3.6367043809715227e-7	1.9661313488406051e-7	-2.3550235339619974e-7	-5.079991015621843e-7	7.916318452982907e-7	1.5125115493397345e-8	3.093350497973546e-7	-1.3230408046904785e-7	-4.5990312780297415e-7	-1.0652551440948343e-7	-3.792105721656114e-7	3.489985370697113e-7	1.2654612779883223e-7	1.5517569573741952e-7	6.341222263950286e-7	-3.157133745546048e-7	4.7700367322711656e-8	2.809276817838935e-7	-4.960188096925222e-7	-3.5298062006638986e-7	2.912359461371139e-7	-3.895788225349861e-8	-4.4579382174614324e-7	-3.899968692433475e-8	3.2331206445412874e-7	2.3778480617853148e-7	-1.0785500059729003e-7	-1.4867337083668275e-7	-2.545933996955796e-8	1.7280114827933346e-7	1.7234241200814182e-7	1.2326163567610848e-7	4.78946761139909e-8	-1.651828007709355e-9	9.140119994199836e-8	2.2471460292550205e-7	5.456840742601443e-7	9.587754964401896e-7	6.118911659580561e-7	-0.000002663818226111836
"t=51"	-0.0000026719504956362883	6.089143627097116e-7	9.97436280236741e-7	5.683226259600715e-7	3.0843545983927356e-7	1.1145518974409185e-7	5.0915731630851724e-8	-5.461883068047513e-8	-1.2605756893879771e-7	-5.9190391477059734e-8	1.5667255381934808e-8	2.3665227333324879e-7	2.117165840420654e-7	3.4861793674068053e-8	-2.0667606548396833e-7	-4.620908422570125e-8	3.1823758661619905e-7	3.6409233283851705e-7	-2.6862567570340445e-7	-3.113999021975289e-7	2.8024115039659847e-7	-1.5380207774029486e-8	-6.09945907337206e-7	-6.3911627656843e-8	2.072964596644411e-7	-4.567723435044968e-7	3.697967135840585e-7	3.6165880801242167e-7	6.514926043088565e-8	4.95318268622924e-7	-2.00775981618051e-7	-7.038554727945012e-8	-4.5676432958163815e-7	-2.752440793063471e-7	1.8149588620897106e-7	-9.093998387665891e-8	9.068782683696597e-7	-4.348315134627967e-7	-1.1665525112558583e-7	2.2395209486880674e-7	-3.683534952614309e-7	2.8586683609166386e-7	1.9792032979193408e-7	-1.5158949007165745e-7	-6.138272634625963e-8	2.0334169792413093e-8	-8.179135990715736e-8	-1.4850890395212701e-7	1.2276057947957497e-10	-6.862628909587443e-8	2.6412711573442493e-8	2.0885530860326185e-8	8.278800778249717e-8	8.522165528823678e-8	1.1177734049461208e-7	1.7386376227612743e-8	8.388626149269385e-8	2.674756838239034e-8	2.2846089797745606e-8	-1.2783779479441648e-8	1.979405239715959e-8	-2.174056956683046e-8	-3.527561709404381e-8	-3.704464579534772e-8	2.2087767281853132e-8	-2.034743040724152e-9	3.4500736156850564e-8	4.460738367573214e-8	3.5194537106875146e-7	9.583014707326143e-7	0.000002868170727809982	0.00000775036490996417	0.0000202853301455308	0.00005087035584983024	0.00012135189255302326	0.0002760092304757711	0.0005980329401064077	0.0012336658605548445	0.0024209583012262392	0.004516034615847153	0.007999791578696458	0.01344452255844475	0.0214138383575313	0.03228733571095954	0.046029537217620375	0.06196360212516616	0.07865620891986236	0.09401188000876981	0.10563546587934602	0.11140574154272398	0.11009312559344986	0.1017817382526588	0.08790568223683981	0.07085492321202058	0.05329923257874947	0.03749738419297677	0.024852704324831998	0.01584014635519926	0.010258009579421579	0.007639906855447021	0.007639880546780775	0.010258024144403133	0.015840260268212836	0.02485281463850586	0.03749755767591212	0.05329938689965252	0.07085504551270616	0.0879059053010538	0.101781835381064	0.11009319506629045	0.11140573271550336	0.10563535102229293	0.09401171983167178	0.07865606862925034	0.06196348473204405	0.046029269546560725	0.03228728375098955	0.021413715002736033	0.013444419813801955	0.007999833657949207	0.004515957773361556	0.0024209825789311967	0.0012336368856294966	0.0005980119676638473	0.0002760009443980582	0.00012134628189830465	0.00005087848935558803	0.00002031765106635941	0.000007769081113773169	0.0000027618297324671914	0.000001024218683753908	2.9784440924718325e-7	1.3831969869482208e-7	2.546808330894379e-8	-2.9573270499128057e-8	-3.0440164833223093e-9	-6.629161175553122e-8	2.9194476391936064e-8	-5.326746477241073e-8	3.810708615326064e-8	-9.282203339289197e-9	1.544453787083455e-8	4.722080049202049e-8	-1.719183695403359e-8	1.2422695017111351e-7	9.558788949259878e-8	7.513094191224923e-8	8.993386080291543e-8	2.1297628549632464e-8	4.9218070174994466e-8	-1.0172981368405942e-7	-2.6504570760366164e-8	-1.4984425600328422e-7	-5.817490378312584e-9	-6.061640078769415e-9	-7.631595411172754e-8	-1.8609097551802734e-7	2.155877375509263e-7	3.006968082308603e-7	-3.6804915160004725e-7	2.1862125942906374e-7	-1.3260289433159045e-7	-3.9466003420862705e-7	8.633524156698158e-7	-6.903987082029772e-8	1.872719908035947e-7	-2.7567350280310876e-7	-4.581673342940462e-7	-7.169655913408235e-8	-1.9917418936366005e-7	4.984732249191381e-7	5.697399030335504e-8	3.4122339820363834e-7	3.888942711194332e-7	-4.616084618991323e-7	2.0348890128474295e-7	-5.020146609524545e-8	-6.166913931737739e-7	5.260678559437793e-10	2.764964707191453e-7	-3.209133698778288e-7	-2.6262527841325323e-7	3.526719670743361e-7	3.2791557758038437e-7	-4.9337915752900585e-8	-2.1145174089465257e-7	3.852768259982042e-8	2.1462251764692297e-7	2.288287210827633e-7	2.579529612134479e-8	-6.351120029890467e-8	-1.2134432980648313e-7	-6.101264760083325e-8	4.835823064208711e-8	1.1666800625587115e-7	3.079423689378302e-7	5.695779106140719e-7	9.945066197225572e-7	6.090327792085404e-7	-0.0000026709678646597013
"t=52"	-0.0000026882631741775853	6.026798152758417e-7	9.432340295489894e-7	5.497857942238227e-7	2.5290362848373604e-7	1.6188018503449086e-7	9.132948231016513e-8	8.689746366918882e-8	6.793814255612318e-8	-6.854401857214754e-8	-1.2281784111944916e-7	-2.0107340503727755e-7	-2.8753631586830863e-8	2.2426307710876614e-7	2.8528337026045847e-7	-1.665503246428557e-8	-2.1149598328218389e-7	3.0523367722246064e-8	5.13875310415024e-7	1.5163086442004925e-7	-3.8496846932467577e-7	6.660323159657366e-8	2.627838100455193e-7	-4.464004914606079e-7	-3.722264649841378e-7	2.53333516053722e-7	-4.371453787843649e-7	4.3557978113284435e-8	4.2587442417030275e-7	1.2241445079830271e-8	5.519875700965571e-7	-2.9349412122847696e-8	2.4571342738255453e-9	-4.1428780961361156e-7	-3.455376305083746e-7	1.001881342332922e-7	-1.8426878067856478e-7	9.967121822329617e-7	-3.062831087641271e-7	-9.742551898561658e-8	1.5914541617867428e-7	-4.2764981500464927e-7	1.9048465349502663e-7	1.721932481046906e-7	-1.6326881457917608e-7	-1.6352065612679212e-7	-3.748944310544289e-8	5.6881062082680955e-8	-4.797388286625903e-8	9.584989624222828e-8	5.378655243415409e-8	1.0768555103179978e-7	8.507794535539404e-8	9.623329955132931e-8	-6.843562272429438e-9	7.978327776214655e-8	-1.424083373446905e-8	-2.984904368119601e-8	-4.8668965635378925e-8	-8.644639781785202e-9	-6.311884392928846e-8	-1.5765409644430406e-8	-1.7279337627407187e-8	9.842233583690074e-9	-4.636748152098136e-8	4.31452242821706e-8	5.807702163629358e-8	3.0556622421240576e-7	7.908663860467513e-7	0.0000023930834815999447	0.000006469133130182492	0.000017074978508779814	0.00004301785708771266	0.00010308225765076617	0.000236172609188956	0.0005155756838721715	0.0010721722585986804	0.0021220339648818642	0.003993751440576232	0.007140967952056876	0.012119501342505945	0.019502907436276806	0.029724594400598825	0.042855768733844	0.05837361516691009	0.07501331016701851	0.09080971180660835	0.10339995263514745	0.11055813073244647	0.11081841266645909	0.10395807876489804	0.0911293070860908	0.07455534614732506	0.05689911022602756	0.040548263794786044	0.027093752214633393	0.01716016603080195	0.01057670564308133	0.006744759822084889	0.0050247976330121125	0.005024829752596438	0.006744771113139203	0.010576758750984072	0.017160288661204115	0.027093866144632495	0.040548365425066124	0.056899362335297354	0.07455550672510458	0.09112937904162766	0.10395824665916364	0.11081843552667503	0.11055815455855211	0.1033998280902485	0.09080956315362188	0.07501309345380036	0.05837348701160139	0.04285556035472449	0.029724465024473012	0.019502892203286826	0.012119431575033812	0.007140973614545687	0.003993665905989041	0.002122001567416154	0.0010721861514745301	0.0005155795063374047	0.00023617340205617232	0.00010309912108386055	0.00004295186388603156	0.00001707089474478618	0.00000654267552124832	0.0000023525404519997295	8.231541996917002e-7	2.576930068221017e-7	7.979748695152722e-8	2.8838810450793062e-8	-1.7451591949324552e-8	1.6032937755205978e-8	-5.8778682809901284e-8	1.2739944099671163e-8	-9.012055091073279e-8	-8.988562671952138e-9	-2.4028287470834186e-8	-4.21633514768871e-8	6.970525623373192e-8	-4.33466275095995e-8	3.053992725376986e-8	9.151373525639883e-8	9.49732883448462e-8	1.047152723421263e-7	5.731680197129663e-8	1.1553152123866539e-7	-5.523451762634579e-8	5.00701314853913e-8	-7.545092273186782e-8	-9.2811710539209e-8	-1.773706505003858e-7	1.6361986987512012e-7	1.6861121410194357e-7	-4.300383200650515e-7	1.7144233011023857e-7	-9.372499487625419e-8	-2.9032603965362114e-7	9.493176033048556e-7	-1.4423704730592846e-7	8.188052691426861e-8	-3.487440149996246e-7	-4.0751371632730127e-7	-1.7132051333135223e-10	-2.0068762651703764e-8	5.559395133136746e-7	7.916697297716269e-9	4.301872980061461e-7	4.805724240775078e-8	-4.650574481068759e-7	2.701283794426246e-7	-3.7438661681932217e-7	-4.65765263579776e-7	2.806900748497654e-7	6.531907126294811e-8	-3.7142961761826854e-7	1.4457834141001769e-7	5.100709589145325e-7	4.1305649123302146e-8	-2.2994231163586676e-7	-4.2648189424454586e-9	2.8287313980079887e-7	2.1660735194384273e-7	-2.2337026894803103e-8	-1.9765334091648157e-7	-1.3452348779363632e-7	-5.941401282072434e-8	6.829667631436109e-8	9.081191632009933e-8	8.259190842352382e-8	1.61972926071563e-7	2.5679583082194313e-7	5.491269732260662e-7	9.451768010482198e-7	5.997638169441544e-7	-0.0000026875203932297254
"t=53"	-0.0000026350394664031995	6.215242218665651e-7	0.000001002017521734011	5.52557540389742e-7	2.6713034828595994e-7	7.363809229055107e-8	1.4268471959510975e-9	-2.3838601093117973e-8	-2.8352202807724325e-9	1.1497810714633516e-7	9.304997916625979e-8	2.3667869553101184e-8	-1.4609941911825075e-7	-2.704481228965605e-7	-8.188633560113345e-8	2.565669416920713e-7	2.547603047409197e-7	-9.5232968400083e-8	-2.3652993541567469e-7	3.081974576657487e-7	4.787343959034018e-7	-1.770081806684587e-7	-1.412713186432768e-7	3.791441310907473e-7	-1.2916936109608201e-7	-5.52557101740625e-7	1.9143730711768114e-7	-3.4226751011168233e-7	-2.6562747390546093e-7	3.955323537585542e-7	-6.060983182010204e-8	5.310962750693093e-7	1.349316223198116e-7	1.2811867200479554e-7	-2.9913657506597247e-7	-3.585810424144853e-7	4.459523872402116e-8	-3.083462296604722e-7	9.436432157894359e-7	-2.7851133632683656e-7	-8.184722521953347e-8	1.243093461500422e-7	-4.528411510218433e-7	1.012962669300066e-7	1.050250780787465e-7	-8.09057275619196e-8	2.2513412800684307e-8	4.370710449119741e-8	1.5928918306595818e-7	5.532457614254582e-8	1.1513367548232623e-7	6.200274471623857e-8	5.4619285982937527e-8	-4.5985882324295346e-8	4.892273264278657e-8	-6.741841585000685e-8	-5.819816695229463e-8	-3.665801173724503e-8	-1.9134088868888455e-8	-9.275059109636885e-8	-1.3902352602457313e-9	-3.8256036116735004e-8	-1.358274326346276e-8	-2.992864023276809e-8	5.298518968022137e-8	1.9046760724172884e-8	2.5896202271447066e-7	6.733061254093897e-7	0.0000019817193640525588	0.000005393551414933917	0.000014330296835174394	0.00003627167541953025	0.0000875467774570371	0.00020201918856621592	0.0004441159557025953	0.0009308134752342712	0.0018575193901844145	0.003526504353710158	0.0063638635945424404	0.010905561465108682	0.017728156450533827	0.02730802509321073	0.039811311152497586	0.054859726272386555	0.07135673197095926	0.08747987804883106	0.10092470668113973	0.10939239764237452	0.11120783835196213	0.1058513959654056	0.09418024200480946	0.07822051018724885	0.0605934470953885	0.04379605248701757	0.029617315105852193	0.018880752303456094	0.011540637527557518	0.007008210750636734	0.004526160255915457	0.0034597885768760106	0.003459785881968158	0.004526238410235139	0.007008200242834439	0.01154069125956958	0.018880842961085942	0.02961751661203227	0.043796122404076154	0.06059368137574883	0.07822074553008529	0.09418030589316928	0.10585147559135266	0.11120791479338732	0.1093922273352349	0.10092472590643164	0.08747970504525004	0.0713564444050575	0.05485965030097273	0.03981121782164021	0.027307861452483984	0.017728100911411526	0.010905436922774348	0.006363843541168257	0.0035265195190833376	0.0018574627281128242	0.0009308496324037518	0.0004441177750357239	0.00020196840754294065	0.000087605562974713	0.00003624763030163347	0.000014303015887784376	0.000005401294065565665	0.0000019807531983495608	6.75891971502196e-7	2.2693247458960286e-7	7.964211146127553e-8	2.9133488177457423e-8	-5.19347576055651e-9	-8.102111204166818e-10	-8.376546034583043e-8	1.8243797583750165e-9	-8.00847085313805e-8	-4.757141558453526e-8	-1.0348144563465667e-8	-1.0073174439018118e-7	2.3435132390225988e-8	-1.5233180272744562e-8	-2.7805146074477705e-8	3.365566714208512e-8	8.457677647122352e-8	1.1698285495853611e-7	6.173854738555917e-8	1.6367978983300446e-7	8.408071017207419e-9	4.107273021691782e-8	-1.228083206239461e-7	1.7195873935893502e-7	1.0223452773239217e-7	-4.771697156291665e-7	1.3043342228513666e-7	-9.070514705999955e-8	-2.781895908077203e-7	9.307086515919494e-7	-2.648244881164885e-7	1.9690336028332922e-9	-3.4445936014648737e-7	-3.015587584087598e-7	1.2276295291435702e-7	1.4705145134907838e-7	5.209750922885448e-7	-6.111272010667079e-8	4.0488705110863776e-7	-2.625562980362872e-7	-3.460442359326521e-7	2.0408452305886726e-7	-5.845342510024665e-7	-1.1734407678876124e-7	3.8851538797235463e-7	-1.6233155752942707e-7	-1.6951947146015556e-7	4.764974156357127e-7	3.287874855706363e-7	-2.48743847963695e-7	-1.0400569616653144e-7	2.8020078934876125e-7	2.3613609001493785e-7	-7.308124627680712e-8	-2.694738694408727e-7	-1.5661324337390425e-7	2.7463489815637843e-8	1.0055757515559094e-7	1.0445413756166033e-7	-2.156296252664447e-10	-2.1966778951387766e-8	1.076848266112762e-8	6.175507782923972e-8	2.660591463810036e-7	5.576393510287048e-7	0.0000010005924064859784	6.242931632760573e-7	-0.0000026373708892357683
"t=54"	-0.0000026534013691792424	6.361248936492814e-7	9.91818740136985e-7	6.066950377636715e-7	3.295251741475269e-7	1.7870270474507066e-7	7.504818888559583e-8	-5.2893714963531124e-9	-5.817553538900455e-8	-1.3982120794509e-7	-7.677765656577407e-8	6.687229447965848e-8	1.2895937073764685e-7	9.494272146248761e-8	-1.9099052539495176e-7	-3.322515715886709e-7	-7.390465495138443e-8	3.100473509043411e-7	1.5760439531220527e-7	-2.9364420417454795e-7	-5.1033059778049505e-8	5.625620150828681e-7	1.7493352988395827e-7	-2.5050354213185244e-7	3.125633424305718e-7	2.3207523736079594e-7	-5.77169678162015e-7	6.481656977808115e-8	-1.8977581273116328e-7	-5.144318020455785e-7	3.0883480273136144e-7	-1.0999988520055126e-7	4.583524118029203e-7	2.70071790486881e-7	2.5428764471868703e-7	-1.538543999979325e-7	-3.608602379134851e-7	-8.408970586515352e-8	-4.771755890420337e-7	8.663074253512093e-7	-2.5075742515756616e-7	-2.517219288566963e-8	1.2935855575602062e-7	-4.7583714202215077e-7	1.9284357322124634e-7	2.809425958538725e-7	-3.151527927514053e-9	7.948074742802902e-8	5.952357273741882e-8	9.838432390996132e-8	8.450332988907405e-9	-6.488587445119265e-9	-8.993080335972792e-8	1.6163011595793364e-8	-1.1801482335815905e-7	-5.80601245969703e-8	-1.4431220773936104e-8	-4.356009597472621e-8	-4.913984530396931e-8	4.128692110416665e-8	-5.574110606421101e-8	-9.946460099996557e-9	4.233823180932461e-9	4.819554899615497e-8	5.506132960686472e-8	2.6795186380823566e-7	5.610923489163255e-7	0.0000016443439460056553	0.000004527745323223975	0.000012012713881071058	0.000030572050484400926	0.00007427617056754432	0.0001725160322674224	0.00038210869506738465	0.0008071805105104302	0.0016238911597371564	0.0031095164963113042	0.0056624121000555805	0.009796080089281234	0.016084347611004413	0.025036659635079173	0.036901825186718806	0.05143619557790979	0.06770813039922963	0.08404830901145333	0.09823246643329131	0.10792053694128467	0.11125721561446333	0.10744044909637962	0.09702428907450522	0.08181020849672038	0.06434107861910021	0.04719331133180826	0.03234386752548224	0.020829738401302533	0.012770267754909859	0.007651859186997623	0.004698022591928974	0.0031716575931026725	0.002542186669351798	0.002542237650709267	0.0031716341918459623	0.004698076554658148	0.007651871826494849	0.012770361968363453	0.020829807790185728	0.032344044634369795	0.04719350209568063	0.06434117308831255	0.08181047503147043	0.09702439500362381	0.10744050550573514	0.11125722024381846	0.10792040310804285	0.09823240123802424	0.08404819382369355	0.0677079668066165	0.05143599554556022	0.03690169717455927	0.025036452465029835	0.016084372838765404	0.009796037457666329	0.005662343339505327	0.003109551299223634	0.0016238071718448488	0.0008071650650758322	0.00038216240729549433	0.00017246568606765766	0.00007431926250289767	0.00003056122156175345	0.00001203445622321997	0.000004478593950363319	0.0000016708937111697963	5.914067549017687e-7	2.0809873568783388e-7	8.851035060430945e-8	6.603086077916487e-9	1.054199449956883e-8	3.584754271201973e-8	-3.689897887237947e-8	1.2310522268244029e-8	-3.565710759989571e-8	-7.239329757879887e-8	-1.6218418830149517e-9	-9.724159533153198e-8	-4.459734437300966e-8	-2.624086437030826e-8	-5.832695471053029e-8	-5.7054425295355315e-8	1.5115449336633446e-8	1.0169098918488828e-7	7.394244905256642e-8	1.1796602850111526e-7	-4.8978444300296076e-8	2.966492288480893e-7	1.2645286462387162e-7	-4.207628340191505e-7	1.772698267066275e-7	-7.312577054996439e-8	-2.4742441906422386e-7	8.656140291218861e-7	-4.67507322854388e-7	-1.1385355980220169e-7	-3.216563509989001e-7	-1.7690834575034842e-7	2.589141452347121e-7	2.7372321897978225e-7	4.4135918431109644e-7	-9.634050324169863e-8	3.050881418609208e-7	-5.153065609775354e-7	-1.8788136602054806e-7	6.900040983026656e-8	-5.772094487932478e-7	2.515325087104614e-7	2.8925584183436825e-7	-2.484945467173816e-7	1.8373869181687041e-7	5.404079067572454e-7	-4.7012948090063844e-8	-3.004371679216078e-7	1.87444481491994e-7	3.053493504712179e-7	-1.0095476610239018e-7	-3.062573992185236e-7	-2.0298511327343505e-7	1.0003250205947722e-7	1.3460164927092677e-7	5.5588243119686354e-8	-7.554088732319997e-8	-1.3327400871787631e-7	-6.478132286158456e-8	-4.531974018284757e-9	7.232510046417673e-8	1.9371040393956207e-7	3.1806028966130384e-7	6.035572284179835e-7	9.95817213689243e-7	6.369337777201167e-7	-0.000002653940026742241
"t=55"	-0.000002667504732434267	5.98715912403236e-7	9.768495323747572e-7	5.631767537872534e-7	2.7282301229281103e-7	1.4909938217400054e-7	1.1914805075896595e-7	1.311752518828868e-7	1.0552956686282755e-7	6.946156527742886e-8	-2.691471023830161e-8	-1.824579459741571e-7	-1.2907935575956486e-7	-1.9598693778988263e-8	1.997941774245504e-7	9.291309255310409e-8	-2.292451154461972e-7	-4.0642350440656116e-7	3.2279384942768274e-8	3.294451713653501e-7	-6.823069598205223e-8	-3.4386997682656073e-7	3.1382398901769193e-7	4.716919336233971e-7	-1.728604323014693e-7	1.044520123727466e-7	5.180895935597007e-7	-4.178360749618193e-7	-7.634941412426599e-8	1.1824956236416995e-8	-6.35539194604462e-7	1.8177317195888776e-7	-1.4304315743007834e-7	3.2538511440804996e-7	3.2955940898471425e-7	3.020697294520147e-7	-8.588442057533285e-8	-3.2320438325683654e-7	-1.5016917598309476e-7	-5.776912076482787e-7	8.348027025206761e-7	-2.2830535328921542e-7	4.416001242457668e-8	3.42701401478962e-7	-3.604045736294026e-7	1.229422953441528e-7	2.847340067058113e-7	-2.2495026730240397e-8	-2.788980091317228e-8	-4.101761341690491e-8	-5.260431124032294e-8	-9.432126202302271e-8	1.066261201554397e-8	-1.2811785521371633e-7	-1.3120384556586373e-8	1.3159475509283425e-8	-3.263583359114364e-8	1.2143073324644149e-8	3.788787628078438e-8	-1.1299261970521002e-8	7.591139816742754e-8	5.886786025310897e-8	3.833586659229837e-8	6.542177055646192e-8	1.953608553817432e-7	4.3923591164229947e-7	0.0000013681095054618453	0.0000037755088007074278	0.000010029028296387743	0.000025754922050924556	0.00006295277132817301	0.0001472482824612653	0.0003285076607656423	0.0006991166381511427	0.0014177621355374592	0.002737983488597995	0.005030414288295537	0.008784529942146846	0.014566029750234355	0.022908199395903495	0.03413129965901096	0.0481147966622284	0.06408806736193917	0.08054017049582907	0.09534793855570145	0.1061590619890036	0.1109685454894267	0.10871004182036492	0.0996325938684719	0.08528923134353705	0.06810849407469721	0.05071324809845157	0.03524972299373841	0.022970798040740426	0.014180740353914034	0.008472408962949096	0.005091983858951377	0.003260361844278692	0.0023619186301604422	0.0020044317594974936	0.0020043623132105504	0.0023619192905373065	0.0032603998962855707	0.005092054521678491	0.008472407126632775	0.014180835567265015	0.022970908134479107	0.03524981865063381	0.05071348147224486	0.06810863858213145	0.08528939966813132	0.09963276689259726	0.10870995869964006	0.11096866104067316	0.10615901221225854	0.09534775016007169	0.08054000645781534	0.06408785091084268	0.04811470688041364	0.03413119494118477	0.02290802281065063	0.014565967889501041	0.008784534780404973	0.005030306666700235	0.0027380015329872	0.001417759186009615	0.0006990896186909179	0.0003285706781462894	0.00014718897066545722	0.00006299493170447423	0.000025711783677606626	0.000010106192787184831	0.0000037267980280697444	0.0000013461843779705163	4.660815300372434e-7	1.4633614309200738e-7	1.0371486913740569e-7	4.100014894259374e-8	3.833285833199085e-8	7.090268283604928e-8	1.4179085239263145e-8	3.122320157977754e-8	2.8603641455404727e-8	-4.210162518614169e-8	6.068808233727907e-9	-5.288751558918392e-8	-6.554844977912921e-8	-3.704627937750615e-8	-3.601979370326802e-8	-8.21799845951432e-8	-5.547407389006054e-8	-1.9335146705934392e-8	-3.5871555059685534e-8	3.2719907916423097e-7	8.500516623932697e-8	-3.2436777308575415e-7	2.8496387582954696e-7	3.271272797089608e-8	-1.4510963275427002e-7	7.983510778020175e-7	-5.833644026731477e-7	-1.506226466885252e-7	-3.094645786294592e-7	-1.1780048692067169e-7	3.375179566944553e-7	3.16129647903729e-7	3.16592326909948e-7	-1.2902856649787964e-7	1.6751616660481972e-7	-6.276134469906935e-7	5.775183220535496e-9	-7.638237831120165e-8	-4.1170909215182405e-7	5.215283480630717e-7	1.0375921799532506e-7	-1.5973189815277067e-7	4.531089768944341e-7	3.1517068510567015e-7	-3.2374175451543863e-7	-8.658681227569076e-8	3.283924510100178e-7	6.968999599621384e-9	-3.8227348675423656e-7	-2.1155281504370294e-7	6.852300793447341e-8	2.1221346879762848e-7	-2.6037572320447566e-8	-1.2769092094799817e-7	-1.7424510456720554e-7	-3.4915674684832254e-8	7.024914316922093e-8	1.0696291652401158e-7	1.278097481183238e-7	1.2306219043800581e-7	1.410315885186364e-7	2.88072964482744e-7	5.551191641917086e-7	9.730183421208238e-7	6.001978998249058e-7	-0.000002665987415939597
"t=56"	-0.000002659662486248493	6.414279504207698e-7	9.974666073109262e-7	5.581356131711956e-7	2.7380936384879817e-7	1.1297301283352823e-7	2.642497765048546e-8	-1.7238425797927448e-8	1.9119515526355713e-8	9.731809869073516e-8	1.3914221608235522e-7	1.8659871781068205e-7	1.0007726869432076e-9	-1.3327586745326414e-7	-2.2477331740322626e-7	2.608321192365537e-8	2.0385011756385296e-7	9.612539186854008e-8	-3.7850049783294537e-7	-3.2028912666515197e-7	1.8384685185335314e-7	1.9726439581813082e-7	-3.737684188820367e-7	-8.022097397475392e-8	5.252176654702012e-7	3.8108561195571156e-8	-1.1320502124601006e-7	6.380889024937275e-7	-1.1076363093387442e-7	-1.7522319595286717e-7	1.9579514243250884e-7	-6.37870338549007e-7	2.1166501995573128e-8	-1.9545588281211224e-7	1.0973808295400289e-7	2.820763834732176e-7	3.569053528273969e-7	2.2562367307799036e-8	-1.793309156727929e-7	-1.3873225179761306e-7	-6.755735347807601e-7	8.307064092161198e-7	-6.363451920954333e-8	8.018699027001475e-8	3.3954899392174553e-7	-3.633730314422934e-7	-3.959823857702105e-8	1.3558797562485125e-7	-8.473257495644759e-8	-1.1832924640131637e-7	-6.125838669657213e-8	-1.1876490901840953e-9	-9.573694836895186e-8	5.782115453101255e-8	1.732559895550878e-8	-2.202952154028992e-8	5.7219348148507265e-8	3.764385581028762e-8	4.1943977957537015e-8	7.067053198195339e-8	3.3437402735536637e-8	4.255565422273122e-8	1.0725359222973907e-7	1.4963535177603404e-7	3.6940618497460775e-7	0.0000011213991514269495	0.000003121559779439842	0.000008354388159603765	0.000021682571247239046	0.00005331489103510556	0.00012559016660618205	0.0002820866608720385	0.0006048217244409848	0.0012363300926948595	0.002407488762165122	0.004462078742989317	0.007864290304518295	0.01316715818587022	0.020919514864825683	0.03150200289554772	0.04490586353761272	0.06051446989386655	0.07697984259291224	0.09229595664842372	0.10412684213931755	0.11034802085990725	0.10965063343426473	0.10198143363126466	0.08862539067683795	0.07186357454407832	0.05433080481728514	0.03831977637252881	0.02529516968310319	0.015758434723292636	0.009430234632874068	0.00560282519944455	0.003479057836307642	0.0023908653118459577	0.001879711952831209	0.0016816356812141553	0.001681685564143498	0.0018797311949815265	0.0023908332181248326	0.0034789963834545024	0.005602945710700413	0.009430316543665884	0.015758416637192352	0.025295378032006655	0.038319823369087236	0.054330998319158	0.07186380051540375	0.08862553922157568	0.10198160923590716	0.10965060991367526	0.11034799067963796	0.10412674358107588	0.09229582966124084	0.0769796581882699	0.060514333303405166	0.04490570133337102	0.03150192036094668	0.020919399350128765	0.013166985153838295	0.007864382295183714	0.0044620192224319455	0.0024074755758021205	0.0012363308756881963	0.0006047513269114013	0.0002821606550663658	0.00012551157043860783	0.00005337135912841795	0.000021610834343488428	0.000008422371358784986	0.0000031087330780721345	0.0000011171243853302926	4.186145781126527e-7	1.2300475382698295e-7	9.951431700905289e-8	4.417164312098265e-8	2.674520316325868e-8	5.989708584674958e-8	5.241790312915384e-8	3.763103861853523e-8	4.594538993707431e-8	1.181058162380566e-8	1.583048858666558e-8	-5.260979207832861e-9	-4.767561501139994e-8	-4.299872491397849e-8	-2.2704306323895196e-8	-1.0995258026280652e-7	-1.289750172217552e-7	1.530111504166598e-7	-3.832526151992255e-8	-3.1407539780037297e-7	3.0255032668069504e-7	8.757346403598376e-8	-7.506265198298223e-8	7.772532810701449e-7	-6.011314112042143e-7	-1.526641408844398e-7	-1.940518283838344e-7	2.199376514244733e-8	3.841175031382704e-7	2.445995080924135e-7	1.362090715772979e-7	-1.8858980599389952e-7	4.9056957385218425e-9	-6.282048469197221e-7	1.7964336496145705e-7	-1.651263901170097e-7	-1.1465924820708295e-7	6.356512096683531e-7	-1.1386344700436979e-7	4.109840556765221e-8	5.293670873873779e-7	-6.293117249533964e-8	-3.8419221470853415e-7	1.8331481077549228e-7	1.9989083288596277e-7	-3.320421424479747e-7	-3.6430033589773814e-7	7.738245155763934e-8	2.0124490951456409e-7	3.867570252946706e-8	-2.3331669629644836e-7	-1.245344741773735e-7	-2.8605469104547865e-9	1.8584280980782353e-7	1.4412859405954492e-7	9.167691950029422e-8	2.3369165491615718e-8	-1.6051686202445126e-8	1.8335288509696568e-8	1.1921265619108112e-7	2.656311459681149e-7	5.732038323991162e-7	9.913624197110948e-7	6.350579938585454e-7	-0.0000026554187526617312
"t=57"	-0.000002665974939253246	5.981330294391185e-7	9.632204440723768e-7	5.779843258446604e-7	3.104216593774467e-7	1.6949560011081388e-7	8.837895493218895e-8	4.583624713117018e-8	-2.04854886387551e-8	-8.876948365266202e-8	-5.678985492973965e-8	-9.256717503625111e-9	1.9436190379362728e-7	2.1963559404536426e-7	1.287819904050025e-7	-1.859363104594891e-7	-2.020388464307743e-7	5.17417312329016e-8	3.209709027451879e-7	-7.08426037832055e-8	-4.579370220803014e-7	-1.5451422885615074e-7	2.949807671459581e-7	-1.9207836121637456e-7	-4.010476134519436e-7	3.5278071341959816e-7	2.8353886660781313e-7	-2.3997642661921503e-7	5.72305655199834e-7	2.0560999169916272e-7	-2.2111745356934165e-7	3.160339963059755e-7	-5.568826799695614e-7	-1.5669293607079027e-7	-2.4605638493380155e-7	-4.702826816860295e-8	2.3718347519352534e-7	4.3154877049644824e-7	1.0971346431354334e-7	-3.182241814503328e-8	-3.573264739653581e-8	-6.590905735626151e-7	7.132320879454923e-7	-1.1433700752849774e-7	-1.612082090041156e-8	2.3790416192603914e-7	-4.0217019803279186e-7	-1.13845972760096e-7	6.841304689420014e-8	-4.3563633145282665e-8	-4.17655583451193e-8	-2.6193095803428434e-8	7.419941483455261e-8	-1.384075298815901e-8	3.39571130103522e-8	8.874622658971987e-8	2.6284789900188343e-8	4.9415057379320615e-8	3.047131624800414e-8	2.848561431179064e-8	3.486231525684502e-8	8.9630830202303e-8	8.626758041252458e-8	3.476891690112893e-7	9.435948792324567e-7	0.0000026083576818436427	0.000006998123745494134	0.000018288451172132625	0.000045132946689396825	0.00010700403871921615	0.00024198962223331844	0.0005227418565117992	0.001076787499517562	0.0021139577704613055	0.003952055327406279	0.007028947692758747	0.0118813093412663	0.019066544695849896	0.029014758907386806	0.041817382443857576	0.05700401096127572	0.07339013852158693	0.0891015451208591	0.1018439536834509	0.10940459057184193	0.11025632523248674	0.10405053533023523	0.09178991806532721	0.07557636786170885	0.05802146627445681	0.041538689391869665	0.02779697667580805	0.017502866992184174	0.010522953035932425	0.0062137130832349285	0.003774291772929761	0.0024965891088383207	0.0018715786073268958	0.0015869664800460814	0.0014786698542229582	0.0014786556851410504	0.001586967107166437	0.0018715955374402071	0.002496632126993692	0.003774240280392971	0.006213717507715599	0.010523127743801264	0.017502872946775883	0.027797139215002042	0.041538789860583236	0.0580216949883845	0.0755765900018871	0.09178999177407898	0.10405071979734992	0.11025628939635601	0.10940450027838144	0.10184390161586243	0.0891013713825829	0.07339000695373699	0.057003821466909965	0.04181720991511262	0.02901471993977134	0.019066490000227088	0.011881146120314434	0.007028958759275783	0.003952024753363315	0.0021139159860319445	0.0010768185910595696	0.0005226654783427875	0.00024207829986067075	0.00010694272227074197	0.00004518335558845177	0.000018220879621888564	0.000007046874541005721	0.000002608798315262284	9.17501672859089e-7	3.5406037157681425e-7	9.549588253499053e-8	7.207365737560423e-8	5.3113159426132484e-8	2.4874691861853648e-8	1.9861485123229272e-8	5.159982963132137e-8	6.278769326684142e-8	3.871813558653514e-8	3.7008076714251104e-8	3.796170855441261e-8	3.297295336768258e-8	-1.0971134556392315e-8	-7.253210598801019e-8	-4.833614597465896e-8	1.293020007731016e-7	-1.4988285901296194e-7	-4.223471631314979e-7	2.2917241027098356e-7	2.5463719688367803e-8	-1.084273657525614e-7	6.940399300825462e-7	-6.422716348764013e-7	-9.501915154697116e-8	1.849489994487641e-8	1.2067015264793923e-7	4.209139462529876e-7	2.166191940267126e-7	-1.6926200108180467e-8	-2.730005227435939e-7	-1.5340755343817847e-7	-5.377199674416744e-7	2.9924362010547156e-7	-2.0092965768991888e-7	1.9424860420169665e-7	5.699389543645239e-7	-2.44761887424616e-7	2.803723538891134e-7	3.495438128942041e-7	-3.9752728608899446e-7	-1.9077456714367003e-7	3.051536457965298e-7	-1.5183572732446748e-7	-4.6493774152889245e-7	-5.271882141943962e-8	2.996251898812474e-7	5.137146330547182e-8	-1.9840328313591726e-7	-1.8106122079419862e-7	1.2627224998951192e-7	2.1398473737388457e-7	1.9500055581378462e-7	-7.655436395914705e-9	-5.507445355323881e-8	-8.444891419490119e-8	-2.7936090774005606e-8	4.67094120049083e-8	9.4092892699571e-8	1.598784616918536e-7	3.172094135139858e-7	5.694067070072251e-7	9.759204477877148e-7	5.983540866116854e-7	-0.0000026714652328063693
"t=58"	-0.0000026891049494937036	5.917318047776732e-7	9.584145872487682e-7	5.436249429502382e-7	2.4766165651612937e-7	1.0293225749524737e-7	6.910879957189309e-8	6.507693850466012e-8	8.738874202052216e-8	9.556832025747752e-8	1.4973349227176413e-8	-4.862180791320725e-8	-1.517091158254047e-7	-2.9175119653501724e-8	1.3596994752340663e-7	3.172010677454651e-7	1.4029051809139048e-7	-1.6377949452195395e-7	-2.130113010423429e-7	2.279576304387021e-7	2.716180359518816e-7	-2.514264284547707e-7	-4.4764071549519e-7	1.693297836391494e-7	9.005662637839862e-8	-5.121367655513964e-7	1.725137432906365e-8	4.244222380211937e-7	-2.680715924796573e-7	3.548966721611535e-7	4.4906545915157636e-7	-2.2085911133284952e-7	3.6172280992730066e-7	-3.8372981492340585e-7	-2.2008787137206554e-7	-2.3281065364422204e-7	-1.6404561853367028e-7	1.3760424644182478e-7	4.743112267391325e-7	2.2067495109023838e-7	1.4932035230508234e-7	-4.656053786966652e-8	-8.103928267333416e-7	4.809083845591644e-7	-1.867012429102033e-7	-2.4304589896217976e-8	2.4269551135436274e-7	-3.59995031673499e-7	-4.634621875165834e-8	1.7028970511479002e-7	2.6424887278331255e-8	2.3390486547647527e-8	3.340914678240381e-8	9.203591899709096e-8	3.426433459186029e-8	1.9569498133087393e-8	4.562632849314241e-8	1.0326362986923243e-8	4.1454410792951535e-8	1.0276784534468675e-8	6.155714082911601e-8	1.8787228550642965e-8	2.7249493517178536e-7	7.268146535732711e-7	0.0000021621830169626932	0.000005854264702898071	0.000015388253786552397	0.00003815010040775224	0.00009109977691668103	0.00020744567173347495	0.0004513102156633586	0.0009366907112382528	0.0018538654674065125	0.0034953240218643655	0.0062723353076908905	0.010702388659554862	0.017344892193429384	0.02666926529395952	0.038855732050500524	0.0535709874001864	0.06979275419996056	0.08578939603253044	0.09933201939604452	0.1081497658295466	0.11052403943203304	0.10582282865432646	0.09475557492731668	0.07921756376141431	0.061760708788928254	0.044891379558080535	0.030470484515319418	0.019415095743639754	0.011754136087300693	0.006925900624805248	0.004139077232725996	0.002652513404753587	0.0019103186535203154	0.00155882200689339	0.001401704568679607	0.0013419988189098397	0.0013419768685900557	0.0014016892330012132	0.0015587754502008888	0.0019103326072315019	0.00265256915720391	0.004139144189863386	0.006925832787486708	0.011754238494359304	0.019415233538447207	0.030470593935351564	0.04489157380700981	0.061760849811891894	0.07921772624927848	0.09475569715071297	0.10582293136024656	0.11052410718024108	0.10814965679525923	0.09933189916653207	0.08578920567065085	0.06979263739593544	0.05357078629158207	0.038855646628116136	0.02666912583601977	0.017344879916326272	0.010702249956404342	0.0062723177742514125	0.00349532530602803	0.001853810093538133	0.0009367470763108621	0.00045123935601498744	0.00020749429160593635	0.00009107817114384353	0.00003819025124163211	0.00001532761452061049	0.000005880885108999756	0.000002157617281173252	7.325486703901873e-7	2.5169619533027543e-7	5.6899570832769086e-8	1.402460203525635e-8	3.088417988017511e-8	4.5767840739507903e-8	1.704532404112058e-9	4.4193601000941385e-9	7.586598127495847e-8	4.9079956099262745e-8	4.781085738425617e-8	5.862993979199871e-8	3.084741362346932e-8	3.060451581049506e-8	1.7823080555867676e-7	-1.1047173542610977e-7	-3.124174432489468e-7	2.553090591161933e-7	-6.557231213566439e-8	-1.9475198709262287e-7	4.986870453249637e-7	-7.661491314703284e-7	-7.505325250178885e-8	1.65973878751835e-7	1.7264428708863022e-7	4.980941590293497e-7	1.4560030947574631e-7	-1.5760466154368657e-7	-2.5501165867858333e-7	-2.0225588703848274e-7	-3.8981829297846105e-7	3.479810398721028e-7	-1.87885056068815e-7	4.191312475976261e-7	3.655986393624744e-7	-2.660221222194892e-7	4.274114563385112e-7	1.2397266102581739e-8	-5.098643108825129e-7	7.762239440101126e-8	1.6428346616415013e-7	-4.372789519369036e-7	-2.4430898026839287e-7	2.716566332994219e-7	2.1401979455326625e-7	-1.902571854506263e-7	-1.6141283110115978e-7	1.2341226363066227e-7	3.0764813319095197e-7	1.5394734220741668e-7	-3.596027575714089e-8	-1.4804288250847009e-7	-5.206297526427761e-8	1.036153762790093e-8	9.944906065317838e-8	9.36864976708307e-8	6.09115066163568e-8	6.805807561960364e-8	1.1168116909043846e-7	2.3625170597618705e-7	5.437145175202218e-7	9.552835938952953e-7	6.0171326943248e-7	-0.000002692968411821539
"t=59"	-0.0000026529578974754386	6.238016058146556e-7	9.975292522002022e-7	5.608312323435172e-7	2.717748276426235e-7	1.0265612460091944e-7	3.1021163415800856e-9	-5.078461318142047e-8	-6.124843632271393e-8	-1.7322388190521565e-8	7.539776791798403e-8	1.1873099181602953e-7	1.2164897922328777e-7	-6.439806998770337e-8	-1.5827416188773924e-7	-1.0096134406278878e-7	1.77009862656341e-7	3.416381098020338e-7	1.2370857505050736e-7	-2.449240971147404e-7	-4.8647422756786796e-8	3.5244826968039433e-7	1.512260269231902e-7	-4.5731403675031146e-7	-1.1206816674658171e-7	2.7278819347831273e-7	-3.9248516481293905e-7	-3.461321920195104e-7	3.946152219436172e-7	-2.0443178516682536e-7	5.169185202102966e-8	5.662118645055614e-7	-1.3887141869783903e-7	4.152843723348454e-7	-1.3306385315825509e-7	-2.1020899687584915e-7	-1.994585647757674e-7	-2.3761228584717742e-7	2.3350475997219178e-8	4.3263480253852293e-7	1.0728005916949002e-7	1.3335673365588718e-7	-5.452760087898412e-8	-7.755097679584821e-7	4.126941589577271e-7	-2.0895639296636404e-7	5.066820885080148e-8	4.1651779969509306e-7	-2.1981305620144553e-7	-6.674996533284627e-8	1.871112773610406e-7	9.604754203085264e-8	1.85528832297166e-8	-8.028125830783495e-9	4.8644196892766445e-8	1.6659061907731143e-9	-6.353249704105224e-9	1.683667605334449e-8	-3.52063977970829e-8	8.761081971009332e-9	-2.8386217487685883e-8	2.2648313990902835e-7	5.629835785336823e-7	0.0000017781302430464052	0.000004876337129311459	0.000012931410479533056	0.00003225420612340546	0.00007752524170212549	0.0001776717009773776	0.0003892409073145142	0.0008139338093159365	0.0016236697528898558	0.0030868710196434446	0.005588382160038652	0.009624019447501575	0.01574955484668239	0.024464423280376457	0.03602616106823109	0.05022854951126665	0.06620815970965843	0.08238406010847543	0.09661364782562754	0.10659753463455024	0.11045430349675056	0.10728340584146856	0.09749703221085415	0.08275769880226824	0.06552330888891711	0.04836156500429056	0.033309412987233666	0.021496752980470935	0.013129073330411356	0.00774442584324353	0.004575574412797101	0.0028550964123954525	0.001981917316825066	0.001560748464588757	0.00136456731414758	0.0012763695672826092	0.0012426936413721945	0.0012427453818577572	0.0012763172512254561	0.0013646439229688667	0.0015607430853583626	0.001981909489691458	0.0028550305062226	0.004575682412631621	0.007744466033290043	0.013129188488195997	0.021496784293167037	0.03330959050268867	0.048361700847630695	0.06552345276005578	0.08275796784049172	0.09749708433088566	0.10728348837867141	0.1104543328479961	0.10659742943224548	0.09661350944775215	0.08238394194719889	0.06620796173138399	0.050228393463622956	0.036026088842657567	0.024464241865563507	0.01574949421890237	0.00962397083348654	0.0055883501864212315	0.00308690490212582	0.0016235885414661588	0.0008139748184259332	0.00038919608789989013	0.00017767364599341473	0.00007753917098174412	0.00003229160150575172	0.000012870781354035188	0.0000048948127486792	0.0000017623585638615324	5.951307717744214e-7	1.790152166503134e-7	3.644877433206517e-8	-2.5346521659308507e-8	-4.050174529091066e-8	1.984866293547327e-8	2.800383147594232e-8	-3.1276354395259887e-8	3.872777964986085e-8	3.6129532365869466e-8	7.035326654580842e-9	6.60912174987871e-8	2.1624675050624376e-7	-8.47578679463723e-8	-1.6673624059215797e-7	3.488117608085872e-7	4.595813685170924e-8	-1.4499244538335176e-7	3.8448801575885483e-7	-7.945386326646542e-7	-8.611677471126455e-8	1.857685760775496e-7	9.652923749214892e-8	4.5092431444349046e-7	-1.4849708462882916e-8	-2.2334844784754893e-7	-1.9908030346460492e-7	-1.9720567068226558e-7	-1.4211543597486553e-7	4.145409266964606e-7	-1.247789832570234e-7	5.260959007324928e-7	9.335675621446882e-8	-2.1956842266579457e-7	3.9435119880693037e-7	-3.480153477619652e-7	-3.849746424977596e-7	2.619187658980948e-7	-1.0214670476127452e-7	-4.585612574103948e-7	1.334691268617405e-7	3.5757998806396074e-7	-4.3567654262055555e-8	-2.3449116315354956e-7	1.107503841968338e-7	3.4239081736497923e-7	1.9242086757298438e-7	-1.0283825735424301e-7	-1.7812890296120543e-7	-4.463838865209624e-8	1.0761046220775228e-7	1.2414547123640318e-7	8.077675894835323e-8	-2.6633565353151312e-8	-5.878972153539053e-8	-4.563181221772794e-8	1.3552636790592487e-10	9.80409653461578e-8	2.817350180928102e-7	5.583614950399607e-7	9.92820177514453e-7	6.160970810187294e-7	-0.00000264391721560564
"t=60"	-0.000002668796178384447	6.208677676422525e-7	9.725204751509509e-7	5.788518913085738e-7	2.9401860801581137e-7	1.7201719326731535e-7	9.046021709480101e-8	3.9961644882069436e-8	-4.95693552871046e-9	-8.212098323578942e-8	-1.3129857734384132e-7	-1.030092189324705e-7	-2.726244752171425e-8	1.4652544044757576e-7	1.6075535935744512e-7	-2.3708915941611508e-8	-2.1241455572251766e-7	-1.3768187678842025e-7	2.326315925449407e-7	3.7199399638421227e-7	-1.2784152625400225e-8	-2.1270724548383413e-7	1.7598362345161433e-7	4.411021353734057e-7	-1.9055739319817633e-7	-3.4856133312999305e-7	2.569158372711655e-7	-1.2723791298352438e-7	-5.78430105924177e-7	2.034556988439462e-7	-7.21508547352201e-8	-1.9705259135527342e-7	5.991396473392641e-7	-1.4138763271276389e-8	4.050953911205468e-7	8.144531438158964e-8	-1.660304149719849e-7	-1.6831076710133175e-7	-3.3952192113329005e-7	-2.4395959807854695e-7	2.8687787012593446e-7	8.821562014205142e-8	3.1347236362222475e-7	4.199229630685863e-9	-7.116371204540783e-7	5.018100167619721e-7	-1.2085597689281968e-7	3.1614627804543716e-8	4.097121970580986e-7	-1.2774400270920694e-7	-7.852896088955674e-8	7.301232618495135e-8	2.4495749317843263e-8	2.5413740556423647e-8	-4.84853561744103e-8	1.4198882181126748e-8	-3.551979921301296e-8	-5.175078332531058e-8	-7.690004522054039e-9	-1.4680001103606344e-8	1.9109510052128797e-7	4.628703257347766e-7	0.0000015162776891841645	0.000004092495133556362	0.000010840080177709766	0.000027219437159775595	0.00006590397996142361	0.0001520482897718889	0.00033537787752679904	0.0007064605050373096	0.0014202726649358288	0.00272243870693889	0.004971496824894617	0.00863990426648753	0.014274976357157465	0.02239773543452206	0.03333207220909684	0.0469878641561331	0.06265564780737864	0.07890999033713064	0.09371292414142307	0.10476470278914196	0.110050459475039	0.10842108218146773	0.09999032787121365	0.08616810532893171	0.0692828337557374	0.05193154438520753	0.036306356491637604	0.02374872113810611	0.014653341158857747	0.008676163972829665	0.005089038715032301	0.0031061843320893123	0.0020841110998249812	0.0015844317462661017	0.0013475402257355773	0.0012362787084271298	0.0011850384855286444	0.001164446548804654	0.001164344761241387	0.0011851081152982612	0.0012362178274348823	0.0013475696259158676	0.001584437302509345	0.0020841663907130714	0.0031061417950981607	0.0050890271593054814	0.008676250432713362	0.01465343237102279	0.023748769143835835	0.036306561066601795	0.05193169447378243	0.0692830268622252	0.08616829284437166	0.09999051660590064	0.10842100659726583	0.11005053650699392	0.10476458133221278	0.09371275746316132	0.07890987558173346	0.06265538507926538	0.04698773001066814	0.03333200122619884	0.022397625412881927	0.01427493770320476	0.008639820982186963	0.004971434973259803	0.0027224972719822604	0.0014202109510167427	0.0007064715365745489	0.00033538713375491636	0.00015199118125708289	0.00006589777899401739	0.00002728158577247619	0.000010816884565278961	0.000004118333549851805	0.000001466517313031268	5.197692475311655e-7	1.3361762585262227e-7	2.628118023206838e-8	-5.661860535965957e-9	-4.719738766478798e-8	-4.7548950443676574e-8	3.0424232022596698e-9	-3.791113145634739e-8	-6.947310615679214e-9	4.0213969376701186e-8	1.2090766543515485e-7	-1.2449530117919494e-7	-9.824756064258366e-8	3.5942439069458487e-7	1.051811436836303e-7	-1.2749989386495741e-7	4.2763603114170934e-7	-6.720474683419297e-7	1.0364566094267502e-8	3.3892805295643313e-7	4.05558534533057e-8	3.125702129347374e-7	-2.6012767484484556e-7	-3.2650531556210893e-7	-1.883874590768997e-7	-1.5080370086018036e-7	7.910761101737052e-8	4.04288031274902e-7	-6.036025568256775e-9	5.698268829013031e-7	-1.5049038315506635e-7	-1.1889419082589114e-7	2.357653227091916e-7	-5.835754965932693e-7	-1.2436195095943958e-7	2.4933477915656255e-7	-3.342477375989361e-7	-2.042880561381466e-7	4.3897017565353025e-7	1.8213629493502026e-7	-2.263250921119564e-7	-5.1055838445890345e-9	3.6855245233446965e-7	2.3125928816369878e-7	-1.2719220332524372e-7	-2.1697698582290315e-7	-2.093973894279344e-8	1.6590606077837577e-7	1.2593358611479033e-7	-3.151101601872597e-11	-1.163846321539097e-7	-1.3550690025621037e-7	-7.395076506711007e-8	-1.534059956842526e-8	4.4356276762691493e-8	9.2215773572768e-8	1.7227893378546355e-7	2.919913844046107e-7	5.838521623946491e-7	9.743289528518773e-7	6.163909965772874e-7	-0.0000026694738576305
"t=61"	-0.0000026581364821476328	6.068622209198793e-7	9.87814960051736e-7	5.514659501271169e-7	2.750646137528179e-7	1.0136211325839639e-7	6.214324976827612e-8	6.643927996652366e-8	6.988907941263278e-8	9.4673956341218e-8	5.371471611947953e-8	-4.828544653001643e-8	-1.3343936533516398e-7	-1.8495858422618028e-7	-8.713652654979143e-8	1.208516723361086e-7	1.6559768378776596e-7	-2.8485600989114346e-8	-2.791771781529562e-7	-1.0227479207980394e-7	3.45856303041181e-7	2.9221900321729777e-7	-1.511877093518521e-7	-9.380153487281717e-8	4.6982512569293533e-7	1.7400872054373906e-7	-3.899519901429116e-7	1.0157134855415251e-7	1.4061833375489385e-7	-5.78266104001024e-7	-2.9419732983093638e-8	9.14897126946812e-8	-3.7358998750125494e-7	4.690046464528308e-7	6.040863631540105e-8	3.349041904909811e-7	2.339565609021932e-7	-1.3507023843839505e-7	-1.91836491802988e-7	-3.822357851346325e-7	-3.1099910469123415e-7	2.620447816514826e-7	4.263574937546366e-9	5.233605819832121e-7	2.2628956164449932e-7	-6.70244456046909e-7	4.120744665492282e-7	-1.4012076710034904e-7	9.500499720260791e-9	3.450029784080044e-7	-1.6889684717469322e-7	-1.0443468412280055e-7	7.725589057372417e-8	-5.053232721152767e-8	-4.122399754891148e-9	-6.971576615999453e-8	3.3727123316396046e-9	-4.695179689484519e-9	5.8023664761819305e-9	1.706335484019661e-7	4.2686715362449945e-7	0.0000012666363087276977	0.000003408311385122431	0.000009113175405084384	0.00002303038358564269	0.00005599787022192437	0.00012995400529081103	0.00028860931333718476	0.0006124938928384616	0.0012408124422784717	0.0023977666595178526	0.0044160862081249475	0.007743791913485065	0.012915637563083227	0.020466373202370658	0.030775691740017375	0.043858509753781694	0.05915255017179277	0.07539076546151535	0.09065457986275205	0.10267049591050659	0.10931994613023965	0.10922770217645583	0.10221446971308135	0.0894198379851161	0.07301195372670533	0.05558122462236326	0.03945207658249661	0.02617133545683137	0.016332821728840097	0.009728374169815424	0.005685195029604073	0.003409369905566728	0.002218008003679217	0.0016281493815805126	0.001345483882613241	0.0012106234179815045	0.0011448936769298257	0.001112373450228521	0.0010987905352063398	0.0010988927345095822	0.0011123031493494029	0.0011449343025328185	0.0012105811151419399	0.0013455066928707016	0.0016281385191262432	0.002218032756563626	0.003409401287298053	0.005685180863365447	0.00972842192860257	0.016332942437081055	0.02617143146525569	0.0394522729680421	0.05558141184407406	0.07301206747638056	0.08941999554548119	0.10221463424191246	0.10922768911059344	0.10931998557828937	0.10267032701986423	0.09065442370614096	0.07539057094856694	0.05915247590685346	0.04385835625291057	0.03077553368808561	0.020466289237952906	0.012915597619783559	0.007743734611110109	0.004416007279943401	0.002397815005543813	0.0012407935522248392	0.0006124417803931026	0.0002886740793498488	0.00012993292983642935	0.00005597447502758701	0.00002305762674736922	0.000009084619300714358	0.000003474491635513388	0.0000012078149436156593	4.591122898522926e-7	1.4446289864356032e-7	2.246325692123463e-8	-1.319036879721125e-8	-1.6085373588659024e-8	-3.6113521839631346e-8	-3.7634259708596574e-8	-2.9201121631849958e-8	6.809916119898674e-8	-1.4087958133401912e-7	-1.204004759225441e-7	3.1266712507971306e-7	7.128271584111445e-8	-1.9885035895672587e-7	4.2622698359640054e-7	-6.108442489605181e-7	1.7889601933163135e-7	5.13973857585448e-7	-1.728763521224863e-8	3.052158041860764e-7	-3.5064268288920175e-7	-3.429657159381705e-7	-1.9454662836260184e-7	-1.4175766127610956e-7	2.1082432821728503e-7	3.410835709427573e-7	7.281876235332163e-8	4.558200767945664e-7	-3.3133386034833734e-7	3.35727278200082e-8	1.751698575080951e-8	-6.223911120928349e-7	1.6436303407196817e-7	9.889495611314914e-8	-3.811035349521319e-7	1.6315054696125486e-7	4.8494169135882e-7	-9.598811734345958e-8	-1.5454607693587974e-7	2.941116779009434e-7	3.2395085425296344e-7	-9.249345755968363e-8	-2.6465818081522485e-7	-4.816850573963194e-8	1.705380495709008e-7	1.2750871336564273e-7	-8.353919411785427e-8	-1.7870350665916135e-7	-1.6518992296266077e-7	-2.26608671827222e-8	5.2565142460991865e-8	8.66908522745291e-8	8.047560517976393e-8	5.28752922557274e-8	6.748536041101261e-8	1.0559007268540199e-7	2.7260541113349746e-7	5.490442006594876e-7	9.878029577636838e-7	6.099825419214611e-7	-0.000002659066062560278
"t=62"	-0.000002629740863846486	6.270791332863013e-7	9.846124161549952e-7	5.956789498329229e-7	2.9757423691822993e-7	1.5243697948363888e-7	4.4573119972746156e-8	-1.4312701912544412e-8	-3.3894741346962576e-8	-3.23734196117087e-8	2.3527824688507337e-8	1.0880766965204458e-7	1.3491385342234707e-7	3.251165736628536e-8	-1.3796229247908798e-7	-2.4516832020093915e-7	-1.1793688892147713e-7	1.1926845400189734e-7	1.7914261518647834e-7	-1.1181557246775498e-7	-3.3286474243610087e-7	2.1209286882317713e-8	3.9573017873717475e-7	8.14487615130588e-8	-2.6705668498827606e-7	2.719561272845894e-7	4.647882606567677e-7	-2.2456007953142176e-7	-5.7568276479180724e-8	3.4069172971662454e-7	-3.7757455595421874e-7	-2.7832370563807274e-7	1.598117175261038e-7	-4.7606078501516436e-7	2.53108637382482e-7	8.745528423670379e-8	1.9664264816476873e-7	2.818214908106853e-7	-4.485065330239735e-8	-2.383568753483445e-8	-3.0132660477910633e-7	-3.7764007410068245e-7	3.4442755636465705e-7	-5.2845754106023435e-8	5.05829464869656e-7	2.6623425986027627e-7	-6.234202817312351e-7	3.189680147785978e-7	-2.3617309630186156e-7	-7.831001869185172e-8	3.226704495817856e-7	-1.3521251129855472e-7	-1.898044427184331e-7	7.284409275776227e-8	-4.2714843329072494e-8	1.0439370812242998e-8	-4.22515644693533e-8	5.203149966437337e-8	1.6335761388042158e-7	3.797714512865369e-7	0.0000010282297728814171	0.0000029044033518221823	0.000007674312701100305	0.000019458487729995255	0.00004753309243576975	0.00011103632903786131	0.0002482317548818669	0.0005305141715342687	0.0010827152795811479	0.002109034372364871	0.00391704449562702	0.006929541372184822	0.011665416065520295	0.018666374428886634	0.028357641530466604	0.040848297621930985	0.05571500114810757	0.07184898932962891	0.08746373117127704	0.10033579298296968	0.1082732671697596	0.10969916982607475	0.10415087900068132	0.09248564419206162	0.07668159529644558	0.05928828624115334	0.04273478038987255	0.0287630864021422	0.018173003327811577	0.010909190751123177	0.006371355659716027	0.0037694459197524788	0.0023854450272685623	0.0016916120160952453	0.0013566011696157787	0.0011958494458553792	0.0011161228462666095	0.0010740348853558457	0.0010513747878717616	0.0010410465012934411	0.001040934993729703	0.0010514621575393734	0.0010740053574808117	0.001116137092228131	0.001195813066075746	0.0013565982271401822	0.0016916366728972898	0.0023854586870596384	0.003769476311540898	0.0063713959033632195	0.010909242078717463	0.018173129852930847	0.0287631878221426	0.0427349200786058	0.05928847577839147	0.07668185052648469	0.09248567318166523	0.10415094301329386	0.10969927313934358	0.10827314012828892	0.10033582470227409	0.0874634717991768	0.07184884309528483	0.05571485511605889	0.04084812770594215	0.028357564011574743	0.01866628514231694	0.011665327793469293	0.006929553114808917	0.003916957782276187	0.0021090438560850133	0.0010827744155316177	0.000530437495405045	0.00024826680999034956	0.00011102382637684372	0.000047522379804099124	0.000019477700682335453	0.000007621456559192552	0.0000029510217656181226	0.0000010261768791375303	3.784695765673973e-7	1.3827258804610665e-7	5.430756455648833e-8	-1.0427138152913074e-8	-3.181634733451233e-8	1.0723210319696364e-8	4.882450788112891e-8	-2.0978415293804176e-7	-1.291323272756273e-7	2.9768931697482515e-7	-3.974694040564941e-8	-2.9039247340101326e-7	3.808916756442571e-7	-6.446432393447665e-7	2.4577523527469225e-7	5.530376537832282e-7	-5.441163808406202e-8	3.330971521942061e-7	-4.159378431678462e-7	-2.407189408915045e-7	-7.68926472494158e-8	-2.6320602142249072e-8	3.050740209342706e-7	1.8878564589375202e-7	7.239566113259599e-8	2.4486203953344443e-7	-4.54293443863385e-7	1.1227326768281642e-7	-2.0775806952588738e-7	-4.3493812018624567e-7	3.9146420371949375e-7	-9.696306435547086e-8	-2.1354809920381967e-7	4.596768673481577e-7	2.804518648424903e-7	-2.728892867231991e-7	9.05976532683539e-8	4.0038190085578407e-7	1.8729662376593126e-8	-3.2332517552191575e-7	-1.330108704289401e-7	1.6941006752979604e-7	1.4375574652891743e-7	-1.2873649202216342e-7	-2.5151568594505846e-7	-1.3522628050655072e-7	3.832537687209481e-8	1.485590109817636e-7	8.294899667138367e-8	3.3406693966675505e-8	-2.557160139193826e-8	-4.209895088091997e-8	-3.3277064437342574e-9	3.4506089097163795e-8	1.527630796305246e-7	2.96945624533862e-7	5.937671750944062e-7	9.8853576058211e-7	6.354688332210756e-7	-0.0000026378053725739647
"t=63"	-0.0000026850760805885443	6.14285848521412e-7	9.87342097635846e-7	5.616642511085956e-7	2.9300281323418886e-7	1.7029039756089048e-7	1.230816302211224e-7	8.090991898690447e-8	4.9689076742076566e-8	-6.924715578726648e-9	-5.3015514978049794e-8	-7.33114666751078e-8	-5.523836021925632e-8	7.636495458207548e-8	1.8581616645363397e-7	1.1275298650303966e-7	-1.1419545165036737e-7	-2.8097419391137635e-7	-1.1602710781044578e-7	1.707177127441284e-7	1.3768672191272202e-7	-2.800826471860418e-7	-3.2447294651127834e-7	2.1180523412933638e-7	3.257069499662535e-7	-2.3277475258431934e-7	-3.426180072985119e-8	5.710748414156086e-7	6.770724192417532e-8	-1.5741310777084294e-7	3.8004382096890055e-7	-1.0469447209171534e-7	-4.5157548800300873e-7	1.537732478018583e-7	-5.095103884356078e-7	-2.6114785445230382e-8	5.484878784489666e-8	1.2848113994934351e-7	4.461309698333693e-7	8.684594032803972e-8	1.3031627443815808e-7	-1.1201483707257154e-7	-5.040945086909332e-7	2.0539730094526476e-7	-1.9640345916283053e-7	5.014889972176917e-7	2.483071691594674e-7	-6.197845227040588e-7	2.6232825067751264e-7	-2.60999041601373e-7	-1.1329347227029274e-7	2.630422627492024e-7	-5.622622645251596e-8	-1.7002150143330397e-7	8.53227098973619e-8	4.240264805943639e-9	8.483122626579132e-8	1.2254762971064537e-7	3.337405046766051e-7	8.637920247966946e-7	0.0000024946659720193054	0.000006403942846455735	0.00001643894283642755	0.00004032121086283702	0.00009479214576657569	0.0002132654936705114	0.000459018891105889	0.0009437322556343775	0.00185274392504986	0.003469483583558808	0.006191304325822822	0.010518378671254713	0.016993423182409484	0.026077719563672774	0.03796335776845905	0.05235684502755833	0.06830583673040347	0.08416530418576218	0.0977832518027677	0.10692363421516682	0.10983484885611083	0.10578409236417652	0.09533934911504027	0.08026293775354809	0.0630283341145711	0.046139653089667276	0.03151986619142988	0.020177980697372533	0.012226632800176551	0.007155769119837618	0.00419264226031868	0.0025899414211456584	0.0017760397854463816	0.0013799717809798162	0.0011896821400002588	0.0010956488894449112	0.0010452694203472168	0.0010156548703355028	0.0009978230383502762	0.0009890692489451514	0.0009892018596912022	0.000997761192926161	0.0010156645487733318	0.0010452867972315927	0.0010956494141749484	0.001189653135301505	0.001379936960388073	0.0017760525125268822	0.002590029023853857	0.004192638518011216	0.007155805379642888	0.012226671944104872	0.020178112638899237	0.03151999213589962	0.046139829344474026	0.06302847160960012	0.08026318882561934	0.09533939628416643	0.10578417608513291	0.10983489612431185	0.10692357594728918	0.09778315038785745	0.08416508076194207	0.0683056978369393	0.05235672653976542	0.03796314098013431	0.026077662387142486	0.016993371039062177	0.010518313011477098	0.006191281852819697	0.003469422684276635	0.0018527236265234448	0.0009437787407847731	0.00045895724249001013	0.00021329029730787763	0.00009477665060819707	0.00004032639165607588	0.000016459131925272708	0.000006383591785619203	0.0000024806400773513815	8.807162334978358e-7	3.3817629052634857e-7	1.317397869682324e-7	6.756206116786956e-8	4.673355169515503e-8	2.6284416088095952e-8	-1.4821070815074222e-7	-4.013042953499024e-8	2.6746460446425147e-7	-1.2151245620817264e-7	-2.928184573702808e-7	2.9493977748984435e-7	-6.784265617065799e-7	2.952728886951306e-7	4.958016532885523e-7	-2.18165936427539e-7	2.1990452492293144e-7	-4.695611961480495e-7	-1.0526516913689221e-7	5.773815814347216e-8	1.5274279274724023e-7	4.142488864156135e-7	1.1386689158232599e-7	9.878090623249847e-8	-3.674944604181718e-8	-5.166812389045816e-7	1.340862666454612e-7	-4.0221668518025666e-7	-1.7384626183059027e-7	4.497593812935463e-7	-2.1879292655402338e-7	1.0899762070692987e-7	5.494129975414097e-7	-2.7135607094663783e-8	-2.3482117383899492e-7	3.2881422329378296e-7	2.071738200992712e-7	-3.2656866166824727e-7	-2.6475550163329586e-7	1.3996855319220458e-7	1.7417899800253878e-7	-1.2384709835444596e-7	-2.996920550613069e-7	-9.934109135301128e-8	1.1122303655852761e-7	1.8348843322524289e-7	7.380710997928475e-8	-4.938634745599302e-8	-6.603594837617521e-8	-6.70516344669636e-8	-3.4369539436696073e-9	5.735337271772778e-8	7.470331742087666e-8	1.2976608376735754e-7	1.575760791849845e-7	2.983386768740104e-7	5.660806333684931e-7	9.888767823484912e-7	6.039549844683023e-7	-0.0000026792860521318573
"t=64"	-0.0000026739337957160103	6.102158598420004e-7	9.66367805554924e-7	5.47541536777274e-7	2.723380095881467e-7	9.982586712808939e-8	2.7641720579119067e-8	4.233464945269105e-8	4.79750671411594e-8	1.123879217468371e-7	1.264593518790491e-7	4.869235226134805e-8	-1.2012496775071213e-8	-9.469518491567186e-8	-1.064006543982643e-7	6.624377701935913e-8	2.137235800558912e-7	1.952200918697855e-7	-1.3620411576376057e-7	-3.059264310767418e-7	-7.947772051597468e-8	2.4577604595954483e-7	2.259408660165718e-9	-4.3028388652111005e-7	-1.5939834885347892e-7	3.780047044266155e-7	-5.08068054294597e-9	-2.770239092564353e-7	4.335569410152118e-7	3.0861988908892357e-7	-2.0420625623795985e-7	2.844226696385732e-7	1.825536700694741e-7	-4.986148148811154e-7	1.159136344686118e-7	-4.286009275267233e-7	-1.7761730897181138e-7	1.2289305728607758e-7	3.101699919128009e-8	5.068167111543787e-7	2.0400520450714055e-7	1.1623737661281552e-7	-4.013830667837226e-8	-5.484253254861571e-7	1.1230471741452419e-7	-4.1556388907793007e-7	4.736499167323771e-7	2.9112657207175374e-7	-5.437037804423284e-7	2.833123217138578e-7	-2.859002737887195e-7	-8.738699419641449e-8	2.914301999723534e-7	1.2493751144759813e-8	-1.125869267815105e-7	1.4162409978091262e-7	1.3776743723603602e-7	2.9305208182339726e-7	7.159432946490796e-7	0.0000020917400360698224	0.0000053073765208244694	0.000013885992595441543	0.0000341363986697818	0.00008084776423156192	0.00018305876878721428	0.00039673390312544576	0.0008216285163030745	0.0016255283217756489	0.003068797873209239	0.005523381496943092	0.009468437749097558	0.015442582028533547	0.023934467908056534	0.03520824510415932	0.04909047429644686	0.06478134318627471	0.08078375863055731	0.0950364181208152	0.10528704958280177	0.10963773296273993	0.10710207390487902	0.09795702259205974	0.08372684991149082	0.0667749778955582	0.04964908587880057	0.034434756446075854	0.022349912059877797	0.013687793971688955	0.008046876450966023	0.004685928285797281	0.0028363208320641986	0.001883796138353433	0.001416074171884385	0.0011912747900265641	0.0010813268176562696	0.0010231142821748307	0.0009883194772292159	0.0009651896894735668	0.0009500416364034425	0.0009425035566765771	0.000942434622211441	0.0009500763731087325	0.0009651936648101822	0.0009882719080390734	0.0010231024506397457	0.0010813341454941616	0.0011913097650588789	0.001416058897191541	0.001883760718125016	0.0028363660230877885	0.00468597638251822	0.008046925185580589	0.013687847917351115	0.02235002799661867	0.034434868160955534	0.049649316538189825	0.0667751342212961	0.08372699327718258	0.09795717891185807	0.10710208824341683	0.10963772757377233	0.10528697474214621	0.09503633298754877	0.08078355506572499	0.0647811836505422	0.04909038211994787	0.035208072191595385	0.023934333619896053	0.015442546804907198	0.009468413545212329	0.0055233198522487426	0.0030687679572938276	0.0016255118363133203	0.0008216751122724908	0.00039669115618012896	0.00018307692274044385	0.00008081529679815347	0.00003415044435062242	0.00001386836611150244	0.000005328708319374265	0.0000020695024813832674	7.452622500236927e-7	2.691748445249331e-7	1.4438299433816582e-7	1.1521459364338682e-7	-6.404575358942566e-8	2.939141707791748e-9	3.0319687627233805e-7	-1.0546127249266846e-7	-2.740103032250474e-7	2.838210639843908e-7	-5.644665981296981e-7	3.246978010906787e-7	4.0722984318009026e-7	-3.8390777012953237e-7	1.1886565864926979e-7	-5.504887171658979e-7	-6.565813659431541e-8	1.3925746711329623e-7	2.4989387215068604e-7	4.264645421248048e-7	8.312325527892739e-8	1.2652783842881377e-7	-2.259901024093125e-7	-3.811858112490185e-7	1.1429876123347782e-7	-4.945113259990919e-7	1.3742862081667084e-7	3.4531083226152504e-7	-2.783228161273854e-7	3.815625501113473e-7	3.9246507088641636e-7	-2.5879845855225625e-7	-1.6850562389869594e-8	3.777331184506849e-7	-1.6169638761276417e-7	-4.309893695264577e-7	1.3427820966249726e-8	2.2947773281600803e-7	-7.761631903857591e-8	-2.895097710453598e-7	-1.28509096253282e-7	1.893390088048008e-7	1.9777843751622726e-7	7.573474380961898e-8	-1.0934236960302712e-7	-9.481366569641381e-8	-1.9368219916771068e-8	6.483419368041865e-8	1.256229854584845e-7	1.0005928507972328e-7	4.858649749195365e-8	4.548333720766351e-8	2.5753881804924106e-8	1.1370735397697729e-7	2.620331310820845e-7	5.513965724013303e-7	9.590423302174855e-7	6.068856588381522e-7	-0.000002667255053601103
"t=65"	-0.000002651747241899649	6.014373051810296e-7	9.902381333803945e-7	5.908506066631958e-7	2.668088134871738e-7	1.3301153478639804e-7	4.914836049252358e-8	-3.1757246166108644e-8	-2.5384445989651283e-8	-6.094794380295809e-8	-4.6372087281199015e-8	8.320547495443975e-8	1.4586204755140386e-7	1.4410398729847174e-7	7.213034958208908e-8	-1.1485650375231415e-7	-1.1039308034366258e-7	2.1211508438589988e-8	2.8226830250943635e-7	1.8758666464613327e-7	-1.5789433960300414e-7	-3.142714458670426e-7	8.159858166933986e-8	2.482619869681457e-7	-2.2199385973920016e-7	-4.4059735371249076e-7	1.6666412028243371e-7	2.0878271889124278e-7	-3.9007212937480773e-7	1.1647425968153158e-7	4.592877760334346e-7	-1.2965919349294808e-7	1.1599207183632387e-7	4.2222064033925477e-7	-3.92722362407838e-7	1.534419729054548e-7	-1.932804803983501e-7	-3.265973682609058e-7	1.100410722543188e-7	-1.221014754859695e-7	3.389343276039014e-7	2.331682286138559e-7	1.319916582698255e-7	1.8092672582348257e-8	-5.94884448479327e-7	1.3357997297180901e-7	-5.301145336034097e-7	4.733549717750307e-7	3.598518772962578e-7	-4.917900543466303e-7	3.740691246756356e-7	-2.3032215212825946e-7	-1.2249464520497355e-7	3.275972885186107e-7	8.75668833000276e-8	-2.8308115185282645e-8	2.549279038976948e-7	6.050149367053947e-7	0.000001700960589490208	0.00000441239882242872	0.000011720679741200613	0.000028855648833370218	0.00006891264899466787	0.00015696904655981836	0.00034256967034729247	0.0007145544088593692	0.0014244617759783251	0.002710732634948032	0.004920164934314464	0.00850956236025946	0.014008579062292581	0.021925501074560483	0.032586019708786385	0.04592634799974615	0.06129359087735475	0.07734265433041576	0.09211959014361404	0.10338172252272215	0.10911384265351076	0.10809637970076047	0.10031733097961992	0.08704523680389176	0.0705010096218136	0.05324332381085417	0.037498305199371695	0.024688528458059023	0.0152986373613202	0.009052824071252963	0.005256878497090445	0.0031299628328138596	0.002018087697595372	0.001466383192871512	0.0012008306784137002	0.0010723390624253204	0.0010059207781564217	0.0009667949253867603	0.0009399317381130201	0.0009203941393043369	0.0009072332769313185	0.0009004253619206981	0.000900375345409099	0.0009072484013029625	0.000920399836355501	0.0009399306558385279	0.0009667748641105645	0.001005973346098088	0.001072311552625549	0.0012008397220931721	0.001466380362882047	0.0020180391335518078	0.0031299722087824167	0.00525694119668052	0.009052890381654577	0.01529869857542121	0.024688697111082125	0.03749842543359805	0.05324356318737766	0.0705012050855145	0.08704522031362438	0.10031756518376589	0.10809634409424318	0.1091138327112553	0.10338166928881243	0.09211941535855594	0.07734254194694856	0.06129344355422228	0.04592619381500196	0.03258584684318944	0.02192539433060059	0.014008559426340605	0.008509485763770863	0.004920162833855657	0.002710694065831576	0.001424430202610738	0.0007146078444491	0.0003425298554637912	0.00015700656352568565	0.00006885262868172592	0.00002890420043177855	0.000011688164319734184	0.0000044327438033509026	0.0000016683823822472021	6.47397803033023e-7	2.3516221081543165e-7	-2.8124931272799358e-8	7.490846498647841e-8	3.369204562009287e-7	-1.3816276234202007e-7	-1.8307878180134907e-7	3.620378381530287e-7	-4.84352010943212e-7	3.6324145513688677e-7	4.4872447158006423e-7	-4.869583483113615e-7	7.051237693733725e-8	-5.886907390451057e-7	1.297643237307966e-8	1.7136876884205066e-7	2.0745243189956852e-7	3.297496107279585e-7	-5.922902557298215e-8	3.2052048792863275e-8	-3.1154183122161783e-7	-1.4786628843577176e-7	9.975750292490204e-8	-3.637989587357282e-7	4.1326674016239906e-7	1.4405538595330114e-7	-1.797506695710993e-7	5.274890070294802e-7	4.1423722008104846e-8	-3.439774571845078e-7	1.9950668128654314e-7	1.6636166899619553e-7	-4.4427927980983384e-7	-2.1923638904297604e-7	2.535350853705154e-7	5.6803503456492876e-8	-2.960237733828919e-7	-1.5989087487344733e-7	1.799509180555603e-7	2.872362383499194e-7	3.850457275245134e-8	-1.1205375571865517e-7	-1.2965959739208444e-7	8.007851215463546e-8	1.4032402062547078e-7	1.4903194822668553e-7	6.055013357375572e-8	-2.2899327878356246e-8	-5.705293770752462e-8	-3.9426275466603045e-8	-2.8601529589167285e-8	5.165239269633304e-8	1.2936513416050843e-7	2.827799878701853e-7	5.717018033424281e-7	9.911172152987646e-7	6.159450890441676e-7	-0.0000026604516335515527
"t=66"	-0.000002683509111367499	6.083005509305295e-7	9.661968570773283e-7	5.354602184981516e-7	2.9764639597473774e-7	1.3150674449402544e-7	7.753335218296797e-8	8.866374456850679e-8	2.8339330659932216e-8	-5.491424093229114e-9	-3.1381253817741595e-8	-1.1518143405719883e-7	-9.828458680249952e-8	2.864022352611073e-9	1.0365144187396425e-7	2.3512759750321521e-7	8.351494606984033e-8	-8.193598277639325e-8	-1.6657104462414196e-7	9.496578834422564e-8	3.2139194350300215e-7	1.9056684685825331e-7	-2.6423135279785015e-7	-1.7531927132274916e-7	2.5841413231475485e-7	1.0658614224556828e-7	-4.789281743411422e-7	-1.9190581335148948e-7	2.922025892360125e-7	-2.9283244995514934e-7	-2.2330791404900907e-7	4.342196614492977e-7	3.9220367287207125e-8	-2.269021659451198e-8	6.324035399796202e-7	-1.5879395531825935e-7	8.748266366875868e-8	-1.829989737522908e-8	-4.819633284691704e-7	-3.415848559562562e-8	-2.552057200011504e-7	1.5496147731663967e-7	2.3194900578005218e-7	1.9572056320082964e-7	2.0919060172985837e-7	-5.435045502544256e-7	1.887439419201442e-7	-6.112048281936566e-7	4.318163021599375e-7	4.67570350215496e-7	-4.151012237274543e-7	3.873266360976402e-7	-1.2904409374403514e-7	-1.6120493384619294e-7	3.295002244385614e-7	1.9793340200191523e-7	3.469913213427489e-7	0.0000014023440741972593	0.000003740653273243133	0.000009833055434227411	0.000024385382221048246	0.000058712704121277604	0.00013448321700559873	0.00029553864718234735	0.0006207415772980784	0.001246771548506831	0.002391284392520121	0.004376482448439134	0.007635618805307942	0.012685827746206857	0.020047675196571246	0.03009842385061423	0.042873139172507124	0.05785917634485027	0.07386489793637319	0.08905705450352397	0.1012274018410777	0.10827213606611807	0.10876172680152041	0.10240185603747143	0.09019115912801867	0.07417929510238974	0.05690119179795439	0.04069896887677693	0.027191859727076384	0.01706376708038604	0.01018114651133295	0.00591289994583899	0.0034769386611970265	0.002182876772783948	0.0015330962707738038	0.0012189713638081079	0.0010681992872352275	0.0009925982858814963	0.0009496032322451331	0.00092022126957092	0.0008977029394638958	0.0008803364772025368	0.0008682137201226903	0.0008619601193814441	0.000862099281586981	0.000868167411544607	0.0008803300800888092	0.0008977315057585589	0.0009202459272206198	0.0009495172560451959	0.0009926519658081112	0.0010682145800426923	0.001218935452069747	0.0015331262319894234	0.00218289068100197	0.0034768969102093594	0.005912973921299303	0.01018124361005146	0.017063823583241433	0.02719196995351436	0.04069912149592736	0.05690140988512893	0.0741794291520822	0.09019130686658916	0.10240201442965824	0.10876168893822258	0.10827212819321375	0.10122728562744665	0.08905685778868444	0.07386479111818389	0.05785901192522136	0.04287304668969549	0.030098233482475978	0.020047578015214507	0.01268580736736069	0.007635552744902574	0.004376499707234527	0.0023912205925551433	0.0012467265699532826	0.0006208108445791005	0.00029549008332629967	0.0001345645722802269	0.000058633619454906416	0.000024425403860495187	0.000009819764994034585	0.000003744382022774495	0.0000013532534154370168	3.933110652720728e-7	2.1623872537013256e-7	3.0510138993022906e-7	-1.629326528140851e-7	-1.2561611362205127e-7	3.3749716155107023e-7	-3.722603634237487e-7	4.83000934803357e-7	4.275074612092311e-7	-6.008015061009786e-7	1.7686810571682088e-7	-4.864455076525331e-7	1.6880494124738021e-7	1.8668385981523983e-7	1.7738928559385414e-7	1.9397030304180163e-7	-2.431883744380414e-7	-5.729337293480796e-8	-4.226827525766197e-7	-6.003536445753355e-8	5.357776555747762e-8	-1.1076441763790967e-7	5.941585285995643e-7	1.4364191169846663e-8	2.029985324281114e-8	4.650714804377287e-7	-2.812606425539599e-7	-2.3277574467961415e-7	2.5025853211957383e-7	-1.820192743196003e-7	-4.6175900203504483e-7	1.04405584400169e-7	2.4691785827091195e-7	-1.8780574606580558e-7	-2.325554396831464e-7	1.6676138225868442e-7	3.2176842501563385e-7	9.420267599313803e-8	-1.663155863029786e-7	-8.478959490076932e-8	9.983697613069609e-8	2.3542913629714946e-7	9.173358261893583e-8	9.629895547647038e-9	-1.0655154181193893e-7	-9.693963476387069e-8	-6.023481724515278e-8	1.0671769357095684e-8	3.789612612603577e-8	7.781894673097867e-8	8.11842710835009e-8	1.3097234030645666e-7	2.8076233093976555e-7	5.531436418904079e-7	9.706029677758465e-7	5.979047366100332e-7	-0.0000026802664730984915
"t=67"	-0.0000026535870981669873	6.226874467163412e-7	9.666290228249608e-7	5.580707485020042e-7	2.482403631542951e-7	1.2400423654579384e-7	4.163179356808655e-8	-1.600240318033741e-8	2.5791233593253082e-9	5.5207171945070854e-8	6.251132578238838e-8	7.961490899877077e-8	2.351542294221076e-10	-1.105829248171375e-7	-1.2946948502179367e-7	-1.2692982354067794e-7	1.0401797190251472e-7	2.2976083857706442e-7	1.4230144673721412e-7	-1.3139651344751258e-7	-1.405926282060932e-7	1.5938771125156848e-7	4.1723504196067296e-7	4.099111972077907e-8	-2.8734636070559816e-7	3.1548671231007575e-8	3.191095394594612e-7	-2.4775712781366366e-7	-4.52952091167802e-7	1.9351277513735e-7	-7.04347878910383e-8	-4.181715514972595e-7	2.965332160931311e-7	2.700705825642302e-7	-1.2935745130615572e-7	5.867533564574146e-7	1.2262230453252698e-8	-3.756706601354409e-8	7.826181347425631e-8	-5.229853423660558e-7	-1.1269517230516612e-7	-2.706094274218529e-7	5.118923407376741e-8	2.499975376712982e-7	2.3429516593509447e-7	3.658371341419553e-7	-4.334260809146784e-7	2.6220185023184683e-7	-6.326430148639872e-7	3.6839336203797757e-7	4.7327560059873264e-7	-3.4034540141725245e-7	3.1169823533350183e-7	-7.600304829935567e-8	-1.3361073702977677e-7	5.895738369732229e-7	0.0000012259218186150278	0.00000301653176359995	0.000008224901175024613	0.00002069771735391246	0.00004996350966890439	0.00011512265334878702	0.00025472227277512083	0.0005387135073978699	0.0010899872039381586	0.0021067621767583145	0.0038873511398148652	0.0068408476813587304	0.011468625602801596	0.018297175432851587	0.02774574513704542	0.03993782957830627	0.05449283896643187	0.07037188461821609	0.08587314882703723	0.09884541413620751	0.10712469705222627	0.10909618558378342	0.10419473036969507	0.09313945145304003	0.0777821154799313	0.06060003428315297	0.04402346867110585	0.029856481626930775	0.018986975498715197	0.011439004569747113	0.006661705122967376	0.003883446861221662	0.0023826454881535897	0.0016189432164321893	0.0012469099617895552	0.0010690823405752337	0.0009823357530256427	0.0009351560460181263	0.0009041160179923402	0.0008799368090864901	0.0008598879156700434	0.0008437941137356963	0.000832423036653096	0.0008266569257875389	0.00082648135177954	0.0008324934994582422	0.0008437914215987385	0.0008598726297612824	0.0008799507279947383	0.0009041763166235395	0.0009350397172114278	0.0009823276682026094	0.0010691708330931027	0.001246912402790068	0.0016189335696449314	0.0023826705296332573	0.0038834391411968205	0.006661723973539813	0.011439076192506503	0.01898710538075521	0.0298565710560893	0.04402365599732638	0.06060012774573709	0.0777824190400147	0.0931395563266505	0.1041948088880591	0.1090962535643305	0.10712456970019035	0.09884520380428885	0.08587310175734297	0.07037174120888778	0.05449260751344265	0.0399377953522454	0.02774562213898024	0.018297030788269497	0.011468596153664135	0.006840795548502032	0.003887372148957735	0.002106730673703927	0.001089912747905819	0.0005387677651828016	0.00025466298829590617	0.00011521660355917618	0.000049915577819970025	0.000020700097568715492	0.000008244194770967717	0.0000030449017046629834	0.0000011633366034935477	5.86260266222105e-7	-1.0009856488135682e-7	-1.0657245153034012e-7	3.275216906573064e-7	-3.189507460366059e-7	4.147580787705607e-7	3.5863878489195145e-7	-5.864968984914398e-7	2.73735012212839e-7	-4.4380254315967704e-7	3.474611548481832e-7	2.815840096648259e-7	2.424634162334627e-7	8.086248359795434e-8	-3.342555597862784e-7	-1.3281485311544827e-7	-5.024939238040815e-7	8.349179592137546e-8	-7.747061991913995e-9	8.01365518388053e-9	5.467164377881417e-7	-9.347641294343845e-8	2.2253073028721815e-7	3.328809015101797e-7	-4.351130110658019e-7	-3.088293187847313e-8	1.5466867597790923e-7	-4.275344073212395e-7	-2.5796282365764256e-7	2.972165715764419e-7	5.007282888325193e-8	-2.7965276971908537e-7	5.169990946463088e-8	3.849958691848343e-7	1.8189015704717093e-7	-1.4864458841579165e-7	-1.251636783106136e-7	1.2745838473549043e-7	2.3013496475154938e-7	9.717665028219358e-8	-1.0836707453609762e-7	-1.2489490786027346e-7	-1.2411368077724916e-7	1.3604423032553825e-8	6.410085762187379e-8	8.261516093455157e-8	3.183137953222115e-8	1.518072612061161e-8	-8.228867143245111e-9	2.69578560585515e-8	1.209795279510928e-7	2.544818867855625e-7	5.617434339910687e-7	9.691979790948935e-7	6.215696820577321e-7	-0.0000026570751806564985
"t=68"	-0.0000026473480843058894	6.156215580643831e-7	0.0000010079199201928901	5.930688596889055e-7	3.039267819637814e-7	1.413452758169953e-7	6.691950049653173e-8	5.9938296548267544e-9	-2.0801436684259045e-8	-7.564047921349015e-8	-4.965129618561548e-8	-2.8734141510611266e-8	5.5108078877985633e-8	1.1432578372883029e-7	3.7735788271930915e-8	-5.056480456566703e-8	-1.9565769326934657e-7	-1.6320043227935344e-7	7.077810693090214e-8	2.631234662375803e-7	1.0873452105375492e-7	-1.7326912360449143e-7	-1.2993516240733527e-7	3.19451350594413e-7	3.3084345951728267e-7	-1.3426057610121944e-7	-1.9904603887344052e-7	3.312941657673818e-7	1.165383265444575e-7	-4.6556156763077894e-7	1.1096886631811742e-8	1.6873178820819845e-7	-4.316300078466284e-7	-1.2533935556113818e-8	2.799139522391414e-7	-2.6286896415150807e-7	3.991518280344053e-7	1.486576609588397e-7	-6.772470728666491e-8	2.6882831816177344e-7	-3.8521912337774467e-7	-1.3734028292411438e-7	-2.611348872694208e-7	-5.0244223004369815e-8	2.2725714377003214e-7	2.772397732497822e-7	4.534257749266857e-7	-3.354202422478636e-7	3.088076645507698e-7	-7.387550877702154e-7	2.486714786309463e-7	3.722856120047524e-7	-2.5871729625315254e-7	3.2770718005892263e-7	2.1237441516497313e-7	7.234983075976587e-7	0.000002760427300185775	0.000006993876121130782	0.000017453140882972562	0.0000424370090880144	0.0000985636933306111	0.00021937017774076306	0.00046707363059739215	0.0009518461553684743	0.0018537910544219605	0.0034481899002967165	0.006119539987579525	0.010351162429520944	0.016669628159477812	0.025527515858395744	0.03712610714105047	0.05120752784724103	0.06688368248393639	0.08259206763883276	0.09625801297534486	0.10568545462787149	0.10910092646334923	0.10568280169807975	0.09586641400655926	0.0812820821038387	0.06431588203657357	0.04745666993696285	0.03267727337605797	0.02107109367804949	0.012833582644522834	0.007511276927206656	0.0043562243203056905	0.002622181651041555	0.001726998689374093	0.0012863327972099103	0.0010756531308566686	0.00097483949494237	0.000922553627392575	0.0008900644372225042	0.0008651432107911194	0.0008437559810083872	0.0008250835149202773	0.0008099515724291351	0.0007992940399558224	0.0007935478401818186	0.0007937150780021884	0.0007991759991180514	0.0008099718373250075	0.0008251182039920035	0.0008437305319379806	0.0008650934149527778	0.000890189462004809	0.0009224861021018826	0.0009747417125833824	0.001075691390375888	0.0012864231060519815	0.0017269627386388153	0.002622197786205316	0.004356269322564832	0.007511328817298213	0.012833620970330473	0.021071191157149283	0.03267744127550953	0.04745681717636041	0.06431603606330027	0.08128229849691881	0.09586649382816537	0.105682891558045	0.10910099496174619	0.10568527829684637	0.09625790304411119	0.08259195122921459	0.06688352782879059	0.05120736546247684	0.03712596655324962	0.025527455539103294	0.016669475105315246	0.010351129720877261	0.006119492363254597	0.003448192820038165	0.0018538179995870596	0.0009517840947153022	0.0004671102147201234	0.00021930503587819228	0.0000986095024128053	0.00004244050285873158	0.000017435066486548578	0.000007000355603081765	0.0000028074971041291974	6.772549061562216e-7	1.98393392936147e-7	3.8050153272628506e-7	-3.1169802483521636e-7	3.7923513740434345e-7	2.783663907157674e-7	-7.479987860214976e-7	2.5165595285425724e-7	-3.2676574879264564e-7	4.988464985533625e-7	2.607560082301674e-7	2.1405630767912243e-7	-1.630872992208765e-8	-2.7909371602685695e-7	-9.868116856992515e-8	-3.9130712814472446e-7	2.3216480848908816e-7	-9.5321668780457e-8	1.750142554213241e-7	4.203015615544814e-7	-2.576782937024902e-7	2.4607378401597657e-7	2.8359223969154357e-8	-4.810384047759797e-7	1.9854142574438072e-7	-7.690393877268775e-9	-4.4826723100133137e-7	1.1094542429201937e-7	3.287003221830176e-7	-1.797364995725914e-7	-1.6065028074496723e-7	3.4754460909169893e-7	3.0806528461546634e-7	-1.0942110151290763e-7	-1.9430676967413518e-7	1.2549072858636379e-7	2.434529180472822e-7	9.100576303655572e-8	-1.7731964385703236e-7	-1.909808653444145e-7	-6.49075625469564e-8	4.955101262638095e-8	1.2592843001701937e-7	4.220717475522662e-8	-1.434614671502743e-8	-6.856910572672348e-8	-6.044566369656224e-8	-4.0953979985047795e-8	1.3110861507570348e-8	7.923705191981156e-8	1.35917115784423e-7	3.14073285379024e-7	5.770462067067328e-7	0.0000010062410675804045	6.186617563797014e-7	-0.0000026443510313667318
"t=69"	-0.000002674625142806697	6.148336136879706e-7	9.711261984568509e-7	5.654209688232825e-7	3.0025010444578726e-7	1.4636965850467476e-7	7.14632653053826e-8	9.696457448082896e-8	6.681302866518024e-8	7.018982617346126e-8	-1.4935653491754408e-8	-5.594447272105896e-8	-1.0561995689162273e-7	-1.0301430730663697e-7	1.1277840328283162e-8	1.125106928734354e-7	1.1523195886375959e-7	-2.5623602240010257e-8	-2.3123187853357763e-7	-1.9536066764302973e-7	7.840798388336623e-8	2.688990963228832e-7	1.2262673432239524e-8	-2.815589202898039e-7	1.8980215066299877e-8	4.065209532333469e-7	1.8411584801203418e-7	-2.488953475543454e-7	1.6797444579719212e-7	4.1544113971170304e-7	-2.585807102883919e-7	-2.022838062609722e-7	2.263405605162916e-7	-3.812210271902927e-7	-3.4150040140179527e-7	2.0149263291191488e-7	-3.240746114796522e-7	2.446834965752487e-7	3.681456127724303e-7	-1.9725552968807847e-8	3.936842718488265e-7	-2.003921065751868e-7	-1.0455624943617181e-7	-2.397525324937533e-7	-1.3321546399325257e-7	8.924939620680306e-8	2.47045536916346e-7	4.810067728566736e-7	-3.361267864043782e-7	3.465215591136328e-7	-8.217212296157683e-7	1.9306726295464927e-7	3.2535855842841244e-7	2.708139645868357e-8	0.0000011056722220015303	0.00000208708451221451	0.000005592797265085991	0.000014981974044148139	0.000036162470395062485	0.00008427125059340401	0.00018869273886923388	0.00040460145254617164	0.0008303155590213551	0.0016292436395533016	0.0030545100126698754	0.005466159379819979	0.009327496671762692	0.015160256502787739	0.02344211225295867	0.03444181470286434	0.04801482754177677	0.06341910930418382	0.0792373961905567	0.09348849509552304	0.10397095366804121	0.10878030695446306	0.10685613811556871	0.09835028473144525	0.08465171241421388	0.06802349236814398	0.05098129870693913	0.03564698555101431	0.02331747969619402	0.014371229405841679	0.008469435603420061	0.004902328135215739	0.002906934588168264	0.0018608473723017438	0.0013394914065588681	0.0010890011632537222	0.0009702112282745645	0.0009112144899016128	0.000877097942286631	0.0008520604393520426	0.0008302085221836286	0.0008101073377475565	0.0007925371300466777	0.0007782551790093128	0.0007681172577438389	0.0007630879974711569	0.0007629440905160267	0.0007682323416499104	0.0007781953494453431	0.0007925098145437071	0.0008101568442945295	0.0008302406068976254	0.0008519137224589635	0.0008771855180962351	0.00091129314602445	0.0009701681972333898	0.0010888846366555738	0.0013395600712503564	0.0018608719998280954	0.002906959019661759	0.004902367431339427	0.008469531236992345	0.014371269101020823	0.023317617370211763	0.03564707597316508	0.05098146600928555	0.0680236309691945	0.08465189447945831	0.09835040325033173	0.1068562603122436	0.10878026425887577	0.10397083802870621	0.09348842318021855	0.07923714482789701	0.06341901572148756	0.04801464607095163	0.03444168327883945	0.02344209375423878	0.015160129543863254	0.00932745659123213	0.005466134704265935	0.0030544786301953675	0.001629249693450574	0.0008302716683746825	0.0004046310138551279	0.00018867100672137482	0.00008426133687411408	0.00003618032772001456	0.000014944277829331831	0.000005580040606023573	0.000002159428639125771	0.000001089555605515713	-2.484239669531263e-8	4.1258492466944574e-7	1.5379680640137394e-7	-8.127250284983845e-7	3.4186514663581136e-7	-3.131557118063455e-7	4.3572872909791727e-7	2.0436100001131052e-7	1.3812951726865919e-7	-1.4631888456406728e-7	-2.6103241135277955e-7	-7.684213787495509e-8	-1.8236650145553313e-7	4.0371809884032217e-7	-1.2242158953235105e-8	3.6483381204988063e-7	1.8582480787454614e-7	-2.9767024656290886e-7	2.2437526603358293e-7	-3.325526879427443e-7	-4.1985730592219994e-7	2.6831516164449454e-7	-2.513413027704914e-7	-2.3736721621592238e-7	4.1801242656180904e-7	1.5894752691814062e-7	-2.286051314914772e-7	1.6123042456683834e-7	4.3170957475524574e-7	-1.9683960683636315e-8	-2.5168910444683945e-7	7.437648164021482e-9	2.8105718108406563e-7	5.584472839714749e-8	-1.678682876038451e-7	-2.538462120504903e-7	-5.556806792483826e-9	9.393736088991744e-8	1.1904177354971068e-7	6.066626312417611e-9	-9.872074813177534e-8	-1.0137773875928957e-7	-7.066476825912105e-8	6.633210203332851e-9	6.048783940393321e-8	7.483048947154458e-8	7.870188434289105e-8	7.507199761835892e-8	1.670898881478422e-7	2.7900746435438606e-7	5.772135878157059e-7	9.641318049480319e-7	6.16452435542314e-7	-0.000002673821229981499
"t=70"	-0.000002653702697363869	6.174972692063463e-7	9.848688539149109e-7	5.724872608192655e-7	2.64377302938712e-7	1.1280244005540396e-7	6.520637052531697e-8	-7.86540832464766e-10	2.3706521301569694e-8	1.559257012395676e-8	1.0182274734482633e-7	1.0378421333445687e-7	7.512604760506747e-8	6.037963462546259e-10	-8.810419882543385e-8	-1.5045649182088283e-7	-3.632808476261573e-8	1.0552648155304212e-7	1.7461070311863836e-7	-4.728343694360149e-8	-2.5947341986132244e-7	-2.484611405506598e-7	1.439725452190288e-7	2.3072335186835602e-7	-1.6212666786863394e-7	-2.3737391763312132e-7	2.2302935887008601e-7	4.3030753282824463e-7	-9.581888693599439e-8	-6.471465008317523e-8	4.737582293135034e-7	4.4472577842569194e-9	-3.9402781659703123e-7	1.428022986527111e-7	-1.9459567979218662e-7	-4.899759770138346e-7	2.2147168721176058e-7	-2.1715280795753245e-7	4.0282532642876845e-8	4.242014799427096e-7	3.304160789419086e-8	4.924865547595303e-7	-3.65941112967505e-8	-6.198946722602017e-8	-2.977088903177716e-7	-2.1672955841101071e-7	-8.516864935526058e-8	8.020040676015583e-8	4.751813014181039e-7	-2.9803368539749187e-7	4.487894234017631e-7	-7.863319310130734e-7	4.1009964257820997e-7	9.415019740499631e-7	0.0000015529992652973945	0.0000052626051499915505	0.000012518929445981541	0.000030415042503451062	0.0000721627231132782	0.0001622804761701735	0.0003501002293131439	0.0007234590558209408	0.001430161451598022	0.002702162908593597	0.00487552685971826	0.008391802441742313	0.013763934346787021	0.02148716997576583	0.03188760760500098	0.044924320223992176	0.05999543430920118	0.0758315847389962	0.09056071425035994	0.1019996764376857	0.10814160599971301	0.10770811326784291	0.10057173343359593	0.08786450894759168	0.07169671325903526	0.054577905901462165	0.03875602972102277	0.025725720500184734	0.016057384562191412	0.009543825243828907	0.005528856466381127	0.0032423185098799934	0.0020242251977674597	0.0014088781379807402	0.0011104658908445142	0.0009691568883181123	0.0009013061522362698	0.0008646444769913053	0.0008394851028611372	0.0008179392107607875	0.0007976368476843021	0.0007787753747252601	0.000762021539893909	0.000748557676434114	0.0007391966124858929	0.0007343402158427326	0.0007344441271734947	0.0007391437477003437	0.0007486419789526355	0.0007619855909478668	0.0007786921727235274	0.0007976106048641629	0.0008180657467528052	0.0008394449548868588	0.0008646276792693142	0.0009012936697683216	0.0009692024052567749	0.00111039620675768	0.001408900606094221	0.0020242397968726067	0.003242337751538371	0.005528933957690052	0.009543893325922093	0.016057453515729958	0.02572583160951003	0.038756161296151115	0.054578111394211315	0.07169682691258106	0.08786466391115733	0.10057186736556334	0.10770813742689034	0.1081415687334748	0.10199961925164192	0.09056050286274231	0.07583148277814389	0.05999528713495983	0.04492410790844925	0.03188754724102505	0.021487116226312608	0.013763849825954688	0.008391723627347636	0.0048755059627872965	0.002702155249353244	0.0014301482601682958	0.0007234281256424113	0.00035010448143923956	0.00016229361289055166	0.0000721443071965977	0.000030448155978302083	0.000012522640470469248	0.000005196873058554985	0.0000015893935000343973	9.839984520532141e-7	3.234730688861376e-7	-7.183561629986457e-7	4.120718246625188e-7	-2.69265504226901e-7	4.652970716501059e-7	1.0530536576069949e-7	-8.112307947616415e-8	-2.82396602435675e-7	-2.647742095573946e-7	-5.9562640486454654e-8	-3.5205193760212694e-8	4.491156798680507e-7	5.469539543501156e-8	4.5353090705191335e-7	4.091528338356909e-8	-1.8010854030414691e-7	1.4710005991069863e-7	-4.845210094250874e-7	-1.7062523272048935e-7	1.6428116655919922e-7	-4.335270505917421e-7	4.810504661278969e-8	4.360347032328349e-7	-6.91822616971649e-8	-7.036600802035053e-8	4.048089388142273e-7	2.54252450870851e-7	-2.6858608592750244e-7	-1.1607610261865631e-7	1.837307522789544e-7	1.5176346701561982e-7	-2.4547000099239824e-7	-2.3683885097547375e-7	-7.522045708530101e-8	1.977555904586481e-7	8.076884550067831e-8	-3.289939431994071e-9	-1.6516601408778087e-7	-1.028004936731719e-7	-5.7848886791944665e-9	9.103687603762012e-8	1.1574241465250878e-7	8.065492562714383e-8	2.583087799212791e-8	2.146336952613126e-8	7.2370890391582066e-9	6.06793687518703e-8	9.830660152587711e-8	2.837859799376119e-7	5.583344179216354e-7	9.963767362286546e-7	6.092486026787469e-7	-0.0000026507071178016872
"t=71"	-0.0000026600598743709014	6.166350239311669e-7	9.900961680520126e-7	5.566488759933819e-7	2.9142873647636236e-7	1.7260813611752468e-7	7.696348136576603e-8	3.5815946874961924e-8	-2.5156123406588904e-8	-8.39424174614578e-9	-6.7456036756397e-8	-2.7724652351679424e-8	4.637831652054558e-8	1.4415388427391207e-7	1.3209600924213305e-7	1.0714673237544048e-7	-7.682539593378834e-8	-1.5379524676006895e-7	-1.0266656857993439e-7	1.4256496860820533e-7	1.523223838173493e-7	-3.3788523090549916e-8	-3.5059724978747653e-7	-1.6020159687712976e-7	2.43417621725861e-7	9.71245779357588e-8	-2.9221389363787154e-7	-1.0555746621232487e-7	4.174473391405087e-7	1.196488157440001e-7	-2.7810574254605314e-7	2.7222336607124475e-7	2.827727635379418e-7	-3.164765181029594e-7	1.0911870940155666e-7	1.480528148967153e-7	-4.940166130618096e-7	9.489357721825797e-8	-1.4266550807384704e-7	-1.1944755817783204e-7	4.0313822569082447e-7	-4.397693453839224e-8	4.4526994047444646e-7	1.6124601986966525e-8	2.2996706650069143e-8	-3.1548668444347783e-7	-3.5313363322408975e-7	-1.7725308065763556e-7	-1.0140259298907495e-8	4.986924557748296e-7	-1.407693837052193e-7	7.862941857617045e-7	-2.3562090634143829e-7	0.0000016258357914411548	0.000004447014815611716	0.000010322378989791048	0.000026333583609705613	0.00006150257191406272	0.00013906691150511463	0.00030276947446450375	0.0006297842522676733	0.001253905942551814	0.002387375476454956	0.004342632300566196	0.007538293803913354	0.012475211709893075	0.019659537666917193	0.029464944545557592	0.041944020856059194	0.05662812913630655	0.07239669811014326	0.08749834140878765	0.09979180694885292	0.10719493833536975	0.10823500454322299	0.10251367487034424	0.09089492512233699	0.0753086485166109	0.058225158634581664	0.04199282431779283	0.028293722262575427	0.017896624700164954	0.010741855225834374	0.006243032455815145	0.0036338163919485966	0.0022208217019632492	0.0014968323761390678	0.0011415136859550534	0.0009726142941137716	0.0008930125550349333	0.0008525204549697518	0.0008271714478244041	0.0008063991138778093	0.0007865694595713402	0.0007673702399273452	0.0007493980377700771	0.0007337280048448358	0.0007210289158995353	0.0007122389652856054	0.0007075969275162075	0.0007075266435034866	0.0007122489798162546	0.0007209602634499213	0.0007337462097242176	0.0007494690569616047	0.0007673764530481408	0.0007865332863080665	0.0008064120719433188	0.0008271308581835335	0.0008525397710223981	0.0008929941008082309	0.0009726646874469447	0.0011414650363753553	0.0014968327770620293	0.0022208852318786887	0.003633789695169698	0.006243059183589139	0.010741904258731116	0.017896793745382	0.028293865781487626	0.04199294871264114	0.05822533501338034	0.07530879657136358	0.0908950148505312	0.10251379662236204	0.10823503843190774	0.10719492032170153	0.09979168111355552	0.08749818598827075	0.07239661540312814	0.056627900431262645	0.041943865247929035	0.02946485782439534	0.019659425165087674	0.012475187432687385	0.007538237045951912	0.0043425860656668425	0.0023874129266155952	0.0012538720537254022	0.0006297645826125464	0.0003027511598981958	0.00013908810246343606	0.00006149807165967136	0.000026329222881371628	0.00001036605403081925	0.000004421282648436886	0.0000015928857196589874	-1.758756711378595e-7	7.201873680751092e-7	-8.731207501444516e-8	4.4975297619487264e-7	1.1381023790058009e-8	-1.7849501454669792e-7	-3.4348089594793407e-7	-2.7335359864544273e-7	-1.627485124444661e-8	2.308425373076517e-8	3.97066083235309e-7	1.526897674963834e-8	3.683154128353294e-7	-1.3423396205691773e-7	-1.0442093778539885e-7	6.937040752941215e-8	-4.402410083148567e-7	9.381620935666746e-8	1.029941111285737e-7	-3.0319526711508615e-7	3.129984423866361e-7	2.3546908867189131e-7	-2.3633242640652696e-7	1.0829660912481387e-7	3.8449624395475723e-7	-8.012451302441548e-8	-3.2857236087480146e-7	1.477399715898997e-7	1.929240343034877e-7	-1.1028270319179967e-7	-3.7416085318930925e-7	-3.467961562364508e-8	1.3994815439843933e-7	1.6988361328795776e-7	-1.2361910495251038e-7	-1.2754953915283807e-7	-1.1233443686364808e-7	1.2591797826644324e-7	1.473283008923687e-7	1.3633951367886255e-7	2.27746794756456e-8	-2.250351505139747e-8	-4.9562596915464496e-8	-2.0773483933034242e-8	-2.118750308532924e-8	4.951024856758579e-8	6.303102395577298e-8	1.6988707252085788e-7	2.8273662167066504e-7	5.756006266066649e-7	9.7958616229743e-7	6.255612624572748e-7	-0.000002665367667797902
"t=72"	-0.0000026792071174952525	5.95094424848952e-7	9.535901632773403e-7	5.595077744446897e-7	2.816412992823203e-7	1.1375804653823707e-7	6.215903702866399e-8	5.7512558271355374e-8	7.65955964210363e-8	3.660903136193383e-8	5.502400668433438e-8	3.211116927914759e-10	-4.7614500342518795e-8	-1.0620805113159548e-7	9.18243237002514e-9	7.79755551238992e-8	2.0853120130670533e-7	1.3839608603571918e-7	-1.9721394295402206e-8	-2.0394794308931097e-7	-5.216413945241527e-8	1.524418138387773e-7	2.2414645206580985e-7	-1.2801419113639412e-7	-3.5292339406467477e-7	-5.76641978611292e-9	2.394704060604269e-7	-1.6466891550326324e-7	-4.118129434127482e-7	1.2000711957504961e-7	3.0474180523487604e-7	-2.3352520861497084e-7	1.0235458380858375e-7	5.308117752012009e-7	-5.554660797990607e-8	-7.831571724459252e-9	3.2481508660531233e-7	-4.014247171335583e-7	-2.135828613969437e-8	-1.0049959964231192e-7	-3.9016009567571786e-7	2.9667377088316016e-7	-1.3805319065696153e-7	4.086925806667807e-7	3.51614074522999e-8	6.495570692433006e-8	-1.292083864345983e-7	-3.1119926346967475e-7	-1.9178630061844615e-7	1.0008147421913804e-8	6.124069654722675e-7	3.551374109234118e-7	0.000001957280312270271	0.0000027877796873188032	0.000008941684379704107	0.000022317367055713078	0.00005218025372666357	0.00011984959781030646	0.0002614551887648586	0.0005473229353566422	0.001098239235280185	0.002106731443775711	0.0038625529307424467	0.006761325668210083	0.01128863252957879	0.017955283691101775	0.027174016524364464	0.0390803149800234	0.05333111928059153	0.06895321778707986	0.08432527102852772	0.09736852074753655	0.10595306726689657	0.10843647650835408	0.10416214073542351	0.0937190440133604	0.07883221113554018	0.06190008837602423	0.04534320855606344	0.031017205914484758	0.019892314408211487	0.012070478171382848	0.007052210472713427	0.004087414524966304	0.0024549180036529394	0.0016059101748763238	0.0011836352941656525	0.0009813576205239816	0.0008867195248377646	0.0008409394501581735	0.0008149114129761825	0.0007949913556899446	0.0007762938944994024	0.0007576490337950492	0.0007394269512460694	0.0007223787178113339	0.0007073678763752644	0.0006955595887906396	0.0006869812957379651	0.0006827085823908341	0.0006827320933745495	0.0006869265800436564	0.0006955850382651674	0.0007074322785390885	0.000722341609563637	0.0007394191747193135	0.0007576453609322575	0.0007762684952056231	0.0007950495266529911	0.0008148510196798187	0.0008409577498655896	0.0008866688088470243	0.0009814183700647128	0.0011836842248048596	0.0016058637535319997	0.0024549342032158528	0.004087416235936003	0.007052284414803323	0.012070489292650088	0.019892414169352612	0.031017408183879658	0.04534336593001931	0.0619002518399252	0.0788323900162381	0.09371913369571949	0.10416221534508574	0.10843650690621487	0.10595298359126548	0.0973684133885463	0.08432519863289589	0.06895300866677345	0.053330942007358995	0.03908016484243859	0.027173942999967893	0.01795517720271378	0.011288577281195256	0.006761295650053012	0.0038625153506907095	0.0021067790378193063	0.00109819954222512	0.0005473340987037778	0.0002614263332065825	0.00011983073360599672	0.00005220163117580778	0.000022297404186355507	0.000008947744021825521	0.0000028228137558539146	0.0000019210584111251094	3.7663485197292346e-7	5.71016797401569e-7	7.579172967009384e-8	-2.1790048732039935e-7	-2.9717519156591266e-7	-1.2898745826994684e-7	4.162100153415338e-8	4.638562656200662e-8	3.837054497468628e-7	-6.855928502691455e-8	2.0365170372294017e-7	-3.378407215093304e-7	-1.1228578633559749e-7	-6.566818433473287e-8	-3.4861519249140827e-7	3.165858940556987e-7	3.3866684123751156e-8	-1.0194723321088617e-7	5.246943891590305e-7	1.0127309135743445e-7	-1.9465887768355117e-7	2.6157546295646483e-7	1.3629871342679678e-7	-3.9200661072769094e-7	-1.8846192706423182e-7	2.752052704613206e-7	-7.044058092375849e-8	-2.90611750997094e-7	-1.7812842212361346e-7	2.580403433150025e-7	1.3233572992987774e-7	-4.248299412257239e-8	-2.192854843263703e-7	1.0522454019223915e-9	1.1792345377958924e-7	2.3955193018121435e-7	6.20300359965853e-8	5.775621092496408e-10	-9.359117236762415e-8	-3.888571520338502e-8	-2.023600853551244e-8	5.080607723417785e-8	5.191777574520273e-8	7.872825058541366e-8	3.131282610979724e-8	8.708734922091566e-8	1.127196116446072e-7	2.7878451980267727e-7	5.537869469662837e-7	9.617195828592884e-7	5.903654244354684e-7	-0.0000026783665025842396
"t=73"	-0.000002651655621188631	6.12239541619708e-7	9.753499158327017e-7	5.706052661480499e-7	2.6542319886413424e-7	1.0793093407901466e-7	3.217397936960964e-8	-1.34007508423295e-8	-2.5356408750454307e-8	4.793608954223316e-9	2.002685417501482e-8	8.811836471611656e-8	8.015555119644802e-8	9.152388447120074e-8	-6.20038009824242e-8	-9.035411108193614e-8	-1.0792427151962158e-7	6.865310953063641e-8	2.0835041936173582e-7	2.2671426369580416e-7	-2.8910978833174283e-8	-1.7227418480647572e-7	-2.610237215261435e-8	2.5319853780292334e-7	1.6569212590855642e-7	-2.7538531999216076e-7	-3.2303717245607544e-7	1.4761328182011368e-7	8.513612648197721e-8	-4.154531838551634e-7	-1.9980167575983643e-7	4.1147931140184113e-7	-2.4962292011210252e-8	-8.686190255957627e-8	5.030990246623901e-7	1.537390594830157e-7	-1.0948568773816447e-7	4.2873261474341007e-7	-2.988370516598948e-7	-2.2650822029124384e-7	-8.233198234286476e-9	-5.617406766411648e-7	1.8313927441226951e-7	-2.275346844271553e-7	3.582590741846303e-7	2.222218379310803e-7	1.451405063912503e-7	5.3711478154028214e-8	-1.6668354396731644e-7	-1.1950274647620773e-7	3.5485985727667924e-7	0.0000013828120982717351	0.000002833678951374985	0.000008236872109157467	0.000018067418466216623	0.000044674298560476444	0.00010272592383886447	0.0002252899356379734	0.00047594434427011834	0.0009607398654255528	0.0018564129045220978	0.003430950098482044	0.006055684277621598	0.010198520546817913	0.016370122680427368	0.025014040376675872	0.036338348260053555	0.050116585497241406	0.06552028623906891	0.08106484452726304	0.09475224602379895	0.10443094748110882	0.10831525637868356	0.10550585407274438	0.09631437198526283	0.08224052547149585	0.06557847550813789	0.04879099366437878	0.03388983325130723	0.022046164154136072	0.013535968937301357	0.00796405701376579	0.004609754111847608	0.0027311572618194946	0.0017392241525981955	0.0012389330235336171	0.0009966207262779303	0.0008830596473247132	0.0008299716395944179	0.0008023519121037603	0.0007833044203621187	0.0007661927976900795	0.0007487681847327954	0.0007310414453365333	0.0007135303051200026	0.0006972874957273945	0.0006832357856515481	0.000671587639487492	0.0006637716943010963	0.0006596500603165412	0.0006596724556330313	0.0006638898454296438	0.0006715672481653057	0.0006831503756065116	0.0006973524587566837	0.0007135287060786588	0.0007310378310269039	0.0007487725638185561	0.0007661231503558463	0.0007833572258734156	0.000802303352908984	0.0008300303816670684	0.0008830443211521599	0.0009965937157679905	0.0012389840638887817	0.0017391982276164786	0.0027312424524438272	0.004609695979249873	0.007964111877521551	0.013536082653870185	0.022046224033163697	0.033889958052214175	0.0487912186320445	0.06557862196815034	0.08224068716721322	0.09631456876615252	0.10550587537072864	0.10831522631183765	0.10443081087023653	0.0947521702978723	0.08106471581739627	0.06552007187950426	0.050116508120019	0.03633814792957424	0.025013993817151747	0.01637005761658572	0.010198426817825457	0.006055641753502927	0.003430921264016451	0.001856456132217854	0.0009607327585653413	0.00047594587738453153	0.00022529866107090513	0.00010268513110467392	0.000044679835169647575	0.00001807521356844699	0.000008187268186743424	0.0000028612750255785357	0.000001413890049040134	3.5205161852402966e-7	-1.6913870659607255e-7	-1.3279368771268452e-7	2.5497494338111437e-8	1.6256382373569522e-7	2.4172531709609757e-7	3.572362046178057e-7	-2.0846512138739115e-7	1.198220539455619e-7	-4.5674142179485955e-7	-9.456340921421003e-8	-2.148832453086058e-7	-2.6004150910363677e-7	3.6521496460384384e-7	-1.040908556015907e-7	1.651238253908005e-7	5.556450870525254e-7	-1.2920555614304163e-7	-2.7542968683569313e-8	3.850012149086979e-7	-1.5479550097285966e-7	-4.258808334878239e-7	7.645893851382368e-8	1.622714742577358e-7	-3.5849880486438224e-7	-2.114892937443713e-7	9.356046315467381e-8	3.099034755482677e-7	-6.441562849790472e-8	-1.3671309784246688e-7	-5.549224457723767e-8	2.339443613275094e-7	1.971747703999327e-7	8.228506009899661e-8	-1.2350993794374432e-7	-7.925415745901887e-8	-4.865051084212979e-8	8.177277521781434e-8	7.80306128600472e-8	9.816999024803152e-8	1.0954736340273996e-8	3.27334181982053e-9	-3.521814873064244e-8	9.619415819450694e-9	7.879584096315284e-9	1.2674652583033463e-7	2.6685840626150537e-7	5.558719184950434e-7	9.824383754297727e-7	6.152697489270054e-7	-0.000002655154840547347
"t=74"	-0.000002678118928955975	6.228037110478368e-7	0.000001010969527204253	5.655285730821191e-7	2.856063791023544e-7	1.5599374048047565e-7	6.700573296214429e-8	3.7497656979468275e-8	-1.6480375952809823e-9	-3.100369638797673e-8	-5.071521314015115e-8	-1.005171820223083e-7	-2.060477199972155e-8	2.747728711227637e-10	1.3496780981725465e-7	8.811712026712826e-8	3.795414382778972e-8	-1.1909647301688864e-7	-1.293185240003325e-7	3.0138210926899944e-8	2.492275193999305e-7	2.502769201884192e-7	-6.166139077112831e-8	-1.900126936904556e-7	5.1905323039669327e-8	3.0048043431207816e-7	4.7054669272128535e-8	-3.888593794743045e-7	-8.960639819033389e-8	2.594182213488949e-7	-9.96270751452144e-8	-4.1852984478119026e-7	2.642525003260232e-7	1.0113425796820508e-7	-2.9761978226350294e-7	3.011324954949046e-7	3.248336831740417e-7	-2.6372866968049635e-7	3.7770006378057275e-7	-3.392294445347943e-8	-3.473321682490038e-7	1.2040986552275257e-7	-5.79912587839182e-7	1.251696116755241e-7	-1.7180576694642014e-7	2.527808414809485e-7	3.5841272438830174e-7	2.4441600632307825e-7	2.403828661678986e-7	2.6107522943519257e-7	4.942800986285079e-7	0.0000023982387574728037	0.0000065109391733653155	0.000015687017138055204	0.00003881229054369939	0.00008727191129309642	0.00019442586424200936	0.00041298314297333327	0.0008391648299905796	0.0016346373277943416	0.003043711054676934	0.005415537670589443	0.009199200183685363	0.01489957800858277	0.02298331046999058	0.03372152677562623	0.04699517958755928	0.062115656546008036	0.07773978461038955	0.09196583928918245	0.10264566523943353	0.10787705020325722	0.10653667185558213	0.09866118502308152	0.0855071578733656	0.06923499830039881	0.05231777613077193	0.0369028567793499	0.024358227299946855	0.015144112714320701	0.008985946214739138	0.005207553431831213	0.003054840037071238	0.0019004498931307623	0.0013098034547464055	0.0010199143446175674	0.0008830698397208625	0.0008202068043625665	0.000789755636589895	0.000771241142005441	0.0007557568838392204	0.0007400205927141634	0.0007234001300356896	0.0007062905911254802	0.0006895731126871363	0.0006740431663949664	0.0006602709837602028	0.0006495938431484438	0.0006420083793094999	0.000638220351092289	0.0006382265998555736	0.0006419423315975337	0.0006496529560452435	0.0006602763628680286	0.0006738995806316872	0.0006896333331734006	0.0007063311223240998	0.0007234625565504249	0.0007400360490007474	0.0007556795486027834	0.000771282891394498	0.0007896785523586747	0.000820203340328729	0.0008830920254335739	0.0010199247803637235	0.0013098548859432624	0.0019004130015819465	0.0030549403967846667	0.005207519630048729	0.008985996351850378	0.015144213572225063	0.0243582936212704	0.03690300241077038	0.05231796942539413	0.06923510086763085	0.08550743641035463	0.09866128667142215	0.10653666884219792	0.10787701212727097	0.10264556787669987	0.09196576990882477	0.077739608995266	0.06211545322174572	0.046995094821415284	0.03372137015338228	0.022983227877664603	0.01489952657409277	0.009199141478707262	0.005415521622212371	0.0030436190426460508	0.0016346552990159635	0.0008391755689605152	0.0004129768087491881	0.00019445102748161247	0.00008725228369388383	0.00003879383854554774	0.00001574197309628378	0.000006483265812762262	0.000002349397609680004	5.534226765746553e-7	2.5716489748806026e-7	2.0429710645419874e-7	2.817727802195691e-7	3.08739702470362e-7	2.566470996834269e-7	-1.3073270466179565e-7	1.1216628326149447e-7	-5.504844781123452e-7	2.708147983643272e-8	-2.397599272452311e-7	-5.353942733599126e-8	3.3125521547994197e-7	-2.1974182440320789e-7	3.050657436665105e-7	2.746981776491353e-7	-2.986639787705414e-7	1.5727836244483484e-7	2.1543383377231606e-7	-3.8599825202823013e-7	-1.3006390697789527e-7	2.696778866884131e-7	-8.248849958647497e-8	-4.004846970717679e-7	7.799992485235663e-8	2.428515439856227e-7	1.1915800512962704e-7	-2.5419412608140846e-7	-9.765922626137069e-9	2.077405555356293e-7	2.907822391762238e-7	8.995232891884086e-9	-1.276182326481745e-7	-1.197379709827473e-7	3.601667419861343e-8	9.344226614693696e-8	1.1832835311587075e-7	1.1941691191452719e-8	-1.5860766811037763e-8	-9.829716207665484e-8	-4.386235108455594e-8	-5.3227163010483025e-8	8.634892689762808e-9	2.764138129496274e-8	9.316055327168726e-8	1.315573996407693e-7	2.95012610784795e-7	5.828805147434224e-7	9.820587972830808e-7	6.210496095171436e-7	-0.000002665720250760728
"t=75"	-0.000002659790031223075	6.107735577298712e-7	9.585763446340323e-7	5.577772975717821e-7	2.8221068326672594e-7	1.226100020401688e-7	8.692742281546373e-8	3.633143941250694e-8	5.362493027405435e-8	5.905210853640597e-8	3.772453749384397e-8	3.3143449429395844e-8	-8.604504075915287e-8	-8.395485751044873e-8	-1.414568298052643e-7	-1.1359415741374335e-8	6.945463659757678e-8	1.5747694503964738e-7	7.047504713142416e-8	-1.2820449524220123e-7	-1.578190725881612e-7	-1.4676945658820273e-8	2.9758561703729924e-7	1.799997495499639e-7	-1.2431272278234928e-7	-1.5451277690647913e-7	1.9706034359856517e-7	3.458611819162627e-7	-1.174325945374477e-7	-1.938061789941159e-7	1.7604772273305258e-7	1.7780355665575343e-7	-5.418679914770408e-7	-8.06655509055787e-8	2.097851777849158e-7	-3.6858667573635984e-7	-6.008788100420048e-8	4.3584441666855156e-7	-2.0396372213404845e-7	2.4784097996111143e-7	3.000014635601289e-7	-2.9681922397717386e-7	2.732409433159333e-7	-4.3891028467246684e-7	2.935172604967562e-8	-1.3404023302410195e-7	7.170836680003845e-8	4.2405161082559317e-7	5.426843550093707e-7	8.125731173480588e-7	0.0000021413851325480238	0.000004843893111505793	0.000013283848639855655	0.000032512715749444254	0.00007502411176474322	0.00016829758632386227	0.0003574265501447016	0.0007327769989613486	0.0014372773362595348	0.0026961863297302324	0.004836857999165889	0.008285182032083727	0.013538237642222839	0.021079215347964864	0.03123224669371716	0.043975824258023044	0.05875547344165377	0.0743718983151459	0.08903248746791015	0.10061592264056896	0.10713037142332749	0.10724966204877462	0.10074170109367098	0.08860707799238277	0.0728436850432096	0.055903772046614675	0.04004581832421017	0.02682701048778946	0.016899439147354367	0.01012491097431456	0.005887777288139273	0.003431441470971852	0.0020933438023380546	0.0013988960592963284	0.0010531935389289648	0.0008881484440668164	0.0008125088796666624	0.0007776265893809642	0.0007589101230189854	0.0007447894625995932	0.0007308844296151085	0.0007157967470742266	0.0006997242205581955	0.0006830994796891421	0.0006668971959116199	0.0006517950328661648	0.0006390222744662166	0.0006287014627256449	0.0006216171794239944	0.0006179667925781951	0.000617895171316607	0.0006216128515851294	0.0006286149394513219	0.0006390265361500003	0.0006519086904139826	0.0006668012675671298	0.000683142821061189	0.000699649896961585	0.0007158357717930164	0.0007309617622384135	0.0007447005404962459	0.0007589604916037329	0.0007776348634478403	0.0008125149870049642	0.0008881239100124727	0.001053158876452076	0.0013989571647996524	0.0020933383285909324	0.003431490062870246	0.005887774615598307	0.01012502818485228	0.016899482295273938	0.026827119631062213	0.040046007194001976	0.0559038544573347	0.07284384882943407	0.08860728799447337	0.1007417747070608	0.10724973177347918	0.10713025897524853	0.10061589805835491	0.0890323571120023	0.07437176872892803	0.05875526112187668	0.043975717815954996	0.03123209903556201	0.02107913069943823	0.013538177230714155	0.00828512988107255	0.0048368746350693215	0.002696110057906931	0.0014372635028618852	0.0007327798110041694	0.00035741197717609197	0.0001683303023559679	0.00007503955896626113	0.000032465088992794655	0.000013309142338990831	0.000004878550390441383	0.0000020530505500104823	8.747201847292274e-7	5.449297763027161e-7	3.7781059503139147e-7	1.4668912684534519e-7	-1.7036010335758078e-7	-2.729062686945838e-8	-3.965671721006814e-7	2.824080441721222e-7	-2.490722569303827e-7	2.0052257632130477e-7	2.8888737546584053e-7	-1.7028559007314925e-7	4.014512002825654e-7	-4.5305758811231556e-8	-3.544975044622589e-7	1.7083191539146725e-7	-9.165406145150712e-8	-4.5446286178751905e-7	9.119555499648158e-8	2.004736113780936e-7	-1.9159039366112296e-7	-1.2701836693551627e-7	3.726427749706218e-7	1.6723947249275284e-7	-1.081037008798802e-7	-1.8179518079808332e-7	2.464705420868185e-7	2.2266707144780185e-7	3.992541652841908e-8	-2.0004080858448958e-7	-8.933661632681833e-8	6.111107697659435e-8	1.4033094530851997e-7	8.920069261009189e-8	-3.320872732359703e-8	-1.245871548150035e-7	-9.783737253687974e-8	-8.004613238909997e-8	3.710901985698456e-8	3.231212619692059e-8	7.494140541464134e-8	4.334899228464195e-8	4.3656313231110744e-8	6.205635627587469e-8	1.4295039563183565e-7	2.7264061330800615e-7	5.542821954751531e-7	9.835681195058399e-7	6.003972056189966e-7	-0.0000026652105006297333
"t=76"	-0.0000026350162347643646	6.169044574066973e-7	9.823478698267607e-7	5.830285618735331e-7	2.896229707172182e-7	1.4188446617602324e-7	2.8844866051258577e-8	3.524654546005479e-8	-1.102033464484009e-8	-3.2778201042305e-8	9.852533788823337e-9	2.9527145950503098e-8	1.1976456126827628e-7	4.8190715751239566e-8	3.8588742978795665e-8	-1.0502143443780199e-7	-1.4044217633291112e-7	-1.1554166856608816e-7	3.302478890354621e-8	1.827453042224647e-7	3.776082913020673e-8	-1.2518441061537544e-7	-2.7091034382475954e-7	6.934184282325617e-8	3.02832525278518e-7	1.3427803191579102e-7	-1.5999626268303757e-7	1.875984012578158e-8	4.436110122574277e-7	1.4494601141556984e-7	-2.3325084175240818e-7	-1.3506262230844612e-7	3.199606846138181e-7	-3.48792390525432e-7	-3.9676363772223056e-7	1.7778282446201388e-7	-2.2376232067244928e-7	-2.9538748413937554e-7	4.36043054663493e-7	1.1513495601356283e-8	1.4370952616804544e-7	5.055166331091598e-7	-1.8716542204977316e-7	3.217236528296752e-7	-3.279324763960645e-7	-1.2004306171320422e-7	-4.3264868465620054e-8	8.853666222385925e-8	7.182721821763494e-7	0.0000020427552420709816	0.000004525274050037886	0.00001154180717211073	0.00002714421463445582	0.000064205501808412	0.00014424570190740837	0.00030984851832538407	0.0006398636322912932	0.0012617499384905972	0.002385909311885981	0.004313678382201869	0.0074502157804167135	0.01228174153722661	0.019298838234616866	0.02887120482674288	0.041065765760663675	0.05545448069389347	0.07098191013339328	0.08597555575577975	0.09836179060799655	0.10608633414715785	0.10764295174914862	0.102540906699224	0.09151598022099183	0.07637852888423202	0.05952722022502932	0.04330607142050069	0.029449240199422855	0.018805559349554857	0.011388063744031562	0.006657617783493497	0.003866654112052781	0.002322197816692406	0.0015091128350742666	0.0010982274049631258	0.0008993514300938976	0.0008075981986302994	0.0007665335365004688	0.0007465588767499032	0.0007334096179298921	0.0007212757544802217	0.0007078773858620879	0.0006930786676980771	0.000677085061706606	0.0006610167412064438	0.0006452327299281135	0.0006309896906353529	0.000618633465960583	0.0006089216460133384	0.0006022203995297293	0.0005986612697430616	0.0005987493026047286	0.0006021327889138561	0.0006089258276453791	0.0006186418603666421	0.0006310278246091094	0.0006453408937892036	0.0006608471817957096	0.0006771507139694544	0.0006930682235584129	0.0007078157660173057	0.0007213761022230036	0.0007333666650425341	0.0007465758422159352	0.0007664912420158876	0.0008076174591576946	0.0008993873991889334	0.0010981991913371347	0.0015090814156977217	0.0023222075933423403	0.00386675743503917	0.0066576641523573565	0.01138810881098995	0.018805612457840626	0.029449398691630324	0.043306171837414364	0.05952745196335529	0.0763786756697371	0.09151609955252105	0.1025410237435308	0.1076429707440626	0.10608622633993914	0.09836176352603776	0.08597532718212242	0.07098177940335759	0.055454354132654204	0.041065673903808886	0.028871042527882085	0.019298760826736205	0.01228164779935248	0.007450175613837096	0.0043136950146765995	0.002385855399963166	0.0012617632381587418	0.0006398752519265472	0.0003098075488879859	0.00014425171005827409	0.00006424351429812347	0.000027115478712036456	0.000011523822249337456	0.000004599414761496945	0.0000019461542807297505	7.614875741079885e-7	1.2178948960439584e-7	-1.2867806320482345e-7	-6.749434822150846e-8	-2.8856358436080143e-7	2.5323276198196965e-7	-1.877235350500328e-7	5.296286611500278e-7	1.9431491815602442e-7	-4.569400335885376e-8	4.3047894171532874e-7	-2.6230734095911146e-7	-2.3501501433820238e-7	1.5777276962669617e-7	-3.510988895172318e-7	-3.8183690109772073e-7	2.5618949450745276e-7	-4.324159030844044e-9	-3.0075318813160834e-7	1.2956400774477572e-7	4.760194429742626e-7	-2.1072560363322168e-8	-1.1753486373056177e-7	1.0002073347337159e-7	3.491786794151963e-7	5.647170286948722e-9	-1.8409097390925666e-7	-2.0013700985366256e-7	8.155354502825674e-8	1.413408619033163e-7	5.558632631963434e-8	-9.113369858759768e-8	-1.8153809433485435e-7	-7.899950216216922e-8	1.6240516598209354e-8	7.198490548088188e-8	1.0340011225018486e-7	1.9114441474066268e-8	2.30533043765746e-8	-2.1678385642154296e-8	-9.443967941002995e-9	1.5813917730866933e-8	4.722458413208841e-8	1.2826720863223784e-7	2.9249531008357366e-7	5.752461292862776e-7	9.826331657247778e-7	6.358409500029083e-7	-0.000002645577689253109
"t=77"	-0.0000026653436218104787	6.072046355720673e-7	9.98469046664674e-7	5.690542654868125e-7	3.0368259951174537e-7	1.4803655201678367e-7	1.1805710897760946e-7	3.709526674722241e-8	2.7927432588725765e-8	2.4674749687925157e-8	-3.703228224072319e-8	-3.606584786375322e-8	-7.983833216762548e-8	4.176382117915267e-8	5.775829425846979e-8	1.3054834702153073e-7	7.58914148191181e-8	-3.7457800972084954e-8	-1.6914967926329183e-7	-1.9943778162279102e-7	3.7187554369211284e-8	1.2747038136140532e-7	1.0828594454448393e-7	-2.3147333227946376e-7	-2.083626639004521e-7	1.3982837376858015e-7	3.478998485961782e-7	6.784106276747082e-9	-2.396314888741813e-7	2.0164440428516173e-7	2.6816088649628256e-7	-3.216572153075248e-8	-2.7872641861215186e-7	2.784848700532194e-7	-2.947565413968789e-8	-4.659648334959243e-7	1.2112107905526415e-7	1.6841244177001613e-8	-3.7476766845401244e-7	2.8102744742408703e-7	8.896351832987648e-8	4.050754665030354e-8	5.585817528519499e-7	-1.6928199952914724e-7	2.9941059154214855e-7	-8.649531235693786e-8	-1.2757350964509584e-7	2.9392511924353215e-7	0.0000012873084553888248	0.000003705379240326323	0.000009909123561691047	0.000023560177015102823	0.000055342803531810425	0.00012371421478174494	0.00026823807593490123	0.0005566944608180746	0.0011070055201394258	0.002109378786698146	0.003841482646570915	0.006690189841471406	0.011123672333660628	0.017637608415235984	0.026639040147687143	0.0382712578650557	0.0522254527556274	0.0675892318896435	0.08281793848656072	0.09590458964837811	0.10475805786680503	0.10771767849694214	0.10404650659889625	0.0942114828533619	0.07981329737938647	0.06316545207135427	0.04666885262698395	0.03221993508842069	0.02086494410778761	0.012781717276868498	0.007524195285463553	0.004366618946931244	0.002591448157946652	0.0016432260194219062	0.001157021377882761	0.0009181065684329415	0.000806332937409171	0.0007567905667523744	0.0007343142659607116	0.0007216649379776507	0.0007110134131721457	0.0006993811237714365	0.0006861575959370425	0.0006712800007850905	0.0006557498130667083	0.000639739318763155	0.0006248556894954405	0.0006111329567463075	0.0005993053913694313	0.0005900815818961069	0.000583547199344947	0.0005804366417431206	0.0005803439303738722	0.0005836608650201525	0.0005900751807697002	0.000599342936717151	0.0006110420031684161	0.0006247946179704922	0.0006399602274246297	0.0006555948843689485	0.0006712448214097888	0.0006861876951496093	0.0006993365498275672	0.0007110985248013346	0.0007216241168502835	0.0007343422317135362	0.0007567779563203425	0.0008063271082625612	0.0009180995572009021	0.0011570597086064671	0.001643226682852883	0.002591409184081961	0.004366672723980947	0.007524285527354624	0.01278175559813155	0.020865066282411027	0.03222004989652483	0.046668952866877667	0.06316573528302816	0.07981339838410084	0.0942116637582513	0.10404652894492028	0.10771763232807186	0.10475806758793782	0.09590449928038192	0.08281771092010437	0.06758909106667499	0.05222530222722421	0.038271124270080725	0.02663897701961304	0.01763748178976332	0.011123659329573488	0.006690117981983934	0.003841493553744524	0.0021093192705573527	0.0011070047798785732	0.000556731660290688	0.0002682128201716427	0.00012369218555241535	0.00005538039949937179	0.000023555158279342514	0.000009851162028340354	0.000003799062677556364	0.0000012232635545617043	2.9689676117605757e-7	-6.167061361583848e-8	-1.5110055784361975e-7	2.777316394642071e-7	-1.069843778012114e-7	5.321102118927001e-7	-1.881731304109735e-8	1.201590504873451e-7	3.3603267890480737e-7	-3.9239032512128347e-7	-1.515853220723784e-8	1.3192672798645333e-7	-4.3395273086055397e-7	-8.03496545964677e-8	3.2409685268852684e-7	-2.5813700976762277e-7	-1.416946614485326e-7	3.8678229241639883e-7	1.9170354226272224e-7	-3.057429585062721e-7	5.97802766177935e-8	2.952745257189804e-7	1.7736211477270558e-7	-2.405467177668541e-7	-1.704060640372873e-7	2.35909147772162e-8	2.135213114096146e-7	-1.895018908459889e-8	-1.6349540432614162e-7	-1.9024020814217835e-7	-5.864096586094547e-8	1.1977916880567818e-7	1.0422690444045202e-7	8.559240549654845e-8	5.6132818393450634e-9	-6.305314104171345e-8	-3.237325651994638e-8	-4.321094682069315e-8	7.026417003785923e-9	4.57661274433363e-8	5.338669695209575e-8	9.843757931005115e-8	1.5238908523951267e-7	2.9794598177534937e-7	5.833601528504317e-7	9.850983191395102e-7	6.015500849665401e-7	-0.000002655741627166641
"t=78"	-0.0000026757573352576003	6.181916364367268e-7	9.65329597812925e-7	5.616542091413379e-7	2.5495711664103027e-7	1.4298499495524197e-7	4.271718634374366e-8	4.4365571993942865e-8	5.257810764547344e-8	5.173139405734162e-8	9.410284473876374e-8	4.818299481623711e-8	6.328839086133797e-8	-6.624160764356901e-8	-6.763039983592734e-8	-5.6371483925232724e-8	3.596951325679498e-8	1.2515329916862328e-7	1.349463424338282e-7	7.0773886751140935e-9	-2.075291740677443e-7	-1.6059832619319536e-7	-2.4537356591025627e-9	2.2256639542472811e-7	1.358070678136869e-8	-2.3675438476367106e-7	-1.9729930089695813e-7	1.8813087609981238e-7	1.5983348700121525e-7	-2.867745321211146e-7	-1.8531723267045663e-8	3.021065192454486e-7	2.0219067764504217e-7	-2.3746044452988002e-7	2.0641526665698962e-7	3.4066641496632855e-7	-3.355441139385462e-7	-1.3395763609480582e-8	1.2615046396380336e-7	-4.4126751730377833e-7	1.2145281491626747e-7	5.0325313249999226e-8	-2.2111091180221365e-7	5.579115974763127e-7	-2.5369970679811615e-8	2.8655087402906787e-7	4.438828286046359e-7	9.847330663115272e-7	0.0000029324563103338974	0.00000795543938392207	0.000019837225000540748	0.00004730068367053697	0.00010677213851806311	0.0002324230177689346	0.0004842762683381352	0.0009703030778176469	0.001861150586575433	0.0034168830978126286	0.005999568517235709	0.010058590367405307	0.016092694932507312	0.024534201868363303	0.035595623076854266	0.04908028148088461	0.06421233745278476	0.07958195737768459	0.09326616380236252	0.1031612898310077	0.1074776189429325	0.10524912499396366	0.09667299504976157	0.08312213023031023	0.06679445776756865	0.05011758611012307	0.03513187216664815	0.02307870535497203	0.014311792667809908	0.008494879947810285	0.004937619932521953	0.00290555097230083	0.0018044441962613567	0.0012317651950871644	0.00094566745475122	0.0008095434849356709	0.0007489096478308088	0.0007223346505249584	0.0007093559196261756	0.0006998612319377706	0.0006900864051840871	0.0006785803434344873	0.0006651546354689009	0.0006506190332530304	0.0006350696719858995	0.0006200689114809199	0.0006053698442292088	0.0005922028296162507	0.000581084988923064	0.0005721111341973062	0.000566211078646961	0.0005629730526416354	0.0005630643275659208	0.0005661583101976841	0.0005721949918562341	0.0005810058553363806	0.0005922276598639975	0.0006053876023712768	0.0006199163215087067	0.000635283148564536	0.000650552373516633	0.0006651149513704491	0.0006786232007530701	0.0006900238819750326	0.0006999148640119968	0.0007093064277098327	0.0007223640020928013	0.0007488943860172181	0.0008095620537844628	0.000945648819509648	0.001231787290250863	0.001804451520058481	0.0029055911903130838	0.004937612433375871	0.00849492993729739	0.014311897492333636	0.023078832692469686	0.03513195665511548	0.050117771072040296	0.06679467632275171	0.08312223644649064	0.09667316484102417	0.10524907067105593	0.10747764670859816	0.10316123749099093	0.09326603060314653	0.07958180471775822	0.06421220105285741	0.04908008030512334	0.035595553053159534	0.024534084828686575	0.016092607454349817	0.010058613362061486	0.00599949579971748	0.0034168672449506055	0.0018611218853661349	0.0009702624329692711	0.0004842864390620649	0.00023243647876369788	0.00010673260480964508	0.00004733044664506636	0.000019877853648653243	0.000007889264221683234	0.0000029866166744163536	9.579249264923817e-7	4.2355663087967343e-7	3.3957688039265577e-7	-3.022046735079442e-8	5.057785797957237e-7	-1.9651433724732215e-7	1.0382290316357512e-7	4.9058729745254936e-8	-4.5244231428043236e-7	1.508145541784245e-7	1.7318053213699613e-8	-3.41650132962279e-7	3.046548167073837e-7	2.62410492002374e-7	-2.851966280914553e-7	2.0361767749665916e-7	3.617302992697802e-7	-1.3254257080763665e-7	-2.2912367136918022e-7	2.1517556003658456e-7	1.0984503617805785e-7	-1.3575435275914316e-7	-2.878476087486703e-7	4.713695112013028e-8	1.667825220152963e-7	7.68124007732851e-8	-2.3636161217144291e-7	-1.4304072193382922e-7	-2.8109645056062504e-8	1.4025358741065475e-7	1.449101089123772e-7	1.0041772191549114e-8	-3.263749814852446e-8	-9.762541008928594e-8	-3.1098541741769736e-8	3.937966597256093e-8	5.960672511129417e-8	8.561991748923248e-8	6.491513415696204e-8	2.647845698255935e-8	5.2673616690590563e-8	5.7773100858860005e-8	1.337697481673672e-7	2.6843324418823755e-7	5.461134421347325e-7	9.755129575239607e-7	6.118804389831922e-7	-0.000002675812606933725
"t=79"	-0.000002663479546693992	6.266584976488687e-7	9.921852556216137e-7	5.630929692523878e-7	3.005375817100031e-7	1.0296999009007379e-7	4.8885127501563375e-8	1.3036693946588684e-8	-2.3936359117016082e-8	-1.2390758974412108e-8	-1.8893594133650993e-8	6.0059776041399e-8	4.3239170022246753e-8	1.292666632624062e-7	1.0078536982760511e-7	7.813681257573535e-9	-7.703023552352306e-8	-1.029514923311936e-7	-2.8209188984718025e-8	1.509719684822386e-7	2.0850180360021398e-7	2.8584142941490143e-8	-1.6830984006510619e-7	-2.0336423112166102e-7	1.1330351623595192e-7	1.5549195142572358e-7	-1.1623009932293371e-7	-4.1385771232249624e-7	-8.86599759164497e-8	3.020749138604728e-7	-9.478754003922063e-8	-2.100537852545159e-7	2.0996883343116224e-7	4.2987717607800846e-7	-3.561349426473015e-8	1.82677257765107e-8	4.6420143828829197e-7	-1.8623740372092357e-7	-1.8324292705429457e-7	2.3652943470509058e-7	-5.310923283374791e-7	-1.4916486279492602e-7	1.441713511907139e-7	-3.6087075427904125e-7	4.759194583980886e-7	4.5127799175315175e-7	0.0000011785976991030012	0.000002835015005531183	0.000006759245276599657	0.000016798996998690363	0.000039978551592434464	0.00009140348232794526	0.0002006174978007591	0.0004214944173265289	0.0008499226244993441	0.0016407385138335062	0.0030355936978581077	0.005371134527634158	0.009081845040082026	0.01465914884436248	0.022554575088066242	0.033043649427592414	0.04602816634399254	0.06086724548652156	0.07628980895837367	0.09046926814864564	0.10131322912320317	0.10692953467591648	0.10614222139609741	0.09888226681194234	0.0862797904345054	0.07038925527203732	0.053633856174116645	0.03817586797120487	0.025446292081607425	0.015983306166822753	0.009576485584999572	0.00558601334706621	0.0032695120129914157	0.0019961734013255183	0.0013245334975522383	0.000983496912143278	0.000818262868626185	0.0007433843170479015	0.000710949820596718	0.0006966449442779021	0.000687811629665469	0.0006797228066128813	0.0006700231601999285	0.000658419540625288	0.0006453044629114446	0.0006306744675671494	0.0006160029956099322	0.0006010876534165988	0.0005871774932412199	0.0005745166753505782	0.0005637597664185368	0.0005555638091674364	0.0005496374455988828	0.0005468219162935162	0.0005467840123599688	0.0005496543028399303	0.0005554496705701961	0.0005638403987776597	0.0005745699730405063	0.0005871268406325569	0.0006011129164904538	0.0006158543980138154	0.0006308619818712335	0.0006453152556146202	0.0006583765760366234	0.0006700225625325684	0.0006796428667591448	0.0006878730106759656	0.00069662181146668	0.0007109569752926648	0.0007433585478325844	0.0008182913389542801	0.0009834997285187441	0.0013246018429429185	0.0019961019969179095	0.0032695546322258906	0.005586040878015286	0.009576507180320881	0.015983458662919503	0.025446402318482275	0.03817598628813035	0.05363398820263943	0.07038944607474762	0.08627997881997318	0.09888232176331946	0.1061422442350276	0.10692957669254755	0.10131307274401902	0.09046915290736579	0.07628969570300859	0.060867078455878576	0.04602807614038107	0.033043490092769856	0.022554439313964836	0.014659040341457485	0.009081891321842006	0.005371094692141143	0.00303555015150081	0.0016407486980642982	0.0008499004591846493	0.0004214650167189138	0.00020067097394915745	0.00009136606610338216	0.00003997109226605566	0.000016841581918058957	0.000006720121404235613	0.000002859294994328465	0.00000115979186632309	4.3663869031540514e-7	5.094995991772322e-7	-3.3401098531449236e-7	1.3317374558674544e-7	-2.1471505751158304e-7	-4.798508018710734e-7	2.0895165075973665e-7	-1.7058489054644355e-7	-2.0211592122176825e-7	4.7525279134319476e-7	5.9402565644184335e-8	-9.761994257395656e-8	4.794000900698592e-7	1.95398943803049e-7	-2.443597776347062e-7	-3.104091428340894e-8	2.442895958854052e-7	-9.518073174064057e-8	-3.328816872150142e-7	-2.0667928513073974e-7	2.163877871330655e-7	6.309247935210038e-8	-1.4623700139715368e-7	-2.389411627445881e-7	8.983031907217054e-8	1.567573959526669e-7	1.8384774613799948e-7	-2.023370193615648e-8	-1.2462453469197499e-7	-6.227638760236687e-8	-5.191983842856018e-9	1.2379412717145044e-7	9.943575640658509e-8	7.924333311759568e-8	3.100653023224709e-8	-4.161243127853709e-9	-3.1535328348653024e-8	-1.3984681190848391e-9	-1.0792574611784289e-8	5.55844129612737e-8	1.2622813239104858e-7	2.805820966678141e-7	5.754798834134434e-7	9.817086881191983e-7	6.22920699799856e-7	-0.000002657594140198505
"t=80"	-0.0000026542251713168596	5.77924722633405e-7	9.795783799670943e-7	5.791478266958805e-7	2.7664368029700626e-7	1.498600931126859e-7	7.920975353403747e-8	3.920046831584756e-8	4.6627422478628944e-8	1.0207382938887122e-8	-2.817736599602938e-9	-7.843463623036229e-8	-3.9162415532700834e-8	-5.002260705655459e-8	1.8970151005603952e-9	1.2391673231970657e-7	1.403453693260559e-7	7.578356875370673e-8	-8.655587580008728e-9	-1.3508929941341563e-7	-2.1025751806291737e-8	1.5712421908009588e-7	2.359658833883671e-7	7.012550806706486e-8	-2.7031453331272104e-7	-1.989619945463872e-7	7.838393234482766e-8	1.8207181540219608e-7	-2.3287899364454745e-7	-3.2252282577971414e-7	1.9188091482380543e-7	1.805056112358372e-7	-2.2335484195501465e-7	-9.539793621726744e-9	3.6631259370256686e-7	1.0493249547049999e-7	-1.7604893032263647e-7	4.277732446045235e-7	6.498964133516694e-8	-4.094721061109752e-7	2.7953191950036427e-7	-3.1140154188591396e-7	-3.7172122224760074e-7	2.5732626907082334e-7	-5.480219622544524e-8	0.0000010836360465615869	0.0000024401605013268934	0.000005986715491901329	0.000014715462319458972	0.00003422832779798046	0.00007850105966789034	0.00017283836418191534	0.00036584165195185925	0.0007428673325323709	0.0014451868067597573	0.002693713155123234	0.00480260916696118	0.008188240499173549	0.013330071322666726	0.020698309512567903	0.030616673626085	0.043077174469068225	0.05757055820440149	0.07296216858382243	0.08753557077209095	0.09923286563725009	0.1060831838292865	0.10672209070915206	0.10082314288540672	0.08926232108614429	0.07392458655161682	0.05719750109227695	0.04134078432412236	0.027965517165775	0.01780041674451971	0.01077586677367337	0.006318557102274136	0.0036882977849259646	0.002221659973004053	0.0014374910574437294	0.0010331385044296537	0.0008334244773591237	0.0007409507721808373	0.0007007446667188777	0.000683846916562092	0.0006751574228904822	0.0006684578581616085	0.0006604714831220937	0.0006508726676610621	0.0006393527340839977	0.0006260826565887001	0.000612276945120338	0.000597700444153304	0.0005834329645043601	0.0005699608889420116	0.0005580099738863309	0.0005478163900054511	0.0005396872621316051	0.000534374610509758	0.0005315405571474363	0.0005314762060036893	0.0005343282703145213	0.0005397906077410086	0.0005477740107099338	0.0005579454233205494	0.0005700418372682758	0.000583445777104008	0.0005977177355435126	0.0006121480157076364	0.0006261952302587526	0.0006393406882694297	0.0006508513795437931	0.0006605329233888568	0.0006683881127198532	0.0006751529760137265	0.0006838695564913566	0.0007007471725273273	0.0007409435771434936	0.0008334596107771874	0.0010330250739041258	0.0014376284668274897	0.002221616371798296	0.0036883271716027233	0.006318637314522646	0.010775865700618392	0.01780049237347958	0.02796564329032758	0.041340979291011104	0.05719761781130084	0.07392478496494492	0.08926247882720895	0.10082320659713506	0.10672213181123669	0.10608314210118719	0.09923278051900564	0.08753540741821986	0.07296203191983697	0.05757033136093748	0.04307715925196687	0.030616551829650285	0.020698190185244214	0.013329948468932318	0.008188206070138149	0.004802620707524463	0.0026936960093940643	0.0014451673196808068	0.0007429027738771188	0.0003657760284820899	0.00017289026924982576	0.00007847754243750504	0.000034203074251726306	0.000014747618192312295	0.000005966233818766042	0.0000024644607471424607	0.0000010698070344039579	-8.179845756295379e-8	2.7167268090710905e-7	-3.723139302413969e-7	-2.47576109058123e-7	2.3823849015780496e-7	-3.867416735747753e-7	1.1223242668556566e-8	4.4436464774477713e-7	-1.8480949659505086e-7	7.027663251335525e-8	4.385756666724916e-7	-6.429507748428875e-8	-1.9513057802900136e-7	2.0588861415760107e-7	1.6061616958662484e-7	-3.081953261485637e-7	-2.491257763415078e-7	1.4188026620232108e-7	1.850386015522787e-7	-2.773918853504753e-7	-2.1161006913406055e-7	-8.622277336556294e-10	2.9455525785149206e-7	1.1271608857388316e-7	1.047250330898919e-8	-1.4994031616311077e-7	-2.1475877076682082e-8	1.0200541122884488e-7	1.2231765644798998e-7	1.2925221659632058e-7	-7.762288922741334e-9	-1.9954101482255737e-8	-7.999568185645956e-8	-4.219585580944596e-8	-2.5993941443758217e-8	3.1237848641119115e-8	2.4950884691676833e-8	6.166633848003755e-8	6.350924353082377e-8	1.3677034682579858e-7	2.998527921516114e-7	5.643026750323799e-7	9.82604695831668e-7	5.956800824824526e-7	-0.000002667767411423938
"t=81"	-0.000002665554276970461	6.313238575250679e-7	9.555783190284828e-7	5.446438349210325e-7	2.6657918084094234e-7	1.3752092498098278e-7	5.318698725886861e-8	3.5741481552165055e-8	1.0202439337803071e-8	3.202312492955883e-8	2.70392659373897e-8	7.182528238836028e-8	2.1532085003883594e-8	-2.9153621849964395e-8	-5.735731256617527e-8	-1.2850855668489203e-7	-4.502992467791955e-8	1.0033624864291824e-7	1.45110307769869e-7	1.694013999076205e-7	-3.815476257162942e-8	-1.1474176608849973e-7	-5.162951632886603e-8	1.2314148722936125e-7	2.2281258482692579e-7	-2.375988494840442e-8	-1.749863574040944e-7	-7.255145928475315e-8	2.932300563474044e-7	7.124940293312676e-8	-3.4197020781778775e-7	-7.36859512295851e-8	2.877073402851593e-7	-2.0597557870427607e-7	-2.8166861065770377e-7	1.6192646246082631e-7	2.2945649891248365e-7	-2.550994927519312e-7	1.764643312585079e-7	3.72041467966433e-7	-3.4148839900272066e-7	2.3181078279144174e-7	9.994256588985451e-8	-1.5047679491342336e-7	8.875482209180774e-7	0.000001591559292246636	0.000004966325489741408	0.000012423995250032682	0.00002928471137275679	0.00006777717988404319	0.0001492809193897049	0.0003176816646027758	0.0006486917213985866	0.001271028754890935	0.0023864512386204684	0.004288718416774473	0.007371819668051116	0.012102886916770639	0.018962856061497613	0.028313686958490236	0.040234659521769744	0.0543354436400213	0.06961820717648304	0.08448902032815353	0.09694023957928055	0.1049494092705876	0.10698841754845956	0.10248247806819855	0.09204708352831226	0.0773747699296472	0.060786864855255085	0.044613348745671466	0.030632370559329214	0.01976604974013374	0.012099500772342564	0.007142105424905565	0.004167518116613755	0.002484893277057476	0.0015732519481723717	0.0010960515623926748	0.0008560175634493294	0.0007423457898325658	0.000692142246294325	0.0006713700925242705	0.0006622122320101287	0.000656402095299935	0.0006501426560198142	0.0006425908463458807	0.0006327738918262549	0.0006211487139543559	0.0006084489005598881	0.0005945157729780881	0.0005804120737100682	0.0005667266019684369	0.0005538891527115952	0.0005423473129018141	0.0005326720191975998	0.0005251364631057021	0.0005198108922507272	0.0005171659076824708	0.0005172844032071966	0.0005198583582561866	0.0005250800306394465	0.0005326617670483591	0.0005423865419833529	0.000553859964650294	0.0005667461832212783	0.0005804133128060052	0.0005945143454214596	0.0006082978428411101	0.0006213053578079109	0.0006327891605483194	0.0006425305323499719	0.000650198590331108	0.000656428905574713	0.0006621320565092237	0.0006713767014245864	0.0006921312277169411	0.0007423399777752859	0.0008561750869030549	0.0010959080411674371	0.0015733249164372465	0.0024848725883510614	0.004167505006707706	0.007142163977141069	0.012099574909857802	0.01976613045551423	0.03063251097660391	0.044613494255165254	0.06078706127317013	0.07737494824486946	0.09204720684630074	0.10248255646243754	0.10698842689825783	0.10494937168597362	0.09694008783566177	0.08448890459593195	0.06961804503671054	0.0543352540856884	0.04023453316455894	0.028313603689294142	0.01896278487772418	0.012102844757844289	0.00737173540791658	0.004288717202378889	0.002386475563239121	0.0012709417393457212	0.0006487500801397594	0.0003176150670092248	0.00014930985246575101	0.00006778554170605577	0.000029247630389028778	0.000012455735227234754	0.000004964938206675207	0.0000015973242116773534	8.91497114241524e-7	-1.7649767625194102e-7	1.3016140532062792e-7	1.9821980179468568e-7	-2.859847849645547e-7	3.3862523618477525e-7	2.112070844884073e-7	-3.048024775909042e-7	2.3432339735229846e-7	1.8674774160398755e-7	-3.4168612761398265e-7	-1.3314831659450022e-7	2.535866943098597e-7	-9.462872996301996e-8	-3.168099343975328e-7	8.0509859001765e-8	2.8347072100753934e-7	-5.195380470279787e-8	-2.5505606304765394e-7	7.798495926802929e-8	1.526227120240975e-7	2.0094516095525705e-7	-1.0658799742824243e-7	-9.466908956756726e-8	-5.5190670034122036e-8	1.6193540142150908e-7	1.7058454770957354e-7	6.800542728946368e-8	-2.1924595583477924e-8	-1.397676108183532e-7	-4.632458738829115e-8	-5.2540209183327136e-8	5.598970753695198e-8	3.742199583545158e-8	6.124693596731845e-8	1.3532035714192148e-8	2.8476406344069005e-8	1.8061438900041082e-8	6.07033897592757e-8	1.2785539349469133e-7	2.515828145810417e-7	5.65281748854396e-7	9.66031438176529e-7	6.176737992191761e-7	-0.000002663723244533678
"t=82"	-0.0000026498637020200277	6.263008331952591e-7	0.0000010058413704161495	5.644861243991883e-7	3.1265943856162437e-7	1.2146973515925197e-7	7.539889668173316e-8	1.2991655196081808e-8	-1.5048748358559294e-8	-3.902495404606299e-8	-2.2150566603151844e-8	-3.499796985551029e-8	3.0776845516555795e-9	8.364686132633636e-8	5.6693895689186036e-8	6.069933411456674e-8	-3.345201438076373e-8	-1.489244415564528e-7	-9.428940639377714e-8	-1.2998369602890136e-8	1.901083690469818e-7	1.4058428854379912e-7	-5.719828277683803e-8	-1.8882438124201428e-7	-3.1873163663931336e-8	3.1956857438064645e-7	2.5258118085957904e-7	2.392194997646868e-8	-2.3409335170310186e-7	1.4031532091784982e-7	2.904670810544019e-7	-1.9429842434970368e-7	-4.4143496435999907e-7	1.8360815978724077e-7	-1.875166311116061e-8	-3.921771329906676e-7	-1.0679000983504494e-7	2.393509708209507e-7	-1.295429564729389e-7	1.86303211746619e-8	5.504941162914889e-7	-2.5209538789816577e-8	3.5581970725395706e-7	8.658812146178363e-7	0.0000012193190546128108	0.0000042291396488147726	0.000010090397428830222	0.00002473177503414803	0.000057933854888614356	0.00012859146045485215	0.00027584559171522915	0.0005663860830608103	0.0011171985028515241	0.0021120090873417707	0.003824442965510877	0.006626206379165445	0.010971589173032092	0.01734340269025403	0.02613686977047136	0.037506777573212635	0.05117241893154445	0.06627713853160988	0.08135138881869097	0.0944555068552888	0.10354363211652551	0.10694361304450906	0.10384877195087872	0.09461289804443684	0.08071476558784707	0.06437906344264233	0.04797827744029415	0.033440861150423995	0.021882058911714575	0.013553437815783886	0.008063509444981687	0.004712964520062646	0.002789998819773265	0.0017344278204728392	0.001174141895669445	0.0008874697420409028	0.0007484957367827061	0.0006857334219327882	0.0006596901237918562	0.0006492165205143063	0.0006439194256612213	0.0006393174266940971	0.0006335724184570735	0.0006255796529484048	0.0006157973795624105	0.0006043619392815947	0.000591340459704992	0.0005777303285723345	0.0005641284285079484	0.0005508566467865572	0.0005385701424982514	0.0005276232548253601	0.0005182708060466057	0.0005110777461213578	0.0005060878821185888	0.0005035897429923608	0.000503517976373602	0.0005061694307773035	0.0005110611089599315	0.0005183190783286662	0.0005275793029980713	0.0005385455766657721	0.0005508142181200881	0.0005641592867956513	0.0005777737151052564	0.0005914196518973514	0.0006041313722060515	0.0006158685860332413	0.0006256800700933374	0.0006335432412305497	0.0006392523641634007	0.0006440023856572052	0.0006491775105711417	0.0006597218005170991	0.0006857336931903601	0.0007483831768557714	0.0008876290742948489	0.0011740782928761906	0.0017344588901931912	0.002789990513420104	0.0047129620047479115	0.008063593736443386	0.0135535152537688	0.021882121569484658	0.03344105885273907	0.04797838397325349	0.0643792494894404	0.08071492489325405	0.09461303897443718	0.10384879049940177	0.10694369600026321	0.10354345182652225	0.09445551098068783	0.08135111864808464	0.06627703177807032	0.0511722963134541	0.03750660836194042	0.026136785057539802	0.017343312416547962	0.010971577859879234	0.006626155694447022	0.003824382461439124	0.0021120819480601183	0.0011170884199179776	0.0005664481920629738	0.0002758113696340603	0.00012857443723146567	0.00005799074313339592	0.00002469332471699559	0.00001007690345711243	0.000004258034573156877	0.0000012128494387697586	8.74924734661775e-7	3.113427214929132e-7	-3.79577047571189e-9	5.107065701448477e-7	7.746553765120012e-8	-1.3448233726620629e-7	2.83792697564067e-7	-1.3306398671808495e-7	-4.223548691895118e-7	2.223119399680229e-8	1.0177075471240471e-7	-3.9791386141629914e-7	-1.750290707924762e-7	2.6883542025846197e-7	1.4855480301445567e-7	-1.9933858741438826e-7	-3.115966229483291e-8	3.126240749606879e-7	2.22041061204159e-7	5.575496520027201e-8	-2.5703691053369226e-7	-7.611170360632968e-9	1.3128791609418045e-7	1.9141935436728374e-7	7.472619190096452e-9	-1.451503702787349e-7	-1.0492345081658527e-7	-6.488562132034303e-8	9.31897520262126e-8	2.7199946184275348e-8	9.807340739520498e-8	-1.405680749577698e-8	-2.2483678252527284e-9	-5.5990004299566465e-8	-2.015906219732244e-8	-2.0375337750344613e-8	2.2181558367861953e-8	6.251383222188878e-8	1.331114279912171e-7	3.1184837745446004e-7	5.578170809705796e-7	0.0000010048378510374434	6.212666938676392e-7	-0.0000026426455796979553
"t=83"	-0.000002664483859993183	6.027786223494758e-7	9.849033446585054e-7	6.0701867887758e-7	2.618417914712623e-7	1.730572498637173e-7	6.403346797245746e-8	5.802954627931456e-8	5.8462301777417736e-8	3.247962654384651e-8	-1.4836402106865876e-9	-2.3038807861475163e-8	-3.341432697201441e-8	-1.0620762591617705e-7	-1.866358700919335e-8	3.908901446969537e-8	6.800935348216797e-8	1.0488652435469703e-7	-2.029327905717082e-8	-1.1974071023601596e-7	-1.9965572195523862e-7	-8.225517900140034e-8	1.4726558983380045e-7	2.2896304330277673e-7	2.1378488312961963e-8	-2.1686588191904832e-7	9.165911651898284e-8	2.4296085843200643e-7	2.6940526187679836e-7	-1.7354185166684744e-7	-1.4663889458255142e-7	2.2495843410297311e-7	1.5156776833613606e-7	-4.998962803703932e-7	-7.492927245333902e-8	1.6375715983230066e-7	-2.919996704431327e-7	-2.439775406148925e-7	2.7119978918133114e-7	3.298404038787339e-8	-5.441676464990053e-8	6.877242113567661e-7	6.117017266049629e-7	0.0000013439502241086032	0.000003842278230803409	0.000008472107435486542	0.000021196183650262768	0.00004926298544649654	0.00011045087666428088	0.00023879035669616133	0.0004936662016550297	0.0009809598930147212	0.0018672851161632975	0.0034066033363752135	0.005948187460649956	0.009930746484517639	0.01583496754508218	0.024084128459117893	0.03489604633210308	0.048094310177397626	0.0629574153237149	0.07814279461540685	0.0918009502032503	0.1018807895713788	0.10659205101664304	0.10491514745769037	0.09694107372939575	0.08391899227301869	0.06795016300051893	0.051418567271157345	0.03638311128743266	0.024148547528483943	0.015143016630922101	0.00908978267215721	0.0053309598197044394	0.0031415494159316992	0.0019241909110732092	0.0012695794144841344	0.0009291186591402489	0.0007603225235374156	0.0006823305561330928	0.0006494096908316038	0.0006366289363229916	0.0006313155345930577	0.0006279392584014332	0.0006237885347517569	0.0006177897866967985	0.0006097791943175945	0.0005997664155648064	0.0005879909103798653	0.0005752063804151941	0.0005619375255226933	0.0005485689426379947	0.0005358108097169856	0.0005238861828316121	0.0005132948740885768	0.000504526219741952	0.0004975106252372852	0.0004929146850802812	0.0004904785829977776	0.0004905277270431663	0.0004927948262398729	0.0004976575117179305	0.0005044632411347338	0.0005133211068121257	0.0005238599031953672	0.0005357836964159368	0.0005485659781107044	0.0005619890683149498	0.0005751575009614873	0.0005881199043011875	0.0005996404624925011	0.0006097630141638222	0.0006178135047845146	0.000623868212136669	0.0006278320617748578	0.0006313753930032862	0.000636575847812404	0.0006494249808670638	0.0006824042147091092	0.000760202599015658	0.0009291797678769864	0.0012695856494804314	0.0019242313051051063	0.0031415742104148325	0.0053309767972921085	0.009089844107887823	0.015143109656600373	0.024148605243882848	0.03638329285813313	0.051418696025441246	0.06795036932936038	0.08391904757352064	0.09694120689271735	0.1049152537768121	0.10659200087521703	0.1018807030568536	0.09180089208565734	0.07814259014317504	0.06295728384964716	0.04809422084082937	0.034895834749746335	0.024084058058991054	0.01583487817760476	0.00993069186151907	0.005948182088030385	0.0034065161534384547	0.0018673746487418708	0.0009808830374808952	0.000493708833694817	0.00023883686663894732	0.0001103570284192168	0.00004929178679480284	0.00002121717471192941	0.00000841894533243348	0.000003872627296508391	0.0000013378241875416919	6.344052629891905e-7	6.510714231078296e-7	-3.7119250784201085e-8	-5.877141329158064e-9	2.957877058840097e-7	-2.4286811539653286e-7	-2.6968121169534953e-7	1.7732531853997813e-7	-1.1978846681248712e-7	-4.334872746314389e-7	1.124904136506899e-7	2.1821279128086957e-7	-1.1826755885735452e-7	-2.0789509058705136e-7	2.416692429507705e-7	3.322712092135305e-7	-2.717544633767943e-9	-1.3345860916391672e-7	-6.160661714105231e-8	2.826806876354837e-7	1.1404872712894587e-7	-6.217492165561112e-8	-1.9063787615181127e-7	-1.540381302511662e-7	4.603759395926943e-8	3.704855344732749e-8	1.2736797627699303e-7	-2.0653532439851574e-8	2.8275172092584455e-8	-1.2617810518644745e-7	-2.9769506526555745e-8	-4.483847071412583e-8	2.537978316397016e-8	2.3983479646716432e-8	5.017602655588149e-8	5.6422674754585955e-8	8.615279856183378e-8	1.6453375739633458e-7	2.7117429024503537e-7	5.952424454447325e-7	9.648274186258021e-7	6.210677441220724e-7	-0.0000026635485405046566
"t=84"	-0.0000026562173160993297	6.202090963025597e-7	9.84393047742671e-7	5.476877634746913e-7	3.159576767997052e-7	9.411413515181266e-8	6.795560414385449e-8	2.3996282405569502e-8	5.622454835041424e-9	4.863409275301933e-8	5.6958352923075495e-8	7.624142395190603e-8	3.971944906311364e-8	7.614370411967997e-8	-3.3566768364856614e-8	-1.2048683950549588e-7	-6.583285450112442e-8	-5.79956082047417e-8	6.610815084240329e-8	9.888749807895891e-8	-6.414828890299873e-9	-9.48389894395163e-8	-1.6136725244919603e-7	-3.943185622468093e-8	1.6106461508957892e-7	2.436178127007693e-7	-2.1858881371628058e-7	-1.2721600461951255e-7	3.396894987517385e-8	3.059924726933616e-7	1.7368693594477236e-8	-2.2744734951007928e-7	3.678068227763731e-8	4.2750756212850405e-7	-1.884153765230323e-7	-2.784832494606704e-7	2.639951778293792e-7	4.584558732645405e-9	-3.5651523699886667e-7	1.996864510411811e-7	2.711780059394542e-7	1.669172260410079e-7	0.0000013783139496403862	0.0000031280237517972154	0.00000732440315132088	0.000018433243510806996	0.000042159107209283064	0.0000952740495764326	0.00020653414488513988	0.0004297547689325887	0.0008599293139386344	0.0016485249244958533	0.003030448591795909	0.005332424389510759	0.00897576629297736	0.014434932145127699	0.02215385628778288	0.03240470611479351	0.04510923573240566	0.059672761610757075	0.07488596281589421	0.08899981350254149	0.09997730390565218	0.10594192451103657	0.1056764211089446	0.09901360914686508	0.08696448224127795	0.0714761081570493	0.0549146902959059	0.03944895926412273	0.026564352271145175	0.016872592868134806	0.010227564023221669	0.006027776498454984	0.003544507014795917	0.0021460033637511478	0.0013846064924979418	0.0009825170438295672	0.0007791281020600449	0.000682837499524136	0.0006411167329863909	0.0006248354467311978	0.0006187749065518222	0.0006161167853098171	0.0006134045031506163	0.0006092218902198354	0.0006028796310229012	0.00059452846214747	0.0005841119615462853	0.0005723352460345055	0.0005598152289856273	0.0005467598673347673	0.0005337598855890135	0.0005212431076647706	0.0005097559937201623	0.0004996572771576169	0.0004911262213258549	0.0004846972442416053	0.00048012771508931795	0.0004779061007925689	0.00047783950405688724	0.0004802190877264412	0.00048452835500245595	0.0004912398688488029	0.0004996458740478271	0.0005097487807529388	0.0005212857760020784	0.0005337377210185013	0.0005466452385878284	0.0005599132103023541	0.0005723387384094503	0.00058418822933759	0.000594430652317568	0.0006029057470469112	0.000609139526464797	0.0006135163778160369	0.0006160486946615862	0.0006188582298908285	0.000624787968338425	0.0006410394807599973	0.0006829167015164339	0.0007790818376168795	0.0009825403016071599	0.001384626465595562	0.0021460247179413416	0.00354453307927427	0.0060278445472997655	0.010227567022098816	0.01687272738463841	0.026564394735678953	0.0394491405106151	0.0549148621902702	0.07147630210685108	0.08696449747725188	0.09901379847394809	0.1056764301140698	0.10594192904019573	0.09997722064819203	0.08899967390557628	0.07488580095298003	0.059672622800701736	0.04510915526734216	0.032404480742761366	0.022153802369029085	0.01443488078305255	0.008975644178697118	0.005332475207589282	0.003030381607787458	0.0016485792923781606	0.0008598977006627484	0.0004296812437837305	0.00020663747849192227	0.00009523918173148793	0.000042111174301417975	0.000018488488134349446	0.000007283942225932982	0.000003151934326095507	0.0000013696676899321858	1.9144217189293045e-7	2.60524325557121e-7	2.064536112067472e-7	-3.9693053244249654e-7	-5.572924344221519e-9	2.932950998735251e-7	-2.6838012945340495e-7	-1.4607731013693837e-7	3.7464418589649995e-7	4.32379639869751e-8	-2.2951555622707787e-7	-1.9211950919029164e-8	3.56513195520769e-7	3.192958986097949e-8	-2.1604782673989575e-7	-6.636445359919918e-8	1.3039878798970506e-7	2.2127276788630468e-7	-6.287299192386797e-8	-1.4275609483416218e-7	-1.2236907920293305e-7	-7.916430733168056e-9	1.4546677995497248e-7	-9.944327472588554e-9	3.98129667011915e-8	-1.7150727038561797e-7	-3.416024652036498e-8	-9.327113137391763e-8	1.1131334831659956e-7	3.2177296938051825e-8	8.165578146979158e-8	4.4590264813848535e-8	3.799465209120001e-8	1.9718590760220422e-8	2.507893426262342e-8	5.541710557110946e-8	1.1294957269480932e-7	3.050530660297923e-7	5.46470441453728e-7	0.0000010029202808237159	6.077855899677687e-7	-0.0000026581322747354363
"t=85"	-0.00000264850443576492	6.309979676544231e-7	9.833033184358797e-7	5.802397895493527e-7	2.700629810892252e-7	1.7453743694773038e-7	5.90649095189022e-8	2.5255695423886948e-8	2.2036365621147525e-8	-3.330299791493019e-8	-1.594158494100384e-8	-1.9908290682657537e-8	4.3132749483199007e-8	3.312119389864421e-8	8.72690436581891e-8	1.3294286116405374e-7	-1.606114519159263e-8	-4.263096131662536e-8	-1.388307691030377e-7	-1.2142631244937974e-7	1.1354272855257364e-7	1.6283916903780948e-7	1.1170590541453862e-7	-1.49446087949201e-7	-2.2953628853183972e-7	-1.8452195871265786e-7	3.2086778545270533e-7	-1.771260826899379e-8	-2.3704155660553283e-7	-2.274930491763527e-7	2.2369516539111345e-7	2.918320950451303e-7	-6.450817147118926e-8	-1.418724494550716e-7	4.0637413634136976e-7	2.5728509256417453e-7	-2.5043147355852113e-7	1.052000211387849e-7	2.624087654945484e-7	-2.805255926441319e-7	2.2894001949769205e-7	0.000001006751606413836	0.0000021407221690861178	0.000006325128561024407	0.000015622668447345944	0.0000360309213972565	0.00008235164802350425	0.00017873438657634022	0.00037434257491142375	0.000753242953064448	0.001453823319299996	0.002692129617185568	0.004773419063390794	0.008100356097397676	0.01313781379298895	0.020343590166873704	0.030036240987885154	0.04222546162800822	0.05643750403989112	0.07160006141326447	0.08607166896002694	0.09785349892469941	0.10500482279043655	0.10612934970744503	0.10081708666447753	0.08982776040499774	0.07493098219251504	0.05844714304113252	0.04262695536740668	0.029125966730985997	0.018745480098492195	0.011483439373972337	0.006810078937853237	0.004004025779786313	0.002403350816454264	0.0015215540976741826	0.0010493264116032686	0.0008059446217079103	0.0006878886091491454	0.0006352334900955325	0.0006142101423656232	0.0006066301868802304	0.0006042124600494914	0.000602582130998619	0.0005998357589085401	0.0005951224769461527	0.0005883926694562058	0.0005794085483893374	0.0005689535044838268	0.0005573864427893538	0.0005448373996118638	0.0005320480215251777	0.0005194694440810999	0.000507407010216343	0.0004963646730137272	0.00048663731178333336	0.00047855532534557543	0.0004722021408457566	0.0004679457346404847	0.00046576231768569176	0.00046581878375751007	0.0004678988883546342	0.00047233222976195144	0.0004784314446392157	0.00048664019427901994	0.0004964418438013762	0.0005074025728751819	0.0005194577628795383	0.0005321346225002355	0.0005446794136930722	0.0005573763493617045	0.0005689831554031022	0.0005794857868347547	0.0005882853178407199	0.0005952109677060946	0.0005997738601033475	0.0006026641671177391	0.0006041032405427194	0.0006067197030491522	0.0006142433745469633	0.0006351619713877987	0.0006879169026015042	0.0008059370149144929	0.0010493075876402136	0.0015215477591035143	0.0024034166341778684	0.0040040110982068056	0.006810129327793457	0.011483486531126963	0.01874562011117109	0.0291259791470585	0.04262721440433004	0.058447297545361265	0.07493119468546594	0.08982781296648212	0.10081719985483062	0.10612928602441718	0.10500484834750601	0.09785340595071212	0.08607150651209095	0.07159997083852276	0.05643734015479007	0.04222527603074411	0.03003609785733552	0.020343564388815794	0.013137825953909776	0.008100215750673323	0.004773421364087871	0.0026920729036140623	0.0014537865476231815	0.0007533419129241992	0.00037424226943694183	0.00017877362657425788	0.00008240693774319574	0.00003596698714636304	0.00001564848446411471	0.000006283553147135024	0.000002171611607204582	0.0000010193393742419232	2.1744840261739284e-7	-2.87148858135744e-7	2.785396648885552e-7	1.1970480418010965e-7	-3.013938166818164e-7	2.758411427050689e-7	3.866563644816523e-7	-1.0742019862508556e-7	-5.409972225756121e-8	2.5693051775022013e-7	2.5121473423705964e-7	-2.7926522816468236e-7	-1.9565885678307637e-7	5.652956902579831e-8	1.492477867959252e-7	-1.5759660465519687e-8	-2.9896382780503217e-7	-1.6049660578332237e-7	1.1031263469352126e-7	1.81106810326348e-7	1.0637403324853523e-7	-1.6240573763592892e-7	-4.27891164722638e-8	-1.659460749925401e-7	1.1943585931373235e-7	1.7985616995730425e-8	1.6150064607867165e-7	-1.3405924259579649e-8	6.583295686368729e-8	-2.3697225626229113e-8	-2.6803284369769642e-8	-1.1648584652412808e-8	9.096833952781935e-9	3.019833916262371e-8	5.987690587794248e-8	1.5538768161071914e-7	2.7420157022728375e-7	6.038066538982534e-7	9.771909257327849e-7	6.235851247593516e-7	-0.000002647717734061139
"t=86"	-0.000002661273372783768	6.011329064525839e-7	9.739848613188329e-7	5.528271411758823e-7	2.8362464199460646e-7	1.3428476086652097e-7	8.666359752051989e-8	6.853962697395133e-8	2.6597347546619687e-8	5.742287600973839e-8	2.5178154561267263e-8	1.766509094558444e-8	-3.862499631246408e-8	-5.0645387661418795e-8	-3.264528358748464e-8	-4.943818932012789e-8	1.322045579676967e-7	9.991505289796976e-8	1.1325049076305049e-7	6.527465612471417e-8	-1.3021670930424278e-7	-7.883059305324736e-8	-3.015416094598322e-8	1.661605306679803e-7	9.588124849635449e-9	-6.807315799939317e-8	-4.573719131206744e-7	4.4579453462034735e-8	1.9877697299275354e-7	2.0903806907668354e-8	-2.7603556018718223e-7	-4.795367114507343e-8	3.44455442724545e-7	1.610043041111453e-7	-1.3409458321511636e-7	2.0480942952705306e-7	4.074537814924284e-7	-9.222728125646285e-8	-4.309003498459418e-8	5.61099044671387e-7	4.5078675636744947e-7	0.0000018058092471351372	0.000005435116787411154	0.00001277580912451004	0.00003075211021119628	0.00007077807766153743	0.00015430667685556454	0.00032585876230617483	0.0006592853617981564	0.001281255628465705	0.0023890590734366723	0.004267603900768968	0.007299597773334443	0.011938118304936185	0.01864933214015685	0.027790027661857897	0.039448875804999006	0.05326629802182059	0.06830472357206474	0.08303892679183145	0.09552873414507901	0.1037903619325492	0.10627549857328511	0.10234091930313671	0.09248679190065778	0.07829079355921842	0.06199408838551013	0.04590203721448205	0.031829088987165854	0.020764644793460407	0.01286308827639493	0.007684339239613092	0.004525648099946267	0.002700184259136651	0.0016830268361777145	0.0011312373101639572	0.0008418966339348577	0.0006983048992171836	0.000632289293743038	0.0006050111304830574	0.0005950067696550709	0.0005921945590330324	0.0005911968951647362	0.0005896769156561454	0.0005865976563287356	0.0005814040076922433	0.0005739258952811577	0.0005648152273902696	0.0005543402748281467	0.000542676379834961	0.0005304207433788344	0.0005180188950165698	0.0005057518404277817	0.0004942574541390021	0.0004836425598783167	0.0004743252254377772	0.00046653613354641355	0.00046049603859765753	0.0004564250750191956	0.00045432769897868486	0.00045432562142677657	0.0004564612043133076	0.0004604129678943414	0.00046663380238431973	0.0004743360841370503	0.0004836128083749447	0.0004942767905322665	0.0005057637214642696	0.000517912799472664	0.0005305510392571433	0.000542614811778086	0.0005542925738110105	0.0005648510797000572	0.0005740161262134391	0.0005812666384423792	0.0005866495159964069	0.0005896258273068167	0.0005913082757518229	0.0005920902455682775	0.0005950326797177219	0.0006050958763352821	0.0006322801609680573	0.0006982358197781258	0.0008419269724649903	0.0011312367676927781	0.0016829547164496361	0.002700293755736216	0.004525646686362017	0.007684395285719847	0.012863159592209517	0.020764732146355658	0.031829157179356304	0.045902260502169945	0.06199427023393811	0.07829094763440059	0.09248700324512993	0.10234090423860032	0.10627546251150477	0.10379033650727598	0.0955285496894358	0.0830387549604521	0.06830474043095813	0.05326613803907643	0.03944868619378794	0.027789944089932628	0.018649239361244296	0.011938082901431835	0.007299530276660082	0.004267542090668042	0.002389107143831115	0.001281139816425414	0.0006593790053568416	0.00032584246696765184	0.00015426486545666585	0.00007083848760180977	0.000030732985344728014	0.00001281869434399674	0.000005387206218010476	0.000001778974252464316	4.98248383995481e-7	5.670399458868047e-7	-3.707253748430617e-8	-1.4104489043376134e-7	4.3567069041294815e-7	1.522295947076202e-7	-1.1338136296501489e-7	1.5909031647609595e-7	3.294299633083142e-7	3.0397057870779065e-8	-3.04458215083514e-7	6.292266152563286e-8	1.396342860227051e-7	-1.1634321506193146e-8	-3.038610687511323e-7	-2.610128974067649e-7	1.2366802348839911e-7	1.7236687710475707e-7	-6.088265780412883e-8	-7.574526561526795e-8	-1.25490229097025e-7	1.0167242447955971e-7	5.098551580928756e-10	2.4420219479903693e-7	-1.0377613879342107e-8	9.041942594656405e-8	-1.2894071610425328e-7	4.566634514979739e-9	-7.368702470422761e-8	2.66694794026634e-8	4.6930352604057646e-8	3.478672683243644e-8	4.085078186832902e-8	5.2956525498082385e-8	9.17293616620185e-8	1.3283929201080014e-7	2.9477611951378435e-7	5.346486212642887e-7	9.7883151273237e-7	6.209965434100795e-7	-0.000002676319819205908
"t=87"	-0.0000026604124719886713	6.111093554528324e-7	9.838656926941525e-7	5.722998582813332e-7	2.783074912748873e-7	1.0176364706460106e-7	6.086372705826903e-8	-2.853085878662398e-9	2.471368332201962e-8	1.967059959362416e-9	2.582804847772735e-8	4.229023808921539e-8	4.8409910524682687e-8	6.459167900541019e-8	-9.00561747396722e-9	1.8091140807641182e-8	-1.3634965700948243e-7	-1.7069107016709495e-8	6.94823736324679e-8	1.5754002191670224e-7	1.8587363426192383e-7	-4.2473439876289376e-8	-9.1142382641074e-8	-1.9825527364236706e-7	1.1494253471244775e-7	5.513590572991944e-8	1.9974144760404045e-7	-2.974582902215417e-7	-2.056791957860682e-7	1.3153735223259133e-7	2.121808873045694e-7	-1.1401932731303077e-7	-2.7937354341034393e-7	2.0526401001141892e-7	2.718578375748848e-7	-1.8103399479496574e-7	-6.391533569072294e-8	4.443060184211589e-7	2.844022553016856e-7	3.733958507945445e-7	0.0000020964436349135696	0.000004448404183454713	0.000010735990484733726	0.00002653350713999192	0.00006039300241356127	0.00013303548340470872	0.0002831287770058699	0.0005761331826438232	0.0011278919088072437	0.0021175428211107628	0.00381089516460531	0.006569207983132541	0.010831834712046962	0.017067931341155695	0.025665517207697164	0.03678354003756101	0.05016923345608115	0.06501695181684675	0.0799241760461874	0.09302444586043734	0.10231380478156304	0.10611836221514814	0.10357302670982838	0.09492270718512164	0.08153231716391562	0.06553211047521357	0.04925940723116051	0.0346670368334282	0.022929741268348458	0.014372512596676823	0.008657863411548505	0.0051148823844939795	0.003040548817784705	0.001871845566366992	0.0012300593635763413	0.0008881698769245272	0.0007147653467197701	0.0006326793014416188	0.0005975421875705766	0.0005841011116907158	0.0005801541315308967	0.0005793706445669233	0.0005788353642225408	0.0005771840380045523	0.0005734331869312603	0.0005675964082958451	0.0005600068484723497	0.0005508561466791573	0.0005401646631820745	0.0005285732718656178	0.0005166591361501771	0.0005045173580946472	0.0004928380381072905	0.00048166553116990585	0.000471570335605076	0.0004626846768635007	0.0004552237997103026	0.0004495518320263292	0.00044556518690230806	0.000443614669327852	0.0004435630572525717	0.00044552336988712415	0.00044960217592227014	0.000455219693391129	0.0004626912724328136	0.00047157009402354344	0.00048163381013954787	0.0004928467647421497	0.0005045907976933828	0.000516543904373834	0.0005286630365125555	0.0005401334516929035	0.0005507690914101637	0.0005600446115805457	0.0005677324148004592	0.0005733437991650714	0.0005772242162457308	0.0005787653718815067	0.0005794530583456137	0.0005801210820370883	0.0005840403579725484	0.0005975463250071922	0.0006327600889810547	0.0007146968948337218	0.0008881872829927806	0.001230094161092321	0.0018717780351310553	0.0030406350489987632	0.005114898167217996	0.008657922499204607	0.014372573448762749	0.02292987674318281	0.034667091186561305	0.04925964136857097	0.06553222561795002	0.08153251598474276	0.09492283225684262	0.1035730762212238	0.1061183581531282	0.10231371694596236	0.09302428478826663	0.07992404438837508	0.06501686097971238	0.050169089871473393	0.03678331736365237	0.025665498434077727	0.01706783591245198	0.010831769498741761	0.006569254617829534	0.003810750168128152	0.002117638990965398	0.0011278134783717642	0.0005761125567741443	0.00028317281511902603	0.00013299955318557544	0.0000604461360301789	0.00002648956196593666	0.000010758979363867383	0.000004464585081409567	0.0000020373643890847504	3.921675073570441e-7	2.628435330498391e-7	4.973439813316105e-7	-1.0342895773174376e-7	-1.3803222231878465e-7	2.418107497570432e-7	1.9812634255433892e-7	-2.2271711064281163e-7	-1.843708090643048e-7	2.642964432864048e-7	7.414849856335337e-8	-1.7533546892156693e-7	-2.6076054060464315e-7	7.586568728790155e-8	2.345368769196554e-7	-2.606878701794102e-8	-1.57685026480614e-7	-5.14667629625265e-8	-7.41410113302976e-8	2.0384077425994462e-7	1.0073425915635426e-7	1.7837906662876435e-7	-1.6472308705939298e-7	1.1763692686628247e-8	-1.2118806491656642e-7	1.0463904609459007e-7	-6.462766988235558e-9	9.143010382128836e-8	2.8578139410484482e-8	1.5293286304007836e-8	1.7901732096703427e-8	6.052913170684349e-9	1.9787779859115062e-8	4.024650634981697e-8	1.269572247331041e-7	2.59091687992985e-7	5.754637021349041e-7	9.834093459559767e-7	5.973479761944844e-7	-0.0000026458524529093808
"t=88"	-0.000002655517918670469	6.296016370477275e-7	9.822764370781556e-7	5.813640598928416e-7	2.890258213872343e-7	1.750494621477472e-7	3.0984304566494814e-8	5.6421955663132906e-8	-9.214935703383276e-9	-1.808861815888463e-8	-3.667619796754451e-8	-7.187497352845185e-8	-1.2222093448421845e-8	-1.457068488086577e-8	9.158571834255724e-8	3.688218042086078e-8	1.460785741258519e-7	7.214498332075436e-9	-5.741649111712377e-8	-1.5213838933103574e-7	-6.427270349274039e-8	1.7639343263819995e-7	1.4060814490512996e-7	1.48551414058673e-7	-2.2754196804530835e-7	-1.1141231381905925e-8	1.9732313338849394e-8	3.5892267535864164e-7	4.8754232540026976e-8	-3.025167041315058e-7	-1.0428348806712506e-7	1.9571380038829744e-7	1.3509679186451962e-7	-4.0618344110399107e-7	-2.196457442593669e-7	2.8232059701149836e-7	3.121959812890651e-8	-1.1762712359697503e-7	7.826312136138824e-7	0.0000018084303505805366	0.000003533575530068056	0.000009689526734413256	0.000022809923621691652	0.00005162765137933789	0.0001151374583610032	0.00024559583877703517	0.0005028904638515463	0.0009916190251003654	0.0018742642779887575	0.0033986457051004004	0.0059036152572239375	0.009813634450796194	0.015595762862822049	0.023662582720896164	0.034233834016892506	0.04715633843211631	0.061752493616144544	0.07674697194053415	0.09036045606433107	0.10059229833345595	0.10566466163632537	0.10450831666266802	0.09711830113272557	0.08462892093108099	0.06903775741651841	0.0526827841912455	0.03763041075088214	0.025241457569009862	0.016016627114634252	0.009736049317481621	0.005778094989463356	0.0034296437191591034	0.0020907788958776097	0.0013476207621304637	0.0009462121035445081	0.0007381373403825275	0.0006369293128997144	0.0005920062990442121	0.0005739680592501406	0.0005682781294761297	0.0005672822629763097	0.0005673974187746511	0.0005669826122249866	0.0005646674238698468	0.0005605198098352915	0.0005544579658335325	0.000546708941784324	0.0005371631103113783	0.0005265907208966691	0.0005153273139658632	0.000503513693427049	0.0004919389827697795	0.0004805078087136705	0.00046984720081677533	0.00046009558226434155	0.00045155737368030024	0.00044458835098015737	0.0004390267026791461	0.0004353802457311984	0.00043339571542178046	0.00043348321202762996	0.00043538333269432794	0.00043901801461965206	0.0004445099023296928	0.0004515932167639125	0.00046010974596177867	0.0004698697271888763	0.00048046112903266103	0.0004919108396638228	0.0005036416259669441	0.0005152511209622901	0.0005266331241120525	0.0005371611729634296	0.0005465987952798512	0.0005544677917043161	0.0005606647488951566	0.0005646064979516474	0.0005670072014359873	0.0005673624863549165	0.0005672773826790323	0.0005682580880300714	0.0005739490735346964	0.0005919855052556322	0.000637022976352708	0.0007381072798321453	0.0009462028192973593	0.0013476933953905368	0.0020907200137887383	0.0034296657086509974	0.005778183613904253	0.009736049892487775	0.016016713295668783	0.025241550391880252	0.037630586845566305	0.05268288634230833	0.06903794026103272	0.08462907235085126	0.09711839180853843	0.10450842301602292	0.10566465502997469	0.10059217171662038	0.09036037358144555	0.07674683610011768	0.06175222735463315	0.04715622595097102	0.03423369339755522	0.02366254390596567	0.015595770159689604	0.009813478578826196	0.00590371607167961	0.0033984759806909848	0.0018742971805153497	0.0009916491500757685	0.0005028349375254537	0.00024562013558548923	0.00011506389146020979	0.00005167486797641452	0.000022822885221041034	0.000009659356608682224	0.0000035721370726937707	0.0000017650944765801313	8.292218660610473e-7	-1.4385367697045126e-7	9.10353019634158e-8	2.3793421577433804e-7	-2.0129906930232977e-7	-3.8927589973702936e-7	4.997426483743794e-8	2.439452488900429e-7	-1.738207048296303e-7	-2.0978815740146928e-7	5.134587699462401e-8	3.17379176162369e-7	1.10510193995772e-7	-1.6652007028827853e-7	-8.852757138466671e-8	7.129356449642188e-8	1.3411868660107018e-7	2.2666511712010617e-7	-1.319430070756411e-7	-6.305016830854271e-8	-1.577056886192807e-7	1.3843469381935591e-7	-1.0623352197924874e-9	1.6240496492070378e-7	-1.8369314291888372e-8	7.304148286202405e-8	-6.398302476728901e-8	-5.0801641671149866e-8	-3.950414895204091e-8	-2.0378883247573754e-8	6.5656270420433316e-9	2.1100179714572675e-8	7.179468064499872e-8	1.4236669432232674e-7	3.064577490663467e-7	5.789195890448795e-7	9.746140852140428e-7	6.326600532347015e-7	-0.0000026530006564939868
"t=89"	-0.0000026693481873785174	6.131565865041821e-7	9.933422704389017e-7	5.55015960634897e-7	3.038265072863311e-7	1.1575029801313974e-7	1.1098012120402956e-7	4.442783030356168e-9	4.759148863886509e-8	3.5189625102738376e-8	1.2263422388691936e-8	4.9485035069629646e-8	-4.709225631671643e-8	-3.048126862026379e-8	-1.1322793425083688e-7	-4.686262267128427e-9	-2.7199688501511332e-8	1.1032100388774779e-7	3.630596334680547e-8	6.300958377281063e-8	-8.017638841728569e-8	-1.5918368778677916e-7	-8.375522497772181e-12	4.622123062070216e-8	3.4749185573446084e-7	2.815808763934058e-8	-2.1649374848387026e-8	-1.3971833645598508e-7	1.8941093948843246e-7	3.42047770551801e-7	-1.1207183403527665e-7	-2.9331177131552977e-7	-1.0563448038514167e-7	2.0701899439146132e-7	-1.277474860339467e-7	-3.926840329571135e-7	1.9959275932013298e-7	6.755236788835717e-7	9.751088756448922e-7	0.000003238712587783077	0.00000851872701312928	0.000019124009459248192	0.00004461120805154817	0.00009967106274832993	0.00021279352995229317	0.0004390928232520519	0.0008709662121263451	0.0016570931108990106	0.0030271357343674143	0.005297886535977514	0.008877828186438341	0.014227759990954159	0.021778660024483143	0.0318024002483579	0.044236925221782464	0.058527345687443	0.07352773358884479	0.08755830069458193	0.09864188846506472	0.10492127288332309	0.10514364738829984	0.09905854871487896	0.08755926944330905	0.07248809408372658	0.05615041940079757	0.04070862138982467	0.027698552146666833	0.01779862278684785	0.010926277065025025	0.006521919922500952	0.003870880963169787	0.00234317909820958	0.0014867404261316164	0.0010172202198794889	0.0007692409404481682	0.0006458646494601483	0.0005890397257696245	0.0005651339497428909	0.0005568818646702889	0.0005550664155424823	0.0005555601714704039	0.0005561551547109689	0.0005551621772093007	0.0005526415481172942	0.0005481441696519873	0.0005419304776393963	0.0005336635924447775	0.0005242599982774321	0.0005138148982757329	0.0005026827649980969	0.0004913613808025241	0.0004798050873086046	0.00046884642547062594	0.00045853532806794384	0.00044913770253429686	0.0004410374058125832	0.0004341871922999285	0.0004290760217320333	0.00042546013994204657	0.00042382301691179514	0.0004237341895302338	0.00042553460492000816	0.0004289980418008543	0.000434266690228835	0.0004409707132108087	0.00044915370926967846	0.0004585049812285691	0.0004689082820092949	0.0004798189962339494	0.0004912315839872283	0.0005027685116049119	0.0005138051846371727	0.0005242987274974853	0.0005337276119609102	0.0005418074825946917	0.0005480953131857813	0.0005527740716426699	0.0005551442194536849	0.0005561136013977341	0.0005555685198131988	0.0005550968306320403	0.0005568457454941944	0.0005650834986331565	0.0005890235977690228	0.0006459844373043477	0.0007692498062604747	0.0010171598938333304	0.0014867880547314583	0.0023431969003951947	0.0038708432660524705	0.0065220261964373805	0.01092628852959987	0.017798707390183632	0.027698673991397915	0.040708795995609615	0.056150543528685204	0.072488268132614	0.08755940850420141	0.09905864800389275	0.10514366971027156	0.10492124601564345	0.09864172756605383	0.08755824008021706	0.0735276978097803	0.05852702645182084	0.04423682294802045	0.03180232050096221	0.02177846850580145	0.014227818814906534	0.008877677921484417	0.005297985027275853	0.0030270779929576497	0.0016570401719877559	0.0008709960557505836	0.00043902434267306667	0.00021284368274521182	0.00009964302585607765	0.00004460104782466612	0.00001917898815095853	0.000008485312922634769	0.000003281530373322461	9.19294084855693e-7	6.960416686352389e-7	1.713395733071721e-7	-3.072606926668442e-7	-1.529302368075136e-7	1.3256350872570266e-7	-4.9072310659425966e-8	-3.330578786098215e-7	-3.515542257304105e-8	2.49904632543263e-7	1.9288653596571947e-7	-6.947261865786203e-8	-1.0274731265802473e-7	1.4672279169403168e-7	2.2226176688011634e-7	1.2360852541526413e-7	-2.1302033803571874e-8	-2.0960462066010876e-7	3.341279730673108e-8	-5.2048817478222986e-8	1.4450247431962993e-7	-3.5673550780046526e-9	9.672260392612486e-8	-1.2017261830088444e-7	-2.4376942908688193e-8	-1.1463867466421362e-7	1.8601417295371903e-8	2.3787636860284067e-8	1.8992048822497054e-8	2.7740050145830253e-8	3.412838223137982e-8	5.07537087912624e-8	6.523349982412441e-8	1.4359138733599508e-7	2.8465337109651045e-7	5.608038915472235e-7	9.984672916241166e-7	6.067581665991639e-7	-0.000002665849531902076
"t=90"	-0.0000026343674812689954	6.187576502281189e-7	9.83233772511305e-7	5.955999524687172e-7	2.557520508705835e-7	1.4624744115732113e-7	3.378972568413019e-8	5.10029473099749e-8	-2.5995212649121413e-8	-4.759874827620081e-9	3.819379845726445e-8	1.5271965914109842e-9	8.773282433871543e-8	3.053429975530264e-8	6.81303179428383e-8	-4.528921793145457e-8	-6.951447362180119e-8	-2.079305065905146e-7	-2.34838517521041e-8	-9.84848758101009e-10	1.7920531658610628e-7	9.47983860299928e-8	-6.733783830537021e-8	-6.321963508248984e-8	-1.5118056673202318e-7	2.34231796292228e-7	1.9782154658809503e-7	8.238986282105287e-8	-1.5777787210069505e-7	-1.394261645026873e-7	2.859163638069262e-7	1.447103591400989e-7	-2.047905414137574e-7	-2.3173587826441633e-7	1.54322796541706e-7	2.838097497015468e-7	1.0609300182817805e-7	8.868425179775485e-7	0.0000030350488960939614	0.000006665911529313284	0.000016152901254340435	0.00003859042497533771	0.00008559466828994555	0.00018444172181120155	0.00038331054435625234	0.0007640502895822632	0.001463967483979589	0.0026931373289632576	0.004748111523863785	0.008019907012395855	0.012959216661525552	0.02001079218539792	0.02948977093027816	0.041417243919132485	0.05535471731244779	0.07028625882250028	0.08464024805392767	0.09648215633676682	0.10389920001774755	0.10547705050107792	0.10072873935538562	0.09030181128139314	0.07585899640869453	0.05964349249668588	0.043890665355470704	0.030294920406887305	0.019720932141670477	0.012235491979960433	0.007351900016935531	0.004370281062557102	0.002633182996695016	0.001648534540467872	0.0011025890655448345	0.0008097656008386744	0.0006600662325184636	0.0005888989978553028	0.0005579625059131121	0.0005463087109266462	0.0005431828018706009	0.0005437124710825358	0.0005449499805131319	0.0005452062672661739	0.0005442252238201384	0.0005412163527689362	0.0005364594272372347	0.0005295382384705727	0.000521420069514833	0.0005119735820804383	0.0005016125534036409	0.0004906713917123273	0.00047939065691204874	0.00046840084084742717	0.000457701818596723	0.0004476632692210769	0.0004387087293694636	0.0004307655193188653	0.0004243247721263943	0.00041931484163038046	0.0004160697545463332	0.00041426386047505037	0.0004143135477748805	0.0004158974947835459	0.0004194378924178288	0.00042428267576144485	0.0004308331231209772	0.000438662828341152	0.00044773517967200416	0.00045763488504468874	0.00046838483813926857	0.0004794846609001979	0.0004905457176664907	0.0005016294513864317	0.000511985446180474	0.0005214171649012833	0.0005296289794834985	0.0005364007200023835	0.000541133262337512	0.0005442795945447276	0.0005452782677830559	0.000544931695203088	0.0005436544874245497	0.0005432310533763918	0.0005463481040559603	0.0005578986120347018	0.0005888081501942422	0.0006601249576075885	0.0008098468040941276	0.001102589512972929	0.0016484851860074645	0.0026332375516880946	0.004370239117849173	0.007352012187254231	0.012235483601143904	0.019721090720328904	0.030295076234852725	0.04389078167057914	0.059643636039423464	0.07585914561740403	0.09030196257073997	0.10072880166510256	0.10547704340100128	0.10389916500068486	0.09648208768632971	0.08464009705298203	0.07028622041045507	0.055354396624465174	0.04141714584139411	0.02948977778894768	0.020010517007582607	0.012959280077828983	0.008019805820312254	0.004748087919117294	0.0026931869716285695	0.00146388063663494	0.0007641523297982067	0.00038325974956709974	0.00018443895646280684	0.00008558993315810337	0.00003854080950493888	0.000016216115722444968	0.000006639906140804008	0.0000030692045432934023	8.680583203357628e-7	1.0169947595173312e-7	1.8282531299984583e-7	1.993176972359123e-7	-1.202718846737838e-7	-2.544788120228958e-7	1.6206789654749088e-7	2.1606112354799478e-7	-7.226101939039609e-8	-1.659078612270548e-7	2.8102541405061743e-9	2.8861235334964874e-7	1.4675631476723794e-7	-4.54641125857691e-8	-1.2381175062969874e-7	-6.153788267848626e-8	1.53239081646106e-7	6.15241789736487e-8	1.3123259823277778e-7	-1.5427555455360675e-7	-1.0281230811148845e-7	-1.6545397185652178e-7	4.9333911289473065e-8	-1.1747056660738053e-9	9.769740405562999e-8	2.4878879512080232e-8	2.8454888667539535e-8	2.990198511021447e-8	-1.7682656450190848e-9	-5.322403850982482e-9	1.5086492499705173e-8	6.417593456653492e-8	1.2075944966216667e-7	2.7611751574063703e-7	5.843424729645719e-7	9.837406532708926e-7	6.353383201762597e-7	-0.000002647669360422711
"t=91"	-0.0000026411622425781545	6.29358156256643e-7	9.904365502189094e-7	5.561248959118359e-7	3.22275803710248e-7	1.4145605664594996e-7	8.088530323302479e-8	2.809596255648472e-8	4.67754160959899e-8	4.086133653657953e-10	-2.59986475681373e-8	-5.819364545800454e-9	-6.251671769152978e-8	1.5873205860827966e-8	1.2277526995063681e-8	6.312324318802354e-8	2.2422984691239378e-8	1.0582775045175907e-7	-9.740675455116588e-8	-4.1041068210567744e-8	-1.879827995487915e-7	4.098195915958058e-8	1.2197224297239018e-7	9.811971690698584e-8	5.052678020422974e-8	-2.806658156995212e-7	-1.0353578983046674e-7	1.2651834135901652e-7	1.775868326836516e-7	1.1197409000018865e-8	-2.897530091416911e-7	3.4603783616304895e-8	3.510997008682182e-7	1.2118926484561143e-7	-5.7792086116670305e-8	3.6349530563306587e-7	0.0000011733495024479623	0.000002246524732241184	0.000005396479661912146	0.00001417262561331789	0.000032734566538850096	0.00007324124911922691	0.00015995464149587413	0.0003337039778094075	0.0006695057987993192	0.0012922535588595352	0.0023930148753704694	0.004250281110554921	0.007235052002722342	0.011785972597654348	0.01835634645799511	0.027296638988001276	0.03870285271234841	0.05224613000431688	0.0670395063922854	0.08162661597996024	0.09413279422518028	0.1026123326770585	0.10551125173666154	0.10211944352927305	0.09283604501510867	0.07912442423300636	0.06314007448657111	0.047161548015115184	0.033026498115048764	0.021787263810472468	0.013667334985697277	0.008274010296844492	0.004933908967920786	0.002963712742930169	0.0018362189198727341	0.0012047674855497625	0.0008598566716725431	0.0006800641269674168	0.0005926672388840704	0.0005528488983954638	0.0005367577335554374	0.000531955938326556	0.0005320455181320183	0.000533672186840195	0.0005350640913732718	0.0005353437055457544	0.0005337176721212922	0.0005304010890424538	0.0005248729312915534	0.0005180137694639209	0.0005096048762670558	0.00050009117266403	0.0004898013446895666	0.00047895016682486524	0.0004680660975340256	0.00045730118161246835	0.0004469080574985851	0.0004373082085320501	0.0004285307513833825	0.00042103758654599144	0.00041474986373890577	0.0004099739269197711	0.0004066410488529071	0.00040505356294140427	0.0004050034073691533	0.00040680404728321573	0.00040985675667781774	0.0004148085904989163	0.0004209865107905886	0.0004285887360342411	0.00043724014596091543	0.00044699906824019475	0.00045729522262072386	0.00046797708307178	0.0004790333824147286	0.0004897086469172196	0.0005000696505481628	0.0005096369198908102	0.00051802216553265	0.0005249321783387106	0.0005303698463884343	0.0005337167145860189	0.0005353293109914281	0.0005350751428340184	0.0005337168212119492	0.0005320219475507537	0.0005319385590848436	0.0005367982574601138	0.0005528137672839994	0.0005926148178617696	0.0006800851466614022	0.0008598699287126754	0.0012048479172048765	0.0018361471774700489	0.002963777537745238	0.004933892442572363	0.00827411083121754	0.013667295273093294	0.021787447947716254	0.03302666391265274	0.04716166697548496	0.06314019014696859	0.07912462227914963	0.09283613121337075	0.1021195659234101	0.10551117841852553	0.10261227398613149	0.09413279724426538	0.08162643857333662	0.06703932689144754	0.05224594510071656	0.03870274406278906	0.02729665985529206	0.018356108676564897	0.011785945033940814	0.007235019061389902	0.004250232708809754	0.0023930899231843217	0.0012921739863004378	0.0006695383480980199	0.00033370068543192577	0.00015993494706600941	0.00007328106734283413	0.000032667539888175945	0.00001420675982566344	0.000005392478684695945	0.000002226671689253834	0.0000011590265296401725	4.351687118431258e-7	-9.672928846793383e-8	5.964632698862715e-8	4.387555548879263e-7	2.23548127786799e-8	-2.6077778059185874e-7	-4.6839173317714256e-8	1.6102117728067356e-7	2.020399147983909e-7	-1.8488126618532164e-7	-1.8090837938800064e-7	-3.6103649958540984e-8	1.299824845535369e-7	1.5630284855294718e-7	-5.0388528127776055e-8	-8.714487109706681e-8	-1.7512244210315941e-7	4.49157674387024e-8	8.35528202181024e-10	1.0738127664833286e-7	2.0946847589797812e-9	6.47655360452859e-8	-3.825318284356172e-8	-3.0327119926454316e-8	-2.3137195270805933e-8	-2.5534855119246913e-8	1.7205293634248164e-8	2.466433834946713e-8	4.140279186160001e-8	7.260008005882668e-8	1.6550756609667872e-7	3.004231879932817e-7	5.702111171013158e-7	9.975889756486112e-7	6.165867929563973e-7	-0.0000026423023488097996
"t=92"	-0.00000266675322158072	6.181957158402085e-7	9.745260530769073e-7	5.696013499756347e-7	2.699589916055345e-7	1.3747798388585863e-7	7.644245514359937e-8	4.7888889298519643e-8	4.583337021024647e-8	6.505675831380842e-8	2.6823764764927205e-8	2.9076457352950058e-8	4.3581253161839584e-8	-1.9860910360769424e-8	-5.966166016779795e-8	-7.946542979198057e-8	2.0761800612056902e-8	6.922504125483897e-9	1.8471784357654286e-7	-2.405419530226993e-9	1.0515763149143709e-7	-1.996164702422476e-7	-1.038293224731035e-7	-6.174451083751364e-8	1.2588310172034767e-8	1.8701864457071338e-7	-1.0019490548351939e-7	-2.7567529137240143e-7	-1.0992723309399821e-7	1.1527760290785949e-7	2.211321263878574e-7	-5.599720676041642e-8	-1.0842459163828977e-7	3.929532922386514e-7	6.260410635450242e-7	7.112187924152025e-7	0.0000018191240487297478	0.000005075985411995276	0.000012076331293520148	0.000027579284101908463	0.00006335775583499181	0.00013840527493136356	0.00028986507173278664	0.0005863935578013235	0.0011390396700484695	0.0021234619194997473	0.0038000990032476256	0.006517847991808323	0.010703229516033419	0.016811870649033778	0.02522281839073881	0.03609887094378805	0.04921274161899625	0.0638042745062064	0.07853780537081978	0.09161316379359052	0.10107437514383599	0.10525031424128639	0.10322333473101575	0.09514460316359985	0.08226238528042451	0.06661751805650906	0.050503558399537796	0.03588532847495096	0.023996964203135684	0.01522792464911793	0.009296944177951239	0.005565847376442945	0.003338246828019753	0.0020531656584770186	0.0013246287562119763	0.0009213233111333707	0.0007075739509840862	0.0006001087998420696	0.0005499318022523791	0.0005290287097656776	0.000521656682973215	0.0005206388345784241	0.0005225403844495435	0.0005247561688995761	0.0005260254955795629	0.0005257694355051967	0.0005237497639457578	0.0005195728120179766	0.000513969284598903	0.0005066970883187416	0.0004981289589732762	0.0004885533057342739	0.00047822785433937476	0.00046769134621860164	0.00045700673746906784	0.000446414726747113	0.0004365373006037787	0.0004272078787529443	0.0004188390950475851	0.0004115431786491097	0.00040558834128257004	0.00040087929650056697	0.00039776725800089174	0.00039614106932484017	0.00039622762487212526	0.0003976683881086185	0.0004010050945192356	0.0004055059840537556	0.000411597605635472	0.00041878330401479147	0.0004272655136565717	0.00043646931607776995	0.0004464731358645446	0.0004570569327112528	0.00046760300997017445	0.0004782975294899128	0.0004885092394878443	0.0004980700535194282	0.0005066980409543786	0.0005139991490616946	0.00051964645793523	0.0005236915004677156	0.0005257733510029006	0.0005260600770149448	0.0005247147249900497	0.0005225365433363383	0.0005206490418760978	0.0005216251765141067	0.000529128528331646	0.0005498932055707506	0.0006000264287771007	0.0007076242862065207	0.0009212817648353022	0.0013247392840511907	0.0020530965490437314	0.003338299433797931	0.0055658633261292945	0.009297026875007108	0.015227937810767256	0.023997103042187495	0.03588546722045427	0.050503754275323276	0.06661765569936529	0.08226254481001938	0.09514465990923948	0.1032234604925909	0.10525023110860987	0.10107421901145419	0.09161324775167567	0.07853758291629964	0.06380407317087877	0.04921266379612543	0.03609871211502258	0.025222772204217092	0.016811771335566883	0.010703127736004125	0.006517906228188042	0.003799968499687889	0.0021234825434383042	0.0011390414639098623	0.000586403214547393	0.0002899096105540844	0.00013835568450515368	0.0000633671427372473	0.000027531304918837485	0.000012068791273245338	0.0000051258633260165	0.000001843483882546515	6.713522177070885e-7	6.526814620988475e-7	4.02475060168328e-7	-1.9597076250654766e-7	-2.1759025470302618e-8	2.2738497773566735e-7	1.435580615494203e-7	-7.159912351895059e-8	-3.3777395147538414e-7	-3.608291287982013e-8	6.832767951436836e-8	8.606381207698632e-8	-6.32865437832919e-8	-1.733047121366127e-7	-7.366058774049833e-8	-1.4098125333816824e-8	1.256440949060078e-7	6.333318558482404e-8	1.1294164403707896e-7	-6.652734796386284e-8	-3.4137551119250986e-8	-9.612696805216814e-8	1.2269569582556983e-8	4.502907735570716e-8	1.1065336202875642e-8	5.444502382268013e-8	3.3365447182909236e-8	5.7229106009693e-8	4.85853817178139e-8	7.749662533917956e-8	1.236270942284179e-7	2.9155097946986785e-7	5.692848795701977e-7	9.614232877597217e-7	6.125070909357433e-7	-0.0000026562752940550993
"t=93"	-0.0000026446205939612	6.032721638904448e-7	9.998186321080738e-7	5.807483099973254e-7	2.729247899901921e-7	1.4056502573023266e-7	4.712551282537447e-8	2.9008195623347888e-8	-1.3386873720655501e-8	-2.4164870215948042e-8	4.658205121632619e-8	9.506688103400052e-9	3.919720203970911e-8	4.414256271623174e-8	7.579971028626176e-8	6.869530566611104e-8	-2.8144166108745594e-8	-2.1612570066942283e-8	-1.5822518517616402e-7	1.1056317095192725e-7	-2.841321922186779e-8	2.746108718199025e-7	-3.760671773989088e-8	-1.0520671545055649e-7	-1.68199477124098e-7	-1.779880566266101e-7	1.2392117187953744e-7	1.3179172975164022e-7	-1.1714681147356742e-7	-2.2604920302260467e-7	2.140130650474248e-8	2.778581066342767e-7	2.526288060966664e-7	5.537181291259685e-8	6.306598548944109e-7	0.0000019549025642717766	0.000004251277109124096	0.00000996474062653352	0.000023975233297668375	0.000054838232000475884	0.00011919817623784468	0.00025217971074620316	0.0005133440132859546	0.0010025187783786471	0.001882418305860667	0.0033932624472825523	0.005863269338250876	0.00970586911373772	0.015372740528392659	0.023266780721864944	0.03360857674174311	0.04626396948506206	0.060596681052554224	0.07539427675804244	0.08894451581049256	0.09930125906459875	0.10470032509248839	0.10403419299823236	0.09721063675782071	0.08525017332115858	0.07005359869520056	0.0539005770283586	0.038862611314719464	0.026347443005675486	0.016920990005079184	0.010425654627943537	0.0062728372174476466	0.0037637224996904806	0.002301124459923587	0.00146365382153113	0.0009961059347830536	0.0007425670045384525	0.0006123419574984856	0.000550501880379084	0.0005226012435540772	0.000512023399692696	0.0005100308036986023	0.0005116335597090682	0.0005141041784813005	0.0005163479414369565	0.0005173494211492269	0.00051643688734615	0.00051363633495638	0.0005092200299701144	0.0005031168419199483	0.0004955512297548648	0.00048683962127082925	0.0004772468337529423	0.0004671910888027764	0.00045666789649745354	0.000446200344767389	0.00043618656530675093	0.00042637451124805104	0.0004174918171215847	0.00040952664116389315	0.00040254213874324485	0.000396700599829658	0.0003923696975846047	0.0003892684198042451	0.00038780113637026936	0.0003877110249878024	0.000389396350078286	0.0003922511891439884	0.00039676703358815235	0.0004024681146386211	0.0004095625272749759	0.0004174732351928112	0.0004264502096559264	0.00043614004184366895	0.0004461968792014437	0.0004567422988517311	0.0004671076273956576	0.0004772868905533745	0.0004868436112558383	0.0004955092269568473	0.0005031038400739041	0.0005092570522537976	0.000513692407961619	0.0005163914500161404	0.0005172902890557829	0.0005163967511805367	0.0005140875405618139	0.0005116027921325816	0.000510084483330675	0.0005119334563362665	0.0005227314272593375	0.0005505081621649532	0.0006122363890278537	0.000742615404561997	0.0009960423878286884	0.001463774667412876	0.002301095989734825	0.0037637444371702022	0.0062728517192716104	0.010425709147907858	0.016921050648469382	0.026347600037160968	0.03886270742203335	0.05390081171307348	0.0700537365118854	0.08525033795280668	0.09721066992751581	0.10403428521919489	0.10470028802319276	0.09930112245759792	0.08894448624990658	0.07539404441247222	0.060596478597750525	0.04626395748718293	0.033608472685128676	0.023266623687104748	0.015372757116207891	0.009705673795666558	0.0058633305029905936	0.003393198770793804	0.0018824083000565928	0.0010025404856921494	0.0005132725120118309	0.0002522242639589889	0.00011921381971868872	0.00005484347875128748	0.000023965101216716356	0.000009948534884118843	0.000004275987768864731	0.000001980152111169531	5.919592718228728e-7	3.6700640526632355e-8	2.9601312245830513e-7	2.517865254070273e-7	2.887058214717797e-8	-2.0225148777974766e-7	-1.7052794476501987e-7	1.7020678566570524e-7	3.8406986813122046e-8	-7.896739362411864e-8	-2.1479623857345587e-7	-1.0945520090288596e-7	5.8225289478741615e-8	1.236811785210179e-7	1.408249377110593e-7	-3.031983564216745e-8	-7.205056662407117e-8	-1.0880111200872733e-7	6.441303557203071e-8	8.368925885626766e-9	1.01197359825278e-7	4.637524675388249e-8	6.413202191524192e-9	7.923876121918028e-8	-2.086147654623005e-8	1.0527003491134224e-8	-2.0201311734524552e-8	2.7965751936420702e-8	3.5548284649244977e-8	1.5043267109771108e-7	2.7306453675990383e-7	5.683816675094988e-7	0.000001001750344009622	6.196051092199895e-7	-0.0000026531961175857433
"t=94"	-0.0000026779658641729043	6.43734698768661e-7	9.745906259794879e-7	5.684007811090908e-7	3.164519684073497e-7	1.3060587078506103e-7	9.029065128896008e-8	3.041200269393585e-8	2.2682140610186252e-8	2.1784749004716275e-8	-4.657320185064151e-8	1.2775495994432617e-8	-6.876650726628242e-8	-2.0816191326211708e-8	-1.2706335539292013e-8	5.137247893749475e-8	1.217013382293075e-7	5.568592476024037e-8	1.4048724406023894e-7	-1.6294315918763402e-7	5.885016485240868e-8	-2.3264029569425304e-7	1.4813680160319365e-7	1.1501987473572228e-7	8.110672200523084e-8	-3.126348191440087e-8	-2.468222581875068e-7	-4.1922221249990343e-8	1.796010821175642e-7	2.144757853539403e-7	-1.5653791385350502e-7	-1.2356916578859511e-7	2.4596808234633727e-7	7.326627303738675e-7	0.000001248488496030653	0.000003273555411298368	0.000008777252351710452	0.000020740275896713456	0.00004672801031868623	0.00010303944681833155	0.0002197359147233513	0.00044854173470054715	0.0008817678547766716	0.0016674832487066915	0.0030259705840083306	0.005267588803272827	0.008788876895103104	0.014034611587007473	0.0214263834433156	0.031233365469316432	0.04340738750296824	0.05743057618853564	0.07221541354374694	0.08614780180823345	0.09731104883839403	0.10387094719170753	0.10455012946989728	0.09901976639919863	0.08806505631560413	0.0734237755767988	0.057333198988922085	0.04194734940038136	0.028837792901110215	0.018750802263949318	0.011665234007837144	0.007060494175123666	0.00424326989037227	0.0025837177127483457	0.0016264749698138292	0.0010847384435306306	0.0007855853786780109	0.0006306333866670233	0.0005539718641976998	0.0005181907793682106	0.000504284054751114	0.0004997804378048532	0.000500560337757916	0.0005035629224723337	0.0005064163227375129	0.0005081562543242102	0.0005083427025615039	0.0005068944051022095	0.0005036584145817757	0.0004988724083540008	0.0004923417559551391	0.0004845983392901543	0.0004758573341385741	0.00046642092620563513	0.0004563017582827067	0.0004462034961955075	0.0004361016343668034	0.0004261346445867398	0.00041694113535828414	0.00040828631809608495	0.0004005047703922182	0.0003938620970568296	0.00038842237038205774	0.0003840801737119426	0.000381374201125273	0.0003798231619418502	0.000379923373151958	0.0003812257783475381	0.00038416425342246985	0.0003883732051316313	0.0003939091050911836	0.0004004955480277905	0.00040829006805276347	0.0004168659341663439	0.00042616400951744904	0.00043606867572909547	0.00044618326398371266	0.00045643195035571793	0.0004663719341567729	0.0004758905199200303	0.00048463446873248106	0.0004922948403531802	0.0004987802239442285	0.0005037108613967778	0.0005069496789111838	0.0005083387108369974	0.0005080909488733854	0.0005064444377725907	0.0005035528901300435	0.0005004884612177518	0.0004998732498603387	0.0005041791446257493	0.0005183267469079933	0.0005540303310835881	0.0006305550195750964	0.0007855986988021257	0.0010846476616162004	0.0016265400119452877	0.002583770597322954	0.0042432395598226424	0.007060559844056291	0.011665358376708457	0.018750773522539732	0.028837960867949097	0.04194745514661691	0.057333427389614444	0.0734238918796104	0.08806525832187861	0.09901977235671167	0.10455012856938228	0.10387101216973649	0.09731095299199011	0.08614765150615233	0.07221518102902447	0.05743043022638106	0.043407339723677496	0.031233255998201592	0.021426224379583525	0.014034637605816358	0.008788809084941618	0.005267542661132163	0.0030259581849180206	0.0016673705479729461	0.0008818394114852302	0.0004485217218380688	0.00021974278904646205	0.0001030865602986708	0.000046744084113203854	0.000020716471401782677	0.000008721521591814607	0.0000032582622015997487	0.0000012934811089992948	7.619315449680641e-7	2.263352362197324e-7	-1.3173757806850261e-7	-1.5909314232676053e-7	1.7870315627277478e-7	2.2371093943984732e-7	-8.295539377645156e-8	-1.4358332189878809e-7	-1.0292959473634511e-7	8.992881561642463e-8	1.1743772898586968e-7	5.99904712572652e-8	-6.172929523096116e-8	-1.4870542575096124e-7	1.3237898000006965e-8	6.379334827055771e-8	1.0593218857657405e-7	4.013028465088553e-8	1.3054214120788998e-7	-3.89763394892384e-8	-4.9762771570094344e-8	9.576920922960142e-9	-9.718374138767416e-8	4.397844921566474e-8	-2.6498775174133016e-8	4.0731435890783985e-8	2.0213225093712595e-8	1.1551129253106751e-7	1.1719961079403873e-7	2.893894250899365e-7	5.806572557220946e-7	9.834559875354643e-7	6.292380403394304e-7	-0.000002664390174489384
"t=95"	-0.000002640266823727977	5.80058017174423e-7	9.89279824059608e-7	5.691382126693512e-7	2.652676096559503e-7	1.5152324617240254e-7	3.979018181610172e-8	3.261564507361925e-8	4.330120295659157e-8	1.1817266720726138e-8	5.347121012633238e-8	-2.6442465994591657e-8	5.745225217790306e-8	-1.6328848717606093e-8	4.7809728398462426e-9	-6.731219093225604e-8	-9.494489594530364e-8	4.646907159067126e-8	-2.186504854950755e-8	2.623956090186397e-7	-8.533305551061687e-8	1.3854679059566166e-7	-2.1136702565982546e-7	-2.7147067815924686e-8	6.555398335272855e-8	1.706798643530405e-7	2.3632862455880144e-7	-8.725584332847092e-8	-1.0666334970821367e-7	-4.383079965641912e-8	3.2868918342643383e-7	1.779612716079626e-7	1.405443786905991e-7	9.122965100027969e-7	0.0000031040494441469946	0.000007382941503819573	0.00001722382406088574	0.0000400897053368654	0.00008940485963404576	0.00019060419526817363	0.00039145140218865837	0.000775481066948136	0.0014752042334441606	0.0026951611568867273	0.0047270255902632785	0.007947343430057208	0.012793492269720819	0.019699492172091326	0.028974086830968138	0.040649617086128687	0.05431845068858876	0.06901838825407391	0.08324338689596922	0.09512206398856471	0.1027739897493446	0.10477176654480036	0.10056109859655615	0.09068725974852754	0.07670450085473313	0.060780081840733025	0.04512554297055138	0.03146276044589469	0.020719471047506932	0.013023057859301246	0.007936293438247755	0.0047813740735386245	0.0029042298872391514	0.0018136163878788025	0.0011888009093454777	0.0008401732058362921	0.0006549806980894468	0.00056028915731543	0.0005166449580024102	0.0004975928759665127	0.000490257842359898	0.0004905006778702647	0.0004927654104185386	0.0004957750597645028	0.0004985817465961162	0.000499745448747646	0.0004993410553113531	0.0004973345319114753	0.0004938229729071208	0.0004883202194521097	0.0004817575175791733	0.00047399470475517624	0.0004652934328638336	0.00045580619860152716	0.00044619314000804433	0.00043617120181105307	0.0004263290746759907	0.00041685006411795733	0.00040777301056682536	0.000399473994886379	0.00039203954803501695	0.00038564541250241113	0.0003803674189157835	0.0003764844778998411	0.00037359530556091425	0.00037240749232558823	0.0003722944598820721	0.00037372023878523564	0.00037641043841574184	0.000380375694577606	0.0003856422180633645	0.00039205277646725545	0.0003994482705607094	0.0004077880054796923	0.00041680500171326074	0.0004264020807904778	0.00043616797547318953	0.000446111994372278	0.00045590973164055804	0.0004652470569765921	0.0004739648869289681	0.00048182516191663805	0.0004883646586084645	0.0004936922583129721	0.0004973450530997292	0.0004993847348774283	0.0004997752023470081	0.0004985509831616497	0.0004957976999224734	0.000492780544255389	0.0004904140845261029	0.0004903515747299858	0.0004974550900479491	0.0005167134297513476	0.0005603540922526351	0.0006549372932896924	0.0008402062124708287	0.0011887339648326556	0.0018136458575392922	0.002904342636938839	0.004781314050779528	0.00793633544165262	0.013023248965777334	0.020719431472301486	0.03146292287777408	0.04512563977711137	0.06078027991701129	0.07670464722856474	0.09068743403576507	0.10056115192785664	0.10477164624579116	0.10277406689917545	0.09512204255658363	0.08324314164780788	0.06901822160275972	0.05431841459068709	0.04064930336043859	0.02897415170463047	0.019699326958680596	0.01279347184691404	0.00794728550151269	0.004726937189252212	0.002695266847556166	0.0014751288500022275	0.0007754900805682086	0.0003914638790427638	0.0001905788070221126	0.00008939216110237513	0.00004008855311021797	0.000017227224476390468	0.00000738612914352732	0.0000030933650311260052	9.182328628565273e-7	1.5816670706492175e-7	1.8163566573026202e-7	2.7381836287254657e-7	-2.6612388626112704e-8	-1.0272442463321596e-7	-1.067718569114362e-8	1.501832574968276e-7	2.3216231936906695e-7	7.032470206169705e-8	-6.120126683217819e-8	-1.5472391057258505e-7	-2.9309155880063997e-8	1.4393840597204388e-7	5.7582429158209436e-8	7.840017302029878e-8	1.0671539651951889e-8	-4.685768228984699e-8	-1.3730103420872553e-7	4.008534892907534e-8	3.495940115172402e-8	-6.246140338284079e-8	1.0352324331108775e-7	-4.229439287684045e-8	8.682578855889744e-8	-4.293300270852285e-9	6.512242278766678e-8	7.655357014968445e-9	1.583496371804216e-7	2.838431646390305e-7	5.552225214033868e-7	9.843501657114118e-7	6.001172258018883e-7	-0.000002653606036573386
"t=96"	-0.000002653475842162578	6.59341042985595e-7	9.747730348452777e-7	5.740453904445886e-7	2.842306650041593e-7	1.2982996500099375e-7	6.774033067813434e-8	2.6569936806275507e-8	-3.70324223508689e-8	3.0439235576551482e-9	-4.953978094413003e-8	1.4415317606264466e-8	-7.1644459254116555e-9	9.534563316648814e-8	1.1381273701260852e-8	4.804044073658531e-8	5.362027666322433e-8	-1.2002059812665777e-7	-7.871562179850855e-9	-2.4635814288576086e-7	1.7139872887650398e-7	-1.8070838159189861e-9	2.6248419460195294e-7	-2.162468704103304e-8	-4.339053938373638e-8	-3.8724158657466035e-8	2.4295575662414137e-8	3.4093414280622625e-7	1.0547954620854227e-7	-6.9893052456748705e-9	-1.661874640124239e-7	3.9999656475941947e-7	0.0000011420302363784884	0.0000024400480344022313	0.000005887966580186976	0.00001490457644559573	0.00003464953329335163	0.00007678949667011548	0.00016496066327531533	0.0003418882875827478	0.0006809302775777626	0.001303174454249767	0.00239826181481706	0.004236623842550191	0.00717612621763819	0.01164529160865857	0.018082884926423848	0.02683168396575686	0.03799612420160947	0.05127163115625477	0.0658207350944755	0.08025148708616714	0.09275332293117566	0.10142161008690809	0.10470107059131395	0.10182549423096376	0.09309849327407238	0.07987342150521581	0.06422081346782071	0.04838268549050506	0.0342154678441603	0.022826826146436496	0.014503439205632906	0.008905901203799305	0.00538471340034008	0.003268021260406484	0.0020274923332366246	0.0013100336390647893	0.0009055941056093086	0.0006857023972141052	0.0005723632774280452	0.0005177583489823778	0.0004916121411624452	0.0004821172666031881	0.0004805242877301552	0.00048188088546774477	0.00048557151338801674	0.0004884645101872476	0.0004903171412199425	0.0004912896041525672	0.000490461649408025	0.00048802841534312247	0.0004837194741310613	0.0004784125025653063	0.00047156817227633763	0.0004637480932629945	0.00045505566625125837	0.0004459524614317534	0.00043626018263953625	0.0004267147384259262	0.00041708339108625925	0.00040786542150561544	0.0003991337137101425	0.0003911191139385206	0.0003840214304653422	0.00037779350703259773	0.00037279205876095123	0.00036884212768384383	0.00036641653545732566	0.0003649167257799846	0.00036503769464846236	0.0003663284312070969	0.00036889324654121314	0.0003728126085469352	0.00037778513432651373	0.00038396337743096254	0.0003911492336471367	0.00039914752151448685	0.0004079122187468087	0.0004170132068598287	0.00042672661437714865	0.000436277357236059	0.0004458668534786936	0.0004551224427468137	0.0004637740084763031	0.0004715433263431379	0.0004784194157521071	0.00048378609720733934	0.000487918375419949	0.0004904856784953004	0.000491331592486155	0.0004902830620185927	0.0004884643472687911	0.0004856102523248529	0.000481926454180881	0.0004804073658010166	0.0004822096562275835	0.0004914974649903314	0.0005178057153042426	0.0005724167307311623	0.0006856733998549247	0.0009056106111104967	0.0013100186275506465	0.0020274685148065075	0.003268121765972576	0.005384701778445744	0.008905898426381786	0.0145036278733921	0.02282679995750425	0.0342156606409183	0.04838279032740955	0.0642210469527894	0.07987354581485162	0.09309862030816618	0.10182555210943267	0.10470102599038877	0.10142165095875588	0.09275321242852463	0.08025118451126723	0.06582065689878214	0.05127157889317069	0.03799585727907906	0.026831653177741388	0.018082774014848035	0.011645234704145246	0.007176220122483756	0.004236501236638657	0.002398316075099549	0.0013030923625049207	0.0006809036036422578	0.0003418692778733856	0.00016495786978687477	0.00007682059011693276	0.000034718531003230524	0.000014887668181695624	0.0000058610292328342695	0.0000023949259321254246	0.0000011356653478733492	4.2331978322707187e-7	-8.696358322346498e-8	-2.0529803745894526e-8	6.843929489797063e-8	2.810151826793117e-7	1.0274186890146808e-7	-9.825999780499473e-8	-5.27914614245617e-8	4.611428805478823e-8	2.103413908605134e-7	1.305724303124478e-7	-6.128828078377779e-8	-3.396125880517076e-8	-1.3397787157476415e-7	-6.499558935502137e-8	3.3080776118410427e-8	8.040821586341451e-8	-1.3416045607783644e-8	2.8804028384676883e-8	1.1835392077497175e-7	-1.1167741309492385e-7	5.206495368170749e-8	-9.104641751633835e-8	5.32192493407635e-8	-3.598184883379929e-8	1.0108721149038047e-7	1.1982906222840484e-7	2.918412108643409e-7	5.848969527599834e-7	9.729505211497624e-7	6.393813614113952e-7	-0.0000026455326692653713
"t=97"	-0.0000026366030361213433	5.950972491453044e-7	0.0000010117741068293995	5.656568797807182e-7	3.0536126238711603e-7	1.2458756271094273e-7	9.605147477387277e-8	3.013205396307228e-8	5.7743106296470614e-8	-3.054989061723745e-8	2.202283999608312e-8	4.971355438421199e-9	-4.139921405688085e-9	-1.02674797219926e-7	1.2687844330727671e-8	-5.879276177012116e-9	-2.6199486691247387e-8	1.309565537122026e-7	-5.578533113226314e-8	1.297307896663824e-7	-2.3363542778209734e-7	-3.269429171837146e-9	-1.1338205851973981e-7	2.225290873791863e-7	1.2156504558547e-7	5.7716467938284666e-8	-7.66377505900806e-9	-2.1823475992999164e-7	1.3899777373538313e-7	2.5382392543349397e-7	4.5511115664975677e-7	5.987733824319719e-7	0.0000019955249179748336	0.000005457334695480043	0.000012974225208739476	0.0000293575757477349	0.00006610923779515332	0.00014335125119757652	0.0002980637689223853	0.0005967262615548252	0.0011503975782751752	0.0021316501842878477	0.003791616911319018	0.006471187227795716	0.010585034149373285	0.016572249027404284	0.02480572546760762	0.03545111152559821	0.04830046610471084	0.06263912916662806	0.07719199848280434	0.09022446445515075	0.09982874630584992	0.1043431562684094	0.10280587763362503	0.09528113465097943	0.08290729418235021	0.06763323680842404	0.051703008786191273	0.03708906088786945	0.025073406662538655	0.016110690625826596	0.009974515504641679	0.0060577698391806045	0.003678133238848025	0.002271834155992969	0.0014517618572795765	0.0009832072265729686	0.0007239130406604399	0.0005887087939661084	0.000520944338301077	0.0004888597877786838	0.0004753640160635175	0.00047039548925131847	0.0004716725413514977	0.0004749666073748937	0.00047798993695991054	0.00048120716897193105	0.00048271890821616203	0.00048279438795106877	0.0004818147298749631	0.00047873179475288463	0.00047447454932825206	0.0004686569697394116	0.00046186150854354846	0.0004539346396902344	0.0004454256955988001	0.0004362714906062104	0.0004270171566176373	0.00041742667337008044	0.00040826918393022105	0.0003992430523904744	0.00039084630098962236	0.0003831204797259957	0.00037616421538932965	0.0003703459740637127	0.00036535268442761115	0.0003616697163534299	0.00035902012299104946	0.0003578977735586575	0.0003577453824016308	0.0003590883627201391	0.00036169466581215115	0.0003653408552574122	0.0003703150632305974	0.00037623110973772356	0.0003830952467565041	0.00039083766820346977	0.00039920048990471635	0.0004083133349138679	0.00041740749417329415	0.0004270259725152048	0.00043629556831126237	0.00044537110675557656	0.00045396941130526614	0.00046185144737564965	0.0004686442160446447	0.0004744920331738456	0.0004788239910410441	0.0004817017217209063	0.00048274428666039704	0.0004828224666909575	0.0004811489360412313	0.00047797733215226845	0.0004749940597699176	0.0004717788276690227	0.0004703138967586673	0.00047541622353419744	0.0004887109131376244	0.000520987190637423	0.0005887781554054783	0.0007239233715963245	0.0009831735362534344	0.0014517659691993812	0.002271789403718749	0.0036782392538905473	0.006057795331084526	0.009974491687884779	0.016110895944965287	0.02507343120397587	0.03708920554198625	0.05170315687987215	0.06763339105439348	0.08290750087415177	0.09528119098286714	0.10280588642029453	0.10434318731178216	0.09982864562429272	0.09022436504610343	0.07719187172105646	0.06263899774252768	0.04830030560737897	0.03545094325493914	0.024805641479257345	0.016572303978100167	0.010584840597336664	0.006471200041183622	0.003791579484387575	0.0021316657248654503	0.0011503482921618735	0.000596752215831331	0.0002980902965054044	0.00014333313049397223	0.00006604126833242852	0.000029399741169222615	0.000012976412698484374	0.00000549583732722958	0.000001986591091407419	5.768767055158719e-7	4.278979761629387e-7	2.7954780745798047e-7	1.5214513793271323e-7	-2.248757977607596e-7	-8.70514412776302e-8	1.2724332199010036e-7	1.5981935175268802e-7	1.505667639456476e-7	-4.956022248148173e-8	-1.184639121243336e-7	-3.126206926662434e-8	-6.94024472336352e-8	7.827339787436216e-8	5.5372172846901435e-8	-4.0629823949700494e-9	7.517201083828695e-9	-1.1544588174317028e-8	-3.663649250640333e-8	-1.1370432706492295e-7	1.1286163936752303e-7	-8.483411850779277e-8	8.42639944487189e-8	-6.041646338772466e-8	1.181145893314195e-7	4.610138737426439e-8	1.5574885325886356e-7	2.947664600183586e-7	5.750431556483804e-7	0.0000010059855477528856	5.958971800446022e-7	-0.0000026401951555010683
"t=98"	-0.000002664319140754934	6.396105971528954e-7	9.582538262886686e-7	5.90581936910084e-7	2.538149695974212e-7	1.7735809110241973e-7	9.267537293133898e-9	5.833445460012854e-8	-9.228270037020536e-9	8.512696492157801e-8	5.3963811641466464e-8	4.111989326816001e-8	1.415917638691866e-8	5.842735406602628e-8	-6.255361340024024e-8	-5.711859585311174e-8	-1.801021509706402e-8	-1.453484914648584e-7	8.153607811145491e-8	-3.768580092433638e-8	2.359114164018905e-7	-3.558233607758865e-8	1.7393985141112012e-9	-2.5901760214441794e-7	7.139330904237795e-9	7.675465851786356e-8	5.3996629945096686e-8	1.1364827001703048e-7	-1.1241015274165989e-7	1.3422359257386773e-7	7.54227691190934e-7	0.00000214432607015258	0.000004572022237026019	0.000010734735344297697	0.0000253135948078409	0.00005748227586810373	0.00012411000759759983	0.00025933317420367974	0.0005231208174162338	0.0010147872312654682	0.0018919030463740993	0.003389304157785933	0.005828200778612347	0.009606808218310725	0.015164100005910397	0.022894862896728374	0.0330167962226009	0.045413342070851126	0.059488042811406405	0.0740840887455142	0.08755653231653016	0.09801205612722275	0.10370561810460288	0.10349864903343142	0.09722012980005834	0.08578414983650118	0.0709937615105588	0.05506795590008273	0.04007317417435352	0.02745760216548565	0.017849665166764783	0.011149456977979866	0.0068066933491700565	0.004138313823878748	0.0025484468091990786	0.0016145476446313145	0.0010749775345713086	0.0007720390915697539	0.0006103135882702393	0.0005271483123728826	0.0004875053513349048	0.00046885056594225816	0.0004623819755548153	0.00046229730432201244	0.00046384255089337856	0.000467919544505202	0.0004714874538257474	0.00047362662081984475	0.0004754493529558479	0.0004752319622236545	0.0004730337098630688	0.00047015432436714466	0.0004654460885158418	0.0004594858932239765	0.00045242432557857093	0.00044465108425739697	0.00043605862963369546	0.00042712088249452496	0.00041777857112812455	0.00040872857100549	0.0003995071518844151	0.00039091349901765327	0.00038276408660609107	0.00037528093031091725	0.00036869547419393633	0.0003628219600301241	0.00035822433243215546	0.000354571501074874	0.0003521106495084636	0.0003507855472412169	0.00035092156979432687	0.0003520767168373462	0.00035447480839323475	0.00035826049152010153	0.0003629097577021456	0.0003686279641464951	0.00037529633108535077	0.00038275424935585445	0.00039093288266955906	0.000399449479204006	0.0004087594955995977	0.0004177779748212318	0.00042714656750375557	0.00043608239801651294	0.0004445967331582201	0.00045243040649889377	0.00045950305937947356	0.0004654204758957059	0.00047015516233051	0.0004731070127633741	0.0004751975673660258	0.00047536252936286605	0.0004737559975257488	0.0004714362752125112	0.00046787757106514505	0.0004638474711703422	0.0004623433313646341	0.0004623435095935102	0.0004689740890053695	0.00048736294375739675	0.0005271373214774666	0.0006103301667682581	0.0007720697424634659	0.001074993570611582	0.0016145624604246844	0.002548389844480692	0.004138413395677998	0.006806779200923985	0.01114936896680796	0.017849866302660278	0.02745768729888287	0.040073313756727846	0.055068118192982074	0.07099385864909757	0.08578432470305108	0.09722017296358199	0.10349872721529818	0.10370565910249319	0.09801193852023349	0.08755630201308995	0.0740840322877937	0.05948787017239521	0.045413360879507314	0.033016594203738925	0.022894622923414043	0.01516415485537781	0.009606686537236286	0.0058281750032880275	0.0033893118778841602	0.0018919684423457372	0.0010147367884720815	0.000523095495214676	0.00025930154493225555	0.00012415656590203383	0.000057427814497468255	0.00002538844057331513	0.000010710096328581109	0.0000045761487337259155	0.0000021627708606253293	7.157347691189031e-7	1.1558307855263905e-7	-1.133034298606006e-7	1.3602350035224475e-7	1.1359472129601755e-7	1.154655804302962e-8	-4.170618650434221e-8	-1.8157788994610513e-7	-5.7163358158085487e-8	9.323715199904825e-8	6.770787830401304e-8	1.1772204577820133e-7	-4.250916885162326e-8	-6.752416814581608e-8	-4.372095252502817e-8	-1.0161853969403722e-7	6.6910578189194325e-9	-1.310329722503667e-8	1.1148944978334185e-7	-4.849942236706539e-8	1.5318656831908584e-7	-4.742858494832802e-8	1.092938434199553e-7	-4.361948513498248e-8	9.860665761696197e-8	1.3488205541367648e-7	2.633552746988954e-7	5.606126530777189e-7	9.80815043738481e-7	6.543087055499441e-7	-0.000002676597635087319
"t=99"	-0.000002649879604632588	6.107287114920368e-7	0.0000010220315775910649	5.491417709446722e-7	3.3750250016950645e-7	7.878783470083306e-8	1.283745856284213e-7	-2.5057308228326747e-8	5.718414330946331e-8	-1.2290168105444366e-8	-6.444354605505964e-9	-1.9346047874790884e-8	1.5796527974565322e-8	-1.184595976866376e-8	8.012165464421628e-8	7.433201432149872e-8	-8.806236850844584e-10	7.97823733744707e-8	-1.009675262286791e-7	-3.421619654275787e-10	-1.6265778135515774e-7	1.0837433617183478e-7	4.5125290615288804e-8	1.8216814368088308e-7	-1.929899128283452e-7	-2.075960935377097e-7	-8.6590871695158e-8	7.948677771540957e-8	3.6961591942663574e-7	6.346666198142614e-7	0.0000014231835318012642	0.0000037031466367798416	0.000009518055412827131	0.00002199095284116659	0.00004923644671717131	0.00010716919148157089	0.00022613897394530014	0.000458299915908289	0.0008936960331045185	0.0016775940599519368	0.0030268264235197018	0.005241971532227496	0.008706576004402389	0.013855039539137248	0.021096305845677676	0.03069466566803203	0.04261816680026853	0.056380183086015445	0.07094590937501566	0.08476909224783402	0.09598860039433577	0.10279849194150037	0.10390295392441096	0.09890349404704224	0.08848366629611781	0.07427987139758518	0.058457952622562925	0.043155544823093805	0.029975065594192496	0.019722407696682986	0.012436196439210123	0.0076382742917254776	0.004654623927709656	0.002861399795777042	0.0018004526695195588	0.0011814162964365327	0.0008293184591569025	0.000637976778951943	0.0005381352701350206	0.0004885657842427227	0.0004639198226902286	0.00045473408281837546	0.00045219336186486103	0.00045419544882741025	0.00045848167492101854	0.00046114272126107636	0.00046480142476124087	0.0004673638306287309	0.00046785715329344946	0.0004675011659067696	0.0004654709908369359	0.0004614814376238119	0.00045674082802149574	0.00045066673193538964	0.0004434726548236956	0.00043550301278605374	0.0004270254917699834	0.00041805999766275637	0.0004091135703416793	0.0003998910807053724	0.0003912283967298924	0.0003827541108841759	0.0003748693269017833	0.00036772600125156707	0.0003612263624968026	0.00035576712906837393	0.00035115044585898314	0.00034765798810210136	0.0003453854578814308	0.0003441799928135536	0.00034411336726314357	0.0003453340763484025	0.00034776910935374605	0.00035112712272999946	0.0003557133587877015	0.00036129804626061635	0.00036765893383905457	0.0003748626393476062	0.0003827406292287172	0.00039130757664074256	0.00039984874950360627	0.0004091318917459619	0.0004180419920810641	0.000427040263750067	0.0004355194828931097	0.00044346811257578445	0.0004506427877148944	0.0004567507145554206	0.0004614440759156402	0.00046549284023778004	0.00046753162256296665	0.0004678471209246249	0.000467246457394932	0.00046494497771665255	0.0004611589611467348	0.00045837141983884333	0.0004542738109930555	0.0004522199003260674	0.0004546662585739325	0.0004640084811287082	0.0004884568044306592	0.0005381308239786886	0.000638005631985239	0.0008293534209398157	0.001181410865175092	0.0018004765515212684	0.00286136493675182	0.004654697093385618	0.0076383575774992	0.012436119874842833	0.01972258071362376	0.029975221436225108	0.04315563330758898	0.05845817060005043	0.07427997524975083	0.08848379746220647	0.09890360695700895	0.10390289672289976	0.10279861194453388	0.09598831071225644	0.08476910257542936	0.07094573190688669	0.05638003089195498	0.0426179627247002	0.03069464529002275	0.021096109107449412	0.013855081984045836	0.008706510792553579	0.005241920709252779	0.0030268020628121395	0.0016776352110300374	0.0008936742369134443	0.0004583188502497171	0.00022607344452674205	0.0001072386166752759	0.0000491546276363275	0.000022031723756810173	0.000009521047145577555	0.0000036465598722834613	0.000001478005263622073	6.280039410722082e-7	3.994888697622656e-7	8.942379181586801e-8	-1.4118548874453296e-7	-1.87781031613099e-7	-1.5676915476880993e-7	1.0386740156853591e-7	1.132138688353379e-7	-1.6537186731113707e-8	-2.1202531952368986e-9	-1.0296889885186289e-7	-1.0590508803254295e-8	1.1868268701142881e-8	-1.5666631325572666e-9	1.254073442868986e-7	7.735956764065577e-9	8.455869571211139e-8	-8.319474020801465e-8	6.116655781873703e-8	-9.727649030732977e-8	1.0397994054667237e-7	-5.171121053582084e-8	9.183524707356838e-8	1.4620334942705426e-8	1.26991831606027e-7	3.1573853920274786e-7	5.829636994247878e-7	9.937430026640826e-7	6.02279449091192e-7	-0.000002631441613276664
"t=100"	-0.000002659242561486863	6.146562030462377e-7	9.56076982583376e-7	6.040859611422533e-7	2.413987408855789e-7	2.1605559430426524e-7	1.0748561485307562e-8	1.2883393973872614e-7	9.616849983018483e-9	3.6379786960694105e-8	-1.5310438916671387e-8	3.411837035116605e-9	-3.864391906471809e-8	1.297638818620328e-8	-5.678626191496505e-8	-3.009587956626092e-8	7.779928767881472e-8	6.105934058364682e-8	1.3074229510134927e-7	1.422935602679587e-8	5.4814971117700395e-8	-1.7695808185447248e-7	-4.9656926681684865e-8	-1.4278289717228887e-7	1.818970716271906e-7	7.896019749153993e-8	1.0415422968534926e-9	-1.3097120832306075e-8	4.2738454741897414e-7	0.00000138703378727012	0.0000034401527715388625	0.000007912419852207364	0.000018375743414789092	0.000042323121873133474	0.00009311986039195475	0.00019674378647704938	0.00040043869812722566	0.0007865771685072742	0.001486561807036102	0.0026995879350212304	0.004708518992999178	0.007880668869494123	0.012640407032642242	0.019407301403960187	0.02848705918601324	0.039920737388768224	0.05332705876623389	0.06779502711784513	0.08188205508207802	0.09377589681655651	0.10163341418586758	0.10401906970043562	0.10032063035053151	0.09098737939922674	0.07746916215554189	0.06185353903360813	0.04632325960431505	0.03262098500240729	0.021730108798899805	0.013839238326720182	0.008557476163948863	0.0052314070320894634	0.003214582628952911	0.002013015423952713	0.0013051494815442544	0.000897264049338542	0.0006718117822520631	0.0005524875111324601	0.0004919780325949308	0.00046172799934862674	0.00044851068791418314	0.00044325576652781695	0.0004446371590054454	0.0004477438789634025	0.00045175813947717636	0.0004564498920851534	0.00045860161996735815	0.0004606212970055257	0.0004611240393206373	0.0004597441692432147	0.00045750141481037954	0.0004535824331800553	0.0004479856762155121	0.0004418000873525063	0.00043467329540669564	0.00042660374497272	0.00041809891823862966	0.000409379726941439	0.0004003907095632142	0.00039173012152315945	0.0003830701467465447	0.000374916742361342	0.0003672940196101093	0.00036022425409032444	0.00035408610751130887	0.000348791858145181	0.00034443107565540476	0.000341195596617494	0.00033886156232276754	0.00033779738183881136	0.0003377734220006978	0.00033897142422922855	0.0003411033134631536	0.00034444305663206	0.00034879110708296857	0.00035401209016017177	0.0003603069932663905	0.00036727465466079856	0.0003749319422097219	0.00038301845605182017	0.00039178191169764176	0.0004003746546513698	0.00040942273804023266	0.00041808885452243594	0.0004266229032338087	0.0004346452858797756	0.0004417791599977683	0.0004479941448641833	0.0004536119199286537	0.0004573957703973841	0.0004597833017363495	0.0004611555525428912	0.00046066880871531435	0.0004584460833304549	0.0004565428706279073	0.00045190775146297657	0.0004475741073171058	0.00044467867790554116	0.00044325174296477865	0.00044846483744931387	0.0004618384423376032	0.0004919219841020839	0.0005524442932701712	0.0006718126929784463	0.0008973504896575557	0.0013051677132838169	0.002013008171859898	0.0032145326871038105	0.005231448147693829	0.00855754815081089	0.013839247912277641	0.021730251638398035	0.0326211613896773	0.046323308882117775	0.06185379374940769	0.07746927336008735	0.09098749948094909	0.10032066223704461	0.10401913170415145	0.10163343390510937	0.09377562738459988	0.08188190300974207	0.06779493076121834	0.05332700316115446	0.03992055943952455	0.028486970607561446	0.01940723063332339	0.012640341818266565	0.007880646676877046	0.004708407881680365	0.0026995518200095825	0.0014866099921329035	0.0007865887035667374	0.00040050575095995633	0.00019662662879516013	0.00009315040754009907	0.000042275710637307284	0.000018376215897397685	0.000008009669258957075	0.000003387804389909377	0.0000014155962169137837	3.805579218418842e-7	-2.486149197622467e-8	7.246513034075974e-8	7.636421550660799e-8	1.3714670421549613e-7	-8.009487639792923e-8	-1.5524141439016148e-7	-6.757193349304913e-8	-7.338933660783198e-8	9.678786916378357e-8	8.754399793975409e-8	9.683174118091387e-8	1.1076109829311065e-7	-8.434764742215606e-8	5.276008518961817e-9	-9.45704911048395e-8	7.607942220655417e-8	-8.734785472697126e-8	7.082737141228534e-8	-4.6516599239154743e-8	1.0556353780000194e-7	7.359702181020111e-9	1.148870731881857e-7	1.5614990189760647e-7	2.7145426340080547e-7	5.754807178570687e-7	9.76853518186438e-7	6.128158054341526e-7	-0.0000026613802976971357
"t=101"	-0.0000026693899164431656	6.201499620495099e-7	9.959348413746127e-7	5.286817201799465e-7	3.2081290435304055e-7	6.454963275004388e-8	1.4268225811964186e-7	-1.5728856661567647e-8	3.427228967289864e-8	-4.4484227856855796e-8	4.565324651650826e-8	1.7552544750998322e-8	8.283349395288298e-8	-9.048891635998757e-9	6.893871451474354e-8	1.2802765625430368e-8	-5.29888972700121e-8	-6.356035620047606e-8	-1.632299662102099e-8	6.20769019521461e-8	5.7417240628687694e-8	1.719497120244995e-7	-8.15112177754429e-8	-3.1047580062448787e-9	-1.996257351644104e-7	8.128573181220844e-8	2.8932395079728224e-7	6.663714143817501e-7	0.0000010449906732157288	0.000002603837662706887	0.000006559200370404028	0.000016067680957854158	0.0000365711761178833	0.00008011901930127241	0.00017046958357302966	0.00035010697127146884	0.0006920243765793366	0.0013152522260767574	0.0024046630670674363	0.004224765666665853	0.007123476044748611	0.011514847520102567	0.017825949790894913	0.0263939563153065	0.03732536382173102	0.050340461222294075	0.06464821544303201	0.07891469419269803	0.09139313772092028	0.10022329537646302	0.10385045946771976	0.10146341937257486	0.09327711620511336	0.08053885934579241	0.06523350134340766	0.04956153443860967	0.0353890111775923	0.02387395370304779	0.015363915729156852	0.009570453342249152	0.0058732776279332155	0.003610686844455868	0.002253718127361415	0.0014477862150296117	0.000978074604009338	0.0007138591277480177	0.0005715741869006807	0.0004979878953583761	0.00046068347016936517	0.0004431520369960751	0.0004361154976816328	0.0004359893845902185	0.0004379716622456842	0.0004423783241511714	0.000446415258838595	0.00045015783385349284	0.0004535037452654267	0.00045387687079134764	0.00045403725637915837	0.00045258292163119496	0.0004491660190188984	0.00044515983647341884	0.00043983133641878336	0.00043299003436236827	0.0004256654242345004	0.00041791699181392694	0.00040948120782235975	0.00040086251209292545	0.0003922611621396399	0.00038360553469296566	0.0003752934343301817	0.0003673810829879498	0.00035992352798985827	0.00035325340688785456	0.00034728010755769034	0.00034212085279228255	0.0003381217262936609	0.00033481086464892673	0.0003327850073145955	0.0003316686949925707	0.00033177709933041033	0.00033270118748074395	0.0003348995886727213	0.00033804947135862573	0.00034212435937497343	0.00034731282602729063	0.0003532019043566148	0.0003599776878364658	0.0003673308886467108	0.00037531150297576144	0.00038357615178241655	0.0003922839067693751	0.0004008429136667102	0.00040955353200211597	0.00041791277534442006	0.00042571889440878863	0.00043300021985137604	0.0004397352021231482	0.00044509313827545416	0.0004492647878907574	0.0004525011409483026	0.00045405598210046527	0.0004538752952115699	0.0004536061837312477	0.0004500714000157391	0.0004463617721002233	0.0004425261121200341	0.00043781672341547395	0.0004360673522127989	0.0004361586519431304	0.00044309358840621815	0.00046071797646451973	0.0004979691744113612	0.0005715734347999657	0.0007138149903608282	0.0009781027426050137	0.0014478511570681363	0.002253731675476045	0.003610673200126424	0.005873297899453456	0.009570474969328169	0.015364018199610974	0.02387403519775433	0.03538925216832878	0.04956155365436665	0.06523373174175251	0.08053904562596781	0.09327707410447639	0.1014636335146063	0.10385038564990201	0.10022321731663586	0.09139300257536143	0.07891455477400067	0.06464811189738495	0.05034041393505517	0.03732513783953828	0.02639390070664449	0.017825839567877533	0.011514730567652731	0.0071235291845913595	0.004224732271571607	0.0024045975335190706	0.0013152760467463054	0.0006919401139087178	0.00035020696055987344	0.00017044373791852419	0.00008013485988211944	0.00003659101362785133	0.000015993702804251164	0.000006631914314714216	0.000002556049691682105	0.000001065630617969049	6.570487490753507e-7	2.356778090462086e-7	1.2667757454121187e-7	-1.5917312812252504e-7	-7.550139768941477e-8	4.832159150591764e-8	5.4719295539129575e-8	1.2821997230627602e-7	-9.115378896140669e-9	9.374512277560143e-10	-5.44078139208537e-8	-1.0127949856553187e-7	9.2156432596191e-8	-1.158837248382838e-9	8.152366159919211e-8	-4.2216590112609254e-8	1.328451604276637e-7	-3.3785227837590526e-8	2.8248626882110273e-8	-4.0128076195244944e-8	6.831934340478796e-8	5.230051958182713e-8	1.2673248783734437e-7	2.928001305857464e-7	5.543879703084897e-7	9.77495393295058e-7	6.246970081225101e-7	-0.000002670265345394718
"t=102"	-0.0000026349572328498994	6.10522673416547e-7	9.810317550540404e-7	5.980953956541413e-7	2.6138780306883547e-7	2.0667409095231903e-7	6.018675891006353e-9	2.2536648880411292e-8	-5.2370931480361094e-8	5.016497928167496e-8	-5.882845399707293e-8	1.9970196607488333e-8	-5.821851567500147e-8	8.40213654207389e-8	-1.8523912737045123e-8	1.0317949739047094e-7	5.628331667395514e-8	5.382385703800452e-8	-6.783174832936112e-8	-6.15565094452819e-8	-6.159084975365658e-8	-9.912762666264285e-8	1.989050839590334e-7	9.071450557396332e-8	2.3631587653394348e-7	8.691657171766565e-8	3.179433056832437e-7	8.429364630746505e-7	0.000002523577655733078	0.000005799248931515066	0.000013650792016872693	0.00003098070190155067	0.00006921682077098978	0.00014837689019764344	0.000305845826789386	0.000607412352920722	0.0011624041275505315	0.0021401903596591776	0.003785942508331308	0.006429806782322411	0.010474820944550878	0.016348634869149392	0.02441328584206459	0.03483597305247843	0.0474303643641818	0.06152003857400712	0.07588619882324632	0.08886083952868984	0.09858279258193914	0.10340332649905715	0.10232706377883183	0.09533659285030482	0.08346708759224564	0.06857544395573212	0.05285268474470428	0.03827034138543717	0.026152979043179148	0.017014791141554464	0.01068389649611956	0.006586423211416337	0.004054215542958484	0.0025251879228213037	0.0016104967472281295	0.0010719439549743415	0.000764406834702247	0.00059647137696206	0.00050794100332896	0.00046202975445019945	0.00043921833900217866	0.00042936396189274806	0.0004274019163749143	0.0004293205768430841	0.0004334519853937957	0.00043716398928350664	0.00044164937481938615	0.0004444395175210447	0.00044649905040916593	0.00044813693936529564	0.00044664089638180027	0.0004447439095776051	0.0004415054664772544	0.00043656598676877767	0.00043106445456142506	0.0004246187129307577	0.0004171810701393275	0.000409268923759587	0.0004012390756551465	0.00039271411394925515	0.0003842284060643353	0.0003759178600661883	0.0003679061592455346	0.0003601686788181624	0.0003530945591199153	0.0003465734137624299	0.00034079085991389757	0.00033601730292143195	0.00033179235371894045	0.00032894616625778195	0.00032680979987453895	0.0003258592950745598	0.0003257207762196179	0.00032690091398546173	0.0003288339225714365	0.0003318966737354545	0.00033597622984793407	0.000340800913149919	0.00034658140002030713	0.00035301557778677495	0.0003602310613873838	0.0003678594667663182	0.00037591394696334657	0.0003842751912548348	0.00039276433996227045	0.00040115683610197905	0.00040931863272286595	0.0004171701803200589	0.0004246315530000988	0.00043113353744783645	0.00043653329787696205	0.0004414077043718434	0.00044479693747889737	0.0004465903716498465	0.00044818991338169134	0.0004464986180472419	0.00044442938406152876	0.0004416312106508835	0.00043711741600171994	0.0004336554489138278	0.0004291563599438941	0.0004274011876141959	0.00042936626911860287	0.0004392405480486694	0.0004620460827575723	0.0005078807037743882	0.0005964808872186422	0.0007644424256203486	0.0010719539879969764	0.0016105212869231833	0.0025252023810136137	0.004054228828020867	0.0065865005727959725	0.010683864770906992	0.017014932690690432	0.026153012360698225	0.038270501544534374	0.05285283784628669	0.06857565617535344	0.0834672606928556	0.09533643525847946	0.10232739747704911	0.10340318936442994	0.09858278032912182	0.08886070542135727	0.07588604613303518	0.06151986744628635	0.047430176022312476	0.034835866208019706	0.024413241114150774	0.016348634596747513	0.01047467714032324	0.006429842727028068	0.0037858336296229256	0.0021401455497985777	0.0011624944117809566	0.000607392111707239	0.0003058547321291849	0.00014841039886936969	0.00006914462427998203	0.000031001277052356	0.000013566715209356595	0.00000587785612604641	0.000002531173442954504	8.460766662832242e-7	3.210076545689944e-7	1.8325877926272938e-8	2.591649147509756e-7	1.8840423277044493e-7	5.4908040780787815e-8	1.7972719423831052e-8	-1.106268511241737e-7	-4.102492978663719e-8	-8.288505271014657e-8	4.364514771815209e-8	1.2664829573960645e-7	-1.3233613760377239e-8	7.526763401433101e-8	-1.4066570130921718e-10	5.62357276301384e-8	-1.0400603389637553e-7	3.202914855560124e-8	-3.033367290683486e-8	-3.1775726494487344e-9	-2.947284527543559e-9	7.323740669473722e-8	1.5290614874263753e-7	2.769403819602445e-7	5.784862031621429e-7	0.0000010026583483480067	6.07109987615928e-7	-0.0000026396654974059075
"t=103"	-0.0000026757542137545443	6.402045553688396e-7	9.839523451571353e-7	5.661192360451039e-7	3.1612774853417847e-7	8.893028557999116e-8	6.745734759672217e-8	2.0117268628716545e-8	7.847299887675518e-8	-2.303957502558518e-8	9.771326192620222e-8	-4.6878380510761986e-8	5.909834743800246e-8	-1.1056070603476797e-7	5.013532500264262e-8	-1.4597134101457243e-7	1.9560152053621493e-8	6.651198480867038e-10	1.1552391177005461e-7	4.38653835477254e-9	6.387302575738829e-9	4.289583788175122e-8	-1.6120746737513514e-7	1.221763074044091e-7	1.9372552551022437e-7	5.270105079002718e-7	8.5546064421127e-7	0.0000019484111912770885	0.000004662580318615106	0.000011713855327721845	0.000026885880822336006	0.00006004104804768762	0.00012844828585301116	0.00026656584728179666	0.0005332756257636628	0.0010270196766666295	0.0019022960591245086	0.003388042405624514	0.005796646080690748	0.009515763971898572	0.014970282027207737	0.022544111841109604	0.03245606415326274	0.044603738109848856	0.05842363504880521	0.07281582293516076	0.08619778779061382	0.09672816825152553	0.10268609306573961	0.10290879012500076	0.09715256523492477	0.08623375710578052	0.07185726026122874	0.05617896387481358	0.04125409194262586	0.02856381672000774	0.01879439638215108	0.011903106637483396	0.007376697240639718	0.004550255450223473	0.002831170216350154	0.001795827592004584	0.001180422289715266	0.0008240703457120802	0.0006268723057450964	0.0005214387687464406	0.0004661590066505905	0.00043763114232220346	0.0004241267538899196	0.0004196553578468265	0.00042048701743169214	0.000423926485525028	0.00042835749420344627	0.0004330858897847456	0.00043600689602318887	0.0004391753525501141	0.0004402792411640766	0.00044047451994577713	0.0004400998185100091	0.00043688383090889626	0.0004334018787378602	0.0004286227318004432	0.0004225187201991609	0.0004161929478206927	0.00040900745430672014	0.0004011881662184802	0.00039300692038779506	0.0003850026489724545	0.00037669902638493014	0.00036860487858847435	0.000360683857304811	0.0003533619823877787	0.00034645073494044	0.00034018677685909715	0.00033475938948335227	0.000329831735493058	0.00032614997631963405	0.000323016800517939	0.000321139740490084	0.0003200085091574767	0.0003201322737214074	0.00032100164494708316	0.00032315359976886615	0.0003260318389352035	0.0003298976426201472	0.0003346981660413695	0.00034017832364829914	0.0003465137816865971	0.0003532988079725241	0.00036074813570519115	0.00036864965540706063	0.00037661731378435537	0.00038497000088733024	0.0003930893225397858	0.0004011073572779411	0.00040901274477711524	0.0004162381581763741	0.0004225182004459205	0.00042868263286921504	0.00043338586205465823	0.00043682813802303766	0.0004401300562042465	0.0004403929581746624	0.0004402918751735818	0.00043927505953633705	0.0004360063042824214	0.0004330835149738421	0.00042821976110385407	0.00042409238839380414	0.00042036913469623016	0.00041968411976034403	0.00042408835084151164	0.0004376668788996785	0.00046622068474977407	0.0005214017221104594	0.0006268380360527903	0.0008240705559743322	0.0011804588456679754	0.0017958742050682153	0.0028311629269566208	0.004550227258466988	0.00737684873562483	0.01190304988540225	0.01879458786200061	0.028563801148855816	0.04125425483094336	0.056179183913131814	0.07185738606991232	0.08623388377925378	0.09715265908765325	0.10290883900143155	0.102686124222374	0.0967279036659281	0.08619777633881665	0.07281568757108359	0.05842345607260302	0.04460357215702626	0.03245604727942919	0.022543958249552576	0.014970233164484203	0.009515670434705137	0.005796724829354671	0.0033879910681258174	0.001902226553702424	0.0010270184714008534	0.000533294006285101	0.000266491058781404	0.00012853695726366965	0.00006001980633496551	0.000026943730807138522	0.000011631025644054382	0.0000046547707297506236	0.0000019807704658703074	8.639993175352245e-7	5.688021598171389e-7	1.216396435799183e-7	5.5518740271764955e-8	-6.469989322077652e-9	-7.08496188384089e-8	5.016458293205517e-8	3.334791842668494e-8	1.275809148326701e-7	-2.2276130384746295e-8	-6.865201618300176e-8	-5.6028588435452775e-9	-7.129227919122627e-8	-1.0642485781531263e-8	-3.9798018103276434e-8	6.049696454901721e-8	-1.6030213711992758e-8	6.18279657471632e-8	4.813228993150176e-8	1.861870901898044e-8	5.1947693369136516e-8	1.2239721203233245e-7	3.095403661168561e-7	5.723772944499217e-7	9.70818537560092e-7	6.500983625867818e-7	-0.0000026840977259690035
"t=104"	-0.0000026294137217552915	5.813922910880009e-7	0.0000010128375693696512	5.789874834016828e-7	2.5420097393702434e-7	1.1123186405281871e-7	5.635572741802264e-8	5.1741527617998884e-8	-4.911243411953592e-9	8.33632655128369e-8	-6.304283206581829e-8	1.0702245722971071e-7	-4.857965629767591e-8	1.283310018251882e-7	-1.1509605224446773e-7	1.2410103833460084e-7	-1.356601904145549e-7	-4.810003562116805e-8	-1.3172173207731674e-7	4.77989202662954e-8	6.26384346613662e-8	6.589545265001107e-8	2.6917479267751787e-7	3.5941097653591214e-8	1.5541261899620906e-7	5.184548693693003e-7	0.0000016900896601113047	0.000004308181741907724	0.000010127127001879899	0.000022867397678871804	0.00005158428349116839	0.00011141361292366092	0.0002328676934684193	0.0004677845122580404	0.0009058247635443939	0.0016889405506125277	0.0030293182453958734	0.005219481441663731	0.008631943737192449	0.01368765068174238	0.020785404639517946	0.03018627539372787	0.041866969934432174	0.05537289594600303	0.06972050768341886	0.08342281054462453	0.09467650704349218	0.10170890010292655	0.10320739132354606	0.09871437196533672	0.08881940622727824	0.07505688314873449	0.05952186940824944	0.04432847378149485	0.031102484496456584	0.0207050189520549	0.013232725183808691	0.00824905504195439	0.005102753459393372	0.0031745716580506844	0.0020064799908102726	0.0013059196382420035	0.0008947817615190257	0.0006639062570942267	0.0005385672468303238	0.00047238005988148313	0.00043764150130565227	0.0004204943698038477	0.000413455121648143	0.00041259167986207324	0.00041483835071054465	0.0004189955660954814	0.0004235306970484798	0.0004275886372017146	0.0004313915567760729	0.00043295891658123864	0.00043455923310375955	0.00043358494404166503	0.00043202957721355517	0.0004301262391352978	0.0004253800786537809	0.0004206686310954666	0.00041497064164686126	0.0004079938458700916	0.0004010576709007063	0.00039342921489982086	0.0003854822009150549	0.0003772726787042435	0.0003694058418045598	0.000361449557729987	0.0003539498765370297	0.00034670643326972783	0.00034006530222341347	0.00033408767430453956	0.00032858372718325146	0.00032418700320058225	0.0003202634244765523	0.00031751304930960345	0.000315430435266828	0.0003145793022240051	0.0003144826002231538	0.00031555912021274946	0.0003173666278960541	0.0003203895668729695	0.0003240784399585195	0.0003286561888752315	0.0003340895261453314	0.0003400268664552897	0.0003467575042153115	0.00035392735894390626	0.0003613975360363675	0.0003694855158770105	0.00037723168270098473	0.0003853971566180059	0.0003935390998328625	0.0004010632952263782	0.00040791422131936095	0.00041499573535874745	0.0004206602448635355	0.000425452720699937	0.0004301052609894107	0.00043199765728196837	0.00043364176448190683	0.0004344797937396727	0.0004329375345988318	0.00043149794486596615	0.00042757667235970853	0.00042355857470055547	0.0004188908468549801	0.00041497665424805597	0.0004124620407424118	0.00041348235822202817	0.0004204273578047868	0.0004376657137115103	0.0004724769549240282	0.0005385694864795676	0.0006638921855350866	0.0008947188219683433	0.0013058922523115912	0.002006573670853662	0.003174662843337561	0.005102593591874038	0.008249239295372135	0.01323273159370586	0.020705124406202535	0.031102564242358133	0.044328582710820075	0.05952223450624372	0.07505680353619415	0.08881970166085151	0.09871440423276223	0.10320731728112365	0.10170890761286355	0.09467636856650496	0.0834227634347634	0.06972043518471427	0.055372593254301106	0.04186682771670713	0.030186242182290046	0.020785312928965793	0.013687612958814932	0.008631877690232659	0.005219516119566281	0.0030291995426655616	0.0016889514610290979	0.0009057620785838383	0.0004678869322890522	0.00023281215608206285	0.00011147298839397912	0.00005152287199250427	0.00002291157144529432	0.000010124497845986902	0.000004254271160908374	0.0000017182557336958837	5.001199836485171e-7	2.0137167699996184e-7	3.6248391954707415e-8	1.5078621051767271e-7	1.961063215150105e-7	4.4334053206362967e-8	1.836157215162615e-8	-1.4353290067603552e-7	-3.200915310586083e-8	-6.71916321470789e-8	-1.9936821638033564e-8	3.2523961079888863e-8	1.6787046752675394e-8	5.2782343495927364e-8	1.0978816189499696e-8	4.269466669093447e-8	-3.699195727513427e-9	2.0892616414691645e-8	5.7097568784136854e-8	3.358509614859173e-8	1.2470773158579362e-7	2.596276805766351e-7	5.816953041470896e-7	0.0000010089331863305517	5.616968626886987e-7	-0.0000026130349861652746
"t=105"	-0.00000267886861704536	6.864463647504593e-7	9.563125467071387e-7	5.569105576697098e-7	2.84500422331746e-7	1.8253918199206964e-7	8.924045413749582e-8	4.717099211237752e-8	4.194933822532221e-8	-7.426830772594428e-8	6.403569785540242e-8	-1.0566611974294204e-7	7.401769386294887e-8	-1.3238577978302857e-7	1.4337638110095696e-7	-1.2256037307256662e-7	1.6509198086378518e-7	-1.1437876756836829e-8	8.035855525445612e-8	-7.177265060054339e-8	-3.47576224468682e-8	3.636674772433679e-8	-4.4090140649544196e-8	3.157118833030381e-7	6.164118996343504e-7	0.0000013743783684461164	0.000003428388114845582	0.000008319130885281467	0.000019744811038613364	0.00004477196371155401	0.00009662579792057979	0.00020269244891890636	0.0004095935813462903	0.0007986725887154655	0.0014985831785916393	0.0027051224923213546	0.004693225302301984	0.007820124200282996	0.01249749221660068	0.019133529480782396	0.028027102425655537	0.039227108446631465	0.052379101952096274	0.06661597459697477	0.08055568673311475	0.09244652615007642	0.10048238050673708	0.10322487513723133	0.10001279010973829	0.09120550011175144	0.07815221556511842	0.06286150336108087	0.0474794971862903	0.03376404278715983	0.02274812313488883	0.014678029401410053	0.009209714313487938	0.005716137081316575	0.0035583278204111	0.002244054928921546	0.001449400117003452	0.0009777072913765839	0.0007089853065224139	0.0005608604856990329	0.00048180168679778923	0.0004393078690798635	0.0004175141175286612	0.00040767624117798995	0.0004053847072627015	0.0004068449043531652	0.000410360844990465	0.00041432044951905667	0.00041849288300987997	0.00042245756914316424	0.00042551663147893937	0.0004279509059093023	0.00042759364261812927	0.00042770819992565823	0.0004251910631918321	0.0004219200195046957	0.00041877677161916704	0.00041302725016345576	0.0004072624729937191	0.0004008075308500336	0.00039315403568196405	0.0003859033979907167	0.0003780867028638779	0.00037014725535744475	0.00036216983973358374	0.0003546788929016387	0.0003472316639133721	0.00034030839008381	0.000333845926424825	0.00032790283780081975	0.0003228533347057194	0.00031826591684136485	0.0003147601813908718	0.0003119067199572889	0.0003101414836124139	0.00030911160439339724	0.00030918732229745505	0.00031006524554499926	0.0003120110853571667	0.00031463156975886086	0.0003183903777302932	0.0003227802226161147	0.0003279018866924055	0.00033387893109149136	0.0003402987559513182	0.0003472076404127389	0.0003547081248163053	0.0003620910173253167	0.0003702429267059548	0.0003781603049154425	0.0003857825020084915	0.0003931866149035068	0.00040086135705630355	0.0004071520670122508	0.00041302914828489357	0.0004187176616404775	0.00042200980941597965	0.0004251972302309337	0.0004276887644277805	0.0004277076938117297	0.00042786900984315146	0.00042543397290339957	0.0004225557808639202	0.0004185311485693788	0.00041433258172096643	0.0004102638853985541	0.0004069542622863187	0.00040527702672576993	0.00040773274410565996	0.00041742474468753343	0.00043928266498682866	0.00048188507370183764	0.0005608744653916586	0.0007090001999723317	0.0009776907254175349	0.0014493411498258668	0.002244076878997525	0.0035585108202000892	0.005715954270283152	0.009209928862830674	0.014678057885229912	0.022748155308671913	0.03376420260647295	0.04747964670626703	0.06286173681900808	0.07815221579711817	0.09120562077754246	0.10001303176657184	0.1032246265229827	0.10048251403950104	0.09244634989390266	0.08055561961594826	0.06661579858661237	0.052378940476877855	0.03922695101327878	0.028027085837445065	0.019133341954837957	0.012497491294985896	0.007819995654826273	0.004693399789385211	0.0027049824759440844	0.0014986491572492877	0.0007985656897603333	0.0004096362504472095	0.0002026251127716927	0.00009671170259173412	0.00004474679937416237	0.000019731218725005384	0.000008369633339055937	0.0000033642795527200064	0.0000014063083340065674	6.110369921152881e-7	3.2313910469650153e-7	1.000801375106164e-8	-6.396266771790948e-8	-1.4333778941555408e-8	-6.9121757539925e-8	8.839511345115625e-8	5.997755625486434e-9	1.2351242395514106e-7	-3.700918016491528e-9	-8.043497090604035e-9	-1.028031038075028e-8	-4.60194955476112e-8	-3.5166363154814917e-9	-8.215423452639925e-9	1.6460244278704295e-10	8.262879935827527e-9	3.3538942512123526e-8	1.121526196357081e-7	1.365041883971685e-7	3.044908158944537e-7	5.560487243982948e-7	9.616080285379525e-7	6.899646781688418e-7	-0.0000026790669790388577
"t=106"	-0.0000026269549355806276	5.274847414415973e-7	0.00000100866351748774	5.619277485546803e-7	3.183786965177404e-7	1.456899783036647e-7	1.0373049030842907e-7	3.098490131137055e-8	-3.0977662657249994e-9	9.482599694354832e-8	-4.193503011507005e-8	9.230142183902501e-8	-9.308342863167951e-8	1.1050993908856555e-7	-1.57549934320933e-7	1.0218103962955638e-7	-1.5771734851455221e-7	1.0675631334500224e-7	1.175460462299327e-8	1.414885286710188e-7	9.652976129537194e-8	-8.711006360684337e-10	1.319599727267473e-7	2.428031266044073e-7	0.0000010799263853167318	0.0000031019664715747908	0.00000730207020149809	0.000017036314537310915	0.000038204390052976045	0.00008342732558297428	0.00017656541817889781	0.00035886963408859884	0.0007034047167331359	0.0013276021487079737	0.0024126475612364917	0.004215660378590003	0.007075644462229969	0.011393875074162119	0.017585433476550505	0.025979947718399288	0.03668835948001803	0.049451349663083954	0.0635187224107654	0.07761600219126796	0.09005572660448025	0.09902060304265192	0.1029662544011335	0.10104054279347419	0.09337549303406556	0.08112165878164612	0.06617610127201368	0.05069167076411918	0.0365410224571302	0.02492330507204288	0.01624378268838189	0.010265067619726453	0.006396096054664624	0.0039867446971580955	0.0025110937342663897	0.001612221365178912	0.0010735470783890255	0.000762197568112799	0.0005884283136615709	0.0004948272832939749	0.00044362006979314916	0.0004164640497038574	0.0004029288030332756	0.0003982433564844179	0.0003984857911581985	0.00040162589066505827	0.0004058249055136631	0.00041018726056463173	0.0004140967665954287	0.00041751458912253625	0.0004200880524179995	0.00042140474699092767	0.0004225466839362646	0.00042069110040732216	0.0004191769119615829	0.00041536498261662835	0.00041076448497978646	0.0004063897282352569	0.00039977015462089316	0.0003931585980481156	0.00038632794300352824	0.0003782956749391886	0.0003708544495377719	0.00036320612533258245	0.00035545097693590044	0.0003478306869350023	0.00034075337171601827	0.000333955745694392	0.00032767317606463564	0.00032204087706122486	0.00031693164044077626	0.00031274551001991835	0.0003092182330231008	0.0003066369694917359	0.0003048288165226065	0.00030400864672697203	0.00030392023162717496	0.00030485464968110776	0.0003065886059383516	0.00030930576244037056	0.00031264763536575924	0.0003170000562361386	0.0003220215815270544	0.0003276333450892288	0.0003339247379740007	0.0003408239654394407	0.0003478020360864198	0.00035553093779228107	0.00036313289404155125	0.0003708742887201799	0.0003784207972261644	0.00038622546144007064	0.0003931301384918484	0.0003998616209763828	0.00040628369933171093	0.0004107899901398815	0.00041528954956338016	0.0004192196619081656	0.0004207408732821438	0.0004224841473960961	0.000421513875545787	0.0004200579362023671	0.0004174150735521964	0.00041412120511929995	0.0004102168880245616	0.00040583928010407	0.0004016150355693471	0.0003986012463331745	0.0003980938774662546	0.0004029769734861244	0.0004164114964476662	0.00044358152779677695	0.000494929937538191	0.000588446093419237	0.0007621949962565155	0.0010735193885902383	0.0016121972533107432	0.0025110904926066713	0.003986902893094446	0.006395966552756538	0.010265215012994267	0.016243897723373424	0.024923243813494644	0.03654131197369492	0.05069172844806258	0.06617625843933761	0.0811218944631723	0.09337551359456764	0.10104076554711183	0.1029659986010234	0.09902055677359023	0.09005572372536863	0.0776158725728282	0.06351858211189165	0.049451148146037904	0.03668828061042695	0.025979809334050752	0.017585350110239983	0.011393914424208673	0.00707544703618701	0.004215800884708076	0.0024125613958175807	0.001327643186783134	0.000703319367950761	0.00035892240269108644	0.00017650034840810402	0.00008348009827230385	0.00003823696436311419	0.00001696180034871375	0.000007366639160011346	0.0000030441286944515866	0.0000010994709284117832	2.878688057927903e-7	1.029363392301974e-7	6.680068165287878e-9	5.352200671548957e-8	1.6646819500643062e-7	1.9284675079056512e-8	7.794897405322132e-8	-1.0892925839112166e-7	2.2313443204247108e-8	-4.268656228489931e-8	-3.1457152993574766e-8	4.2774183195426474e-8	-7.908775634390963e-9	2.326904557925502e-8	4.838269818119301e-8	3.465734066399051e-8	4.127202035686395e-8	8.083618985299523e-8	1.7557180398419803e-7	2.6511188788713724e-7	5.754586750450486e-7	0.0000010076599810115994	5.644783691582944e-7	-0.0000026522428862030267
"t=107"	-0.0000027076987727525648	6.902870758329627e-7	9.401479230675136e-7	6.012275880484808e-7	2.889894811231031e-7	1.297164707869669e-7	1.3488233641112402e-8	3.1458494698100026e-8	4.8395420559899094e-8	-5.244931400305575e-8	6.640126981594108e-8	-3.132851789100499e-8	1.1104404729067596e-7	-5.4117425429822674e-8	1.5635350747444932e-7	-6.479081615662352e-8	1.6239650135752015e-7	-1.1680663691837623e-7	2.623996864237199e-8	-5.855370932561499e-8	4.018003485484201e-9	2.0455956484255466e-7	4.024231806676326e-7	0.0000011051461458189138	0.000002541006263623302	0.000005980783094661213	0.000014499326983941074	0.000032966731848826925	0.00007256462051719037	0.0001535935265802868	0.00031357924492303457	0.0006185517446265498	0.0011753429767101808	0.002149908819961799	0.0037818709646455506	0.006392949930506764	0.010373302371645243	0.016138915417844846	0.024042813652533468	0.034253053094415176	0.04659943979035641	0.06044370807193489	0.07462120772434955	0.0875229971015723	0.09733928893343391	0.10243764006879197	0.10179302439056626	0.09531571158846408	0.08394500642071434	0.06944378633450743	0.05394853288311152	0.03942365444844553	0.02722824654082534	0.017933538559140816	0.011420191857156814	0.007147925332672278	0.004464323934676662	0.0028108323434044014	0.0017970671553076967	0.0011839898331063026	0.0008243508855934056	0.0006214806191531252	0.0005111179699531787	0.0004502318527411786	0.000417315350200953	0.00039972549206890307	0.0003923795281790543	0.0003909158785744271	0.00039295954233697916	0.00039679640724543663	0.0004012747119446214	0.0004059469070716304	0.0004101628391314227	0.0004130543345883808	0.00041491398705850724	0.0004160676754738635	0.0004157759810350381	0.0004152713899955307	0.00041205858028647846	0.00040919343953493836	0.00040408070992559164	0.00039838265772029757	0.0003930218031600319	0.0003859382831512548	0.00037878316767037123	0.0003717018042167508	0.00036367957632488235	0.0003561721293543485	0.0003488435640828236	0.00034143183082657735	0.00033435735370790365	0.00032780374063945406	0.00032171586978091415	0.00031622077611026533	0.00031143073368833374	0.00030730411605284225	0.00030397625811895423	0.0003014614372349733	0.0002997863080030916	0.0002988628553385331	0.00029895773845356466	0.00029974355331485736	0.0003014511963561617	0.000303949055026953	0.00030733158935070115	0.00031136167746170784	0.0003162294715840508	0.00032172434499389	0.000327870825994947	0.000334277273831729	0.0003415196066249848	0.0003487915578819223	0.00035621848078815077	0.00036365520790437866	0.0003716273472258447	0.00037891794469469	0.0003859238686934052	0.0003929721445026235	0.00039849994868712546	0.000403982490296495	0.0004091762810009003	0.00041204814894146846	0.00041521672869848647	0.0004158095658037819	0.0004160373808236306	0.0004150128991775581	0.00041304826321986177	0.00041007607924026246	0.0004059710304153974	0.000401318058850908	0.0003967048180559818	0.00039290831682370353	0.0003910980128850605	0.0003923393425474542	0.00039978517352357024	0.0004172650329302696	0.0004501178978909559	0.0005111786784147698	0.0006215183739061159	0.0008244154320401487	0.001183961601960326	0.0017970727195089076	0.002810781440702237	0.00446442582105977	0.007147860484003066	0.011420305474086012	0.01793369296105307	0.02722816323120325	0.03942403271423012	0.053948537072269875	0.06944391816108919	0.08394526639136135	0.09531559961233582	0.10179330037964895	0.10243753148442125	0.0973390945603414	0.08752301159186959	0.07462102600717557	0.06044355565987547	0.04659937823111582	0.03425287948617428	0.024042738194795854	0.016138750652669454	0.010373433550553979	0.006392716956794442	0.0037819352691406127	0.0021498898478268247	0.0011754069735017136	0.0006184686518961868	0.0003136154110789935	0.00015353462445444332	0.00007255065052236276	0.00003306964807336943	0.000014444718027917247	0.0000060405526524087705	0.000002485039381383558	0.0000010359714137653242	4.518130117814323e-7	2.330711164066912e-7	1.8505809995517097e-8	-8.734460965609259e-8	2.0983245696548636e-8	-8.191445977079326e-8	1.0275119877167782e-7	-9.819683066680795e-9	8.639649418107354e-8	8.702806608695823e-8	-2.5456976082693927e-8	5.7395866837062215e-8	-1.2834914242532136e-8	-1.782207714740025e-8	2.1914407399847846e-8	3.594275566065619e-8	4.4026779666417326e-8	1.2510141511601347e-7	3.214737600565343e-7	5.527702603425055e-7	9.665990483576081e-7	6.286699981705723e-7	-0.0000026599066649257708
"t=108"	-0.0000026200685403487967	5.443289949891295e-7	0.0000010538149095573601	5.661340451990071e-7	2.811116097678479e-7	1.2093851098349262e-7	8.802512807548624e-8	1.0133463512751462e-8	-1.3224921158183633e-8	6.665710550191051e-8	-4.666368846883984e-8	7.662155687704342e-9	-5.668738645159266e-8	5.074281494987787e-8	-4.4691140899111303e-8	1.3997593639736294e-7	-4.70654608619725e-8	1.960344965246108e-7	-1.0444709652723816e-8	3.1705256087199984e-8	5.903500654991234e-8	1.991516086485845e-7	8.63263290296068e-7	0.000002215861042875744	0.000005379789474679875	0.000012627646542973103	0.000028304090175734764	0.00006257944909626723	0.00013326692222714875	0.0002742355663878371	0.0005439655851505742	0.0010394305075692722	0.00191309697576858	0.003388474665435348	0.005769344077004135	0.009431605656578634	0.014788679508810465	0.022214054255584648	0.03192483927690826	0.043831155375984365	0.05740263179719873	0.0715888174423348	0.08486842555892837	0.09545364152551417	0.101647151968415	0.1022692377119987	0.0970138337170795	0.08660186302096073	0.07264399019624102	0.0572321484587236	0.04240108177848978	0.029660026932937567	0.019749798960191245	0.012679800061515145	0.007976880160604716	0.004994904897786978	0.003145776733139649	0.0020061966279166787	0.0013109349245697954	0.0008974137535473492	0.0006613880991466203	0.0005310946626360113	0.00045899103689395204	0.0004194944808306733	0.0003976245428235492	0.00038769903192836797	0.00038440187201560505	0.000385295471776681	0.0003884658991202272	0.0003924691025408711	0.0003972625353342307	0.00040185604486109305	0.0004056699851832102	0.0004086764619526395	0.0004104998265812565	0.0004107983428074391	0.00041007708716755964	0.0004082240054426034	0.0004062371459404579	0.0004016385094008923	0.00039764581451207093	0.0003915346361095251	0.00038517163722984193	0.00037913456739258056	0.0003717262505099628	0.00036441742064541316	0.00035725351286297613	0.00034950219265872384	0.0003421414898433506	0.00033522416423881207	0.0003283216052610838	0.0003218930983223123	0.0003160867481722951	0.0003107477976325157	0.00030609572816520103	0.00030213034087445134	0.0002989522095940833	0.00029647883917038875	0.00029480050639396627	0.0002940484182724079	0.0002939706214121207	0.0002948430874402108	0.00029647094614126956	0.00029887796717453785	0.0003021431174109468	0.0003061225501748144	0.000310720241954332	0.0003161082205150878	0.0003218304958871876	0.00032841996626487013	0.00033515775719805685	0.00034219294700299496	0.00034949209162826733	0.0003572288246191935	0.0003644721810924789	0.0003716196755686463	0.00037919014211995616	0.00038519787398694216	0.0003914624207609352	0.0003977720374351845	0.00040167461277762495	0.00040610018740405707	0.0004082548229797922	0.0004100469900580883	0.0004107944161665378	0.0004104446449673116	0.00040879895266277	0.000405698185033998	0.00040176883471398916	0.00039724497726789654	0.00039256297156620157	0.0003884052826585993	0.0003852279589999785	0.00038450655552546564	0.0003876340093106334	0.0003977077871403223	0.0004195021824709988	0.0004588828754631402	0.0005311458158786531	0.0006613813192303253	0.0008974997939947826	0.0013109221962788187	0.0020061597652037966	0.0031457771383592847	0.004994964083503972	0.007976851523800899	0.012679854660745282	0.01974999284491208	0.02966010564101529	0.042401241849796656	0.05723226833028916	0.07264404332083363	0.08660218103939599	0.09701378521400272	0.10226935624893174	0.10164709201545485	0.09545347722428488	0.08486833114411585	0.07158867607775743	0.05740246677295946	0.04383117385634039	0.03192460789079954	0.02221398672062036	0.014788559948237467	0.009431640600237379	0.005769224063614575	0.0033885168051343006	0.001913079066548029	0.0010394534565139057	0.0005439155158822873	0.00027427174779581787	0.00013326188979678744	0.00006250229681770136	0.000028380757364110387	0.000012572632128726724	0.000005420858315008381	0.000002241681367531889	7.965104489304764e-7	2.2506530938937175e-7	9.383106502891536e-8	1.9504417747562286e-8	-2.1422218554612016e-8	1.5629584704246469e-7	1.5634370353900806e-8	9.343666429462161e-8	1.4305446827123092e-8	-5.745740294660351e-8	5.7462705149724513e-8	-8.270012308297936e-8	3.474624277188809e-8	1.079910161294606e-8	7.850728511726857e-9	1.9953285801399545e-8	6.219376613714189e-8	1.1475963412888035e-7	2.891663818394008e-7	6.273558824654302e-7	9.823624694815791e-7	6.234785101533191e-7	-0.000002676106220067531
"t=109"	-0.000002712611717692326	7.111202130483107e-7	9.497756379150957e-7	5.484097108654495e-7	2.516350005032919e-7	1.368911621835167e-7	4.896017080646686e-8	7.375520771901733e-8	5.0085102065722253e-8	-3.716144958421097e-8	4.6944747311705726e-8	3.406353310531074e-8	3.03042567706413e-8	1.0946208495177245e-8	1.577218700088423e-8	-9.780966891970166e-8	5.430663219119225e-8	-1.431487575143109e-7	8.443437649052754e-8	1.4305772944034345e-7	3.5649184515484933e-7	8.695812162562433e-7	0.0000018424595098487373	0.0000044312877450769506	0.000010607794176276109	0.000024395980436797693	0.00005435231077188796	0.00011594504886136558	0.00023951537520627841	0.0004773999999715395	0.0009181763361353346	0.0017010796312607601	0.00303312643541076	0.005199865894943478	0.008563281164623127	0.013531655674328569	0.020492970893655205	0.029704458771175446	0.04115169694970189	0.054408119125350596	0.06853665485562799	0.08210993460436111	0.09337977459068392	0.10060576480275951	0.10246965478552905	0.09845880304696641	0.0890743143475593	0.07575531617952524	0.06052317772532201	0.04546083656452904	0.032215076597254866	0.021694023932017248	0.014049265683662937	0.008888787621569083	0.0055823935634193855	0.0035188448459787525	0.002241373256570034	0.00145539828509067	0.000982332517836193	0.0007089093403604974	0.0005559081252540787	0.00047106494702542356	0.00042363825382119025	0.00039668641911827507	0.00038361612300008563	0.00037825309649308636	0.000378233458670163	0.00038084174699026807	0.00038453161477058906	0.00038926911871584036	0.0003936821988089756	0.0003978086767401079	0.0004013116637449077	0.00040401416810786905	0.0004054587144701749	0.000405615547101168	0.0004045323452035454	0.00040211545449475583	0.0003987077496265812	0.00039546533575418596	0.0003898910011987944	0.000385195745550182	0.00037834302886341487	0.00037144793121157704	0.00036510717738458265	0.0003575774606060511	0.0003503736279896197	0.00034328075078338127	0.0003359159038252013	0.0003289888267543617	0.00032261079209439103	0.00031638976583903133	0.00031058333296751783	0.00030554815109029576	0.0003010230300675154	0.00029723980273144157	0.0002940661907947506	0.00029168893941022844	0.0002901335086488155	0.00028925036720783837	0.0002892867750616812	0.00029008759963500275	0.00029167982081268473	0.00029414178270004143	0.00029715435015642555	0.0003010301125426773	0.00030560026614367963	0.00031054576296418723	0.00031645450226513994	0.00032252554615064266	0.00032902187793337756	0.000335894542947468	0.0003432692435092477	0.00035042291219422594	0.00035751275441076036	0.00036519670955215133	0.0003713719392056669	0.0003783357377034058	0.0003852454738468847	0.0003898467327204669	0.00039543226121507846	0.0003988694628741518	0.0004020094905246019	0.00040454031318115646	0.00040564046155155964	0.0004054752522184568	0.00040390955587532584	0.0004013966792200119	0.0003978487682958498	0.00039362543822030194	0.00038922890975023883	0.00038463988076931077	0.0003807539534282922	0.000378158592301836	0.0003784126469196236	0.0003835399680941487	0.00039671016200160114	0.00042368671352899234	0.00047095285605069925	0.000555941384476899	0.0007088873420150188	0.000982392639621743	0.0014554591554037932	0.0022412973464371877	0.0035188784894998326	0.005582441015634987	0.008888861589578467	0.014049172091699536	0.021694281519612946	0.03221508977095522	0.04546104321624067	0.06052340707821113	0.07575532999164547	0.08907447188214701	0.09845896369392948	0.10246950031928437	0.10060589477906934	0.09337957086259263	0.08210982149386414	0.06853649776417681	0.05440796056028141	0.04115164072590438	0.029704304619512678	0.020492895747087236	0.01353166683315088	0.008563163161571352	0.005199782393324859	0.0030331603435637122	0.0017010928336929076	0.0009181903392040391	0.0004773901847821005	0.0002394919128794193	0.00011595918447115938	0.000054281036713454967	0.0000244536712620258	0.000010597375029730571	0.000004440035177522006	0.0000018975128289744347	7.972110618315043e-7	3.3766427931514187e-7	1.9798419903516162e-7	7.204811369732056e-8	-1.1333871940966134e-7	-1.0593769417255317e-8	-4.891472360490923e-8	-5.190197127635798e-8	9.642840892443161e-8	-5.392399349268828e-8	1.283534944995779e-7	-3.2155294094060594e-8	3.775970702779574e-8	1.1953904088812806e-8	3.080210375649983e-8	7.251883082926014e-8	1.5436820455239086e-7	2.6097790917223307e-7	5.097813767784842e-7	0.0000010282965944297118	5.843057557797238e-7	-0.0000026397677395095798
"t=110"	-0.000002573150077900266	5.295763807477982e-7	9.757826391343372e-7	5.723063069007495e-7	3.178780901835765e-7	1.236014777195038e-7	8.638915116598866e-8	-3.201281484344065e-8	-3.128771985938528e-8	3.9791287931301156e-8	2.6835154098847624e-9	-7.895321840756253e-9	5.7917612372726524e-8	5.8379973078004355e-9	3.720665020523484e-8	5.139882586213673e-8	-7.165046800317043e-8	7.924091671718259e-8	-2.0439980485953413e-8	2.006977780633079e-7	6.669162375683158e-7	0.0000015834225238764432	0.000003953683677337949	0.00000926057832373317	0.00002103451256829647	0.000046710069455890846	0.0001003840063314998	0.00020897070803904683	0.00041910128775268785	0.0008107230979064184	0.0015108611512021364	0.002711455934086393	0.004680824149370766	0.007765216391669272	0.012364382490468229	0.018875690240980236	0.027592057320656282	0.038567631753405274	0.05147160417250196	0.06547924341731914	0.07926585788058427	0.09113650387128158	0.09932556933226899	0.10239587479773482	0.09964282768497412	0.09134577516638143	0.078755827523046	0.06380148812191011	0.04858959672878216	0.03488648894409274	0.023766641542138145	0.015533741832162273	0.009889506388001235	0.006231751761168414	0.003933978915196534	0.0025046749425647885	0.001618647855884281	0.0010800270516178045	0.000764448358526848	0.0005857173250169989	0.0004864902662157222	0.00043017022385027914	0.0003978521792008527	0.00038096241734875136	0.00037290282080215675	0.00037147397044334785	0.00037320430627874046	0.0003767124892970486	0.0003815232461793494	0.00038610113495474163	0.00039052342665324424	0.00039408352590741824	0.00039710892897626415	0.00039899629123529845	0.0003999531992477934	0.00039999303069138126	0.0003985411494175084	0.00039614993490000305	0.00039240582827759773	0.0003879037320826395	0.0003837222496407833	0.0003773475374799773	0.0003721209195085562	0.0003649431206919074	0.0003577679573738557	0.0003513705851708737	0.0003438355135512161	0.00033688275613397156	0.0003301472857550891	0.0003232280840753665	0.00031685647589674293	0.00031102487040712834	0.00030552241712078487	0.0003004923241222146	0.0002962040071030625	0.0002924178765230101	0.0002894227270532346	0.00028712625236992917	0.00028549186374859925	0.0002847589226633307	0.00028474435806968845	0.0002855242264044877	0.0002871353153808265	0.00028935564064902497	0.0002924960272654431	0.00029616175558044855	0.00030046407565997857	0.0003056094445190727	0.0003109440084981818	0.000316882042376454	0.00032321046663519315	0.00033014491374883104	0.00033696162345309144	0.0003437883545165388	0.00035141193041443586	0.00035765255863218215	0.00036501954355183663	0.00037209793116166345	0.00037731971766230554	0.00038368901363972086	0.00038798648704996275	0.0003923471390343547	0.00039631211542401346	0.0003984886495463913	0.0003999339739475527	0.0003999844998062718	0.0003990339548466393	0.000397001552862597	0.0003941519971497609	0.00039056820293481564	0.00038605718707507286	0.00038143699228576633	0.00037683508987551573	0.00037313794591264937	0.0003713175231533361	0.0003730538395675387	0.00038097619114152437	0.0003978369106125701	0.0004302196997920671	0.00048638384772647925	0.0005857673950058206	0.0007644732889579009	0.0010800241780167807	0.0016187275397533396	0.002504597291931865	0.003933987579998077	0.0062318282543510906	0.009889536587625036	0.015533745240282615	0.023766875805963483	0.0348865724723193	0.04858965907227353	0.06380175095634666	0.07875590209622063	0.09134589044870345	0.09964295355102148	0.10239576354824254	0.09932557407542153	0.0911365182862659	0.07926541873334247	0.06547935015930839	0.05147137161225257	0.03856753654972789	0.027591984398553926	0.018875564542357726	0.012364434837208282	0.007765087063498988	0.004680788982831197	0.0027114314485524593	0.0015108436555406612	0.0008107291379946258	0.0004191153229229361	0.00020897561154287203	0.00010038907239628969	0.00004668167409238588	0.000021060455702270886	0.000009265852096485006	0.00000391507898145349	0.0000016424964048855628	6.308351200301487e-7	1.6821829240676323e-7	3.1348153406440815e-8	3.609686183292382e-8	-1.998695053906374e-8	-4.821392840526073e-9	1.0781516868174634e-7	-7.874919949468762e-8	1.3416212985006837e-7	-9.141549228708357e-8	8.738302093025396e-8	-3.566102246832514e-8	1.6985248096901273e-8	1.2448907682482968e-8	4.771257455793432e-8	1.1735405369694973e-7	2.7176523076377634e-7	6.023008485289694e-7	9.330266876883542e-7	7.01002624836633e-7	-0.00000269339468561558
"t=111"	-0.0000027106226637707564	6.76231183160958e-7	9.900169040122364e-7	5.726415930329409e-7	2.753409266142981e-7	1.8885319219563712e-7	1.7529084850309573e-8	8.179361088433978e-8	4.3606612654123467e-8	-1.4342216081431047e-8	-8.62352100838848e-9	2.369963980619616e-8	-7.617217623323569e-8	-5.904221556107814e-11	-5.3016051992926805e-8	-2.4606667814452976e-8	6.352312054147546e-8	6.630727145129356e-8	3.400304231515605e-7	6.118657711606801e-7	0.0000012602383666626693	0.0000032341088342935365	0.000007719618385193527	0.000017974243172735882	0.00004042599818365744	0.00008731795930505548	0.00018227175141971586	0.00036722617385165357	0.0007146866543652486	0.0013404873386052563	0.0024217438016782555	0.004208974656117692	0.007032110792753787	0.011281458730029503	0.017359866503848354	0.025588916042296517	0.036082826422035086	0.04860127260036806	0.06243209511472991	0.07635535986496089	0.0887417541417056	0.0978190018420857	0.1020534060143401	0.10056118252144408	0.09340032761036898	0.08162467132763407	0.06704705286557544	0.051771181411920164	0.037665708798489184	0.02596725711296899	0.01713712639694831	0.010983877794191743	0.00694847890889283	0.004395242014306966	0.0027987059328575814	0.0018031024881169921	0.0011920714342387173	0.0008287628062242369	0.0006210466277143389	0.0005052001957591701	0.0004388803896573368	0.00040083645991584316	0.00037972440329170354	0.0003689889995069917	0.00036581919352074443	0.0003661051853585118	0.00036895799885072744	0.00037337805031778526	0.00037815667120011387	0.0003829746527838074	0.00038708802587206215	0.00039063945932427124	0.0003927245889810971	0.00039408636317195267	0.00039454694932372636	0.0003938472419718897	0.000392515487400269	0.00038977491179104096	0.00038649450815952946	0.00038174780140387554	0.0003762652361052332	0.0003713023617553102	0.000364528179303214	0.000359026490977854	0.00035172323182508514	0.00034435561523238345	0.0003381037676524201	0.00033084356178580965	0.00032417111948768174	0.0003179121617262748	0.00031142684673390875	0.0003056534368198749	0.0003005253972649946	0.00029566999442176556	0.0002913570461906545	0.00028781220176676836	0.0002848706723105332	0.00028259598371005445	0.0002811521339370904	0.0002803580384396209	0.00028037054939222816	0.0002811300104766934	0.00028259431814470215	0.00028490862590557775	0.00028777057779150184	0.0002913992108658503	0.00029568699293680556	0.00030042264666574336	0.00030571525947609146	0.00031144542372363304	0.0003179195001076218	0.00032422162536749344	0.000330724305424579	0.0003381575358629707	0.0003443412114821909	0.00035180717792349103	0.0003589151134323343	0.000364556306261421	0.00037129207350550253	0.0003763437608040876	0.0003816628366685171	0.0003865399081623977	0.0003897061469569918	0.00039261280834168577	0.0003938715858941011	0.0003944722296864711	0.00039411272338385483	0.0003927776624750301	0.00039052651598969756	0.0003871100840918684	0.0003829973504321238	0.0003781330311328768	0.0003733158306049589	0.000369074988650242	0.00036612462324503436	0.0003656512893026598	0.0003690489491117166	0.00037977413429846063	0.0004008179982184501	0.00043899306064343335	0.000505108693285683	0.000621021865879201	0.000828785313212288	0.0011920344938062266	0.0018032348219629846	0.0027986099339097903	0.004395289567585725	0.006948550294027078	0.01098394043048423	0.017137110757645124	0.025967418603778936	0.03766585778687126	0.05177135515406439	0.06704711311413936	0.08162491274587802	0.09340028345300533	0.10056135034362612	0.10205327242907414	0.09781904252750395	0.08874174340468932	0.07635502916055603	0.062432016803988466	0.04860117536723341	0.03608260027193899	0.025588992813703415	0.017359650759802392	0.011281515606476611	0.007031965543262908	0.004208991122730321	0.002421708105653897	0.0013405126390958477	0.0007146729902862692	0.0003672233499478761	0.00018231074196217723	0.00008728613415798225	0.000040386017032933985	0.000017971823766727013	0.000007767014076787149	0.0000032039620309065597	0.0000013062958409415515	5.749961404788451e-7	2.979460590468719e-7	1.4658240155007718e-7	1.5120588003902924e-8	3.6016046367493004e-8	-1.32501044913802e-7	8.478433810577002e-8	-1.6850630446541004e-7	1.0898812630166788e-7	-8.783147653623757e-8	5.58215461632372e-8	1.448087894040384e-8	5.68036894188495e-8	7.33075307124409e-8	1.4137402393199494e-7	3.298097320802995e-7	5.250353735108959e-7	0.0000010208127512179033	5.141345643666639e-7	-0.0000025722075467360384
"t=112"	-0.0000026350357542614944	5.60419394224354e-7	9.851072251265691e-7	5.822658867282726e-7	3.1165748448636066e-7	5.464846608571605e-8	1.4507063850199842e-7	-1.8509171972880267e-9	4.2635570629556696e-8	5.27671333294677e-8	5.465293695383622e-8	-9.275352153004235e-9	4.916393059328783e-8	-3.923478664180635e-8	-1.3367004059183785e-8	-1.3086627337344225e-8	4.5966119244233994e-8	1.9197057254949357e-7	4.118226097915567e-7	0.0000011011251918047193	0.0000029003112519410124	0.000006683605809021387	0.000015498263689961433	0.00003476917436084914	0.00007540318530663281	0.00015858697930837273	0.0003217820407821481	0.0006299607499612447	0.0011883957365024234	0.00216023487215522	0.0037797312235776648	0.006360122595141182	0.010279780075551415	0.015942384536552723	0.023692813174956973	0.033699579274266145	0.045806545173942004	0.05940961204013451	0.07339527657079814	0.08621309176517944	0.09610207233410051	0.10144988198782678	0.10120958845616845	0.09522452274379278	0.08434296146232623	0.07023895409199843	0.05498822151068117	0.040543593615511964	0.02829379212509242	0.01886157978108227	0.012177348494418094	0.00773793582794835	0.004905841008019163	0.003126141175169961	0.0020111180650183025	0.0013199102441276978	0.0009034483352222678	0.0006630897402924996	0.0005276049223668089	0.00045001220754747884	0.0004054310830869934	0.0003795856778876505	0.00036611435551436866	0.00036096481118130797	0.00035990392726237275	0.0003620521228917539	0.0003656804662433011	0.00037017353358692606	0.000374815641482229	0.00037938706519191623	0.0003834940131065556	0.0003863139306170549	0.00038853094349322603	0.00038943009049374755	0.00038924693789998965	0.00038825371390005525	0.00038617081372283035	0.00038381489643013467	0.0003799632074649173	0.0003758129596839188	0.00037033796058383306	0.0003644172935171053	0.0003588485682151088	0.0003517170380229473	0.00034603976907932044	0.00033888071423016086	0.0003315415782376707	0.00032538802136572453	0.0003185356163393216	0.000312143679782495	0.00030648263410937293	0.0003005837199873129	0.00029528333927453243	0.0002908604915441426	0.00028672896749193377	0.0002832281432675332	0.0002803687857264592	0.0002782761367722264	0.00027683016911983493	0.0002761506465560615	0.0002761359813986397	0.0002768271659411292	0.0002782798608143011	0.0002803632658662236	0.00028322236087952035	0.0002867349993737056	0.0002908155618326358	0.0002953469859735547	0.0003005761565364473	0.0003064638310015244	0.00031218723701964546	0.00031844015603987863	0.00032552297026078314	0.0003314882978265876	0.00033888264165160553	0.00034597606674124926	0.0003518243038006519	0.0003588029676556692	0.0003644344241490183	0.00037028209709688564	0.0003758700841756113	0.0003798870227109674	0.0003838358740083647	0.00038616055368123625	0.0003882961761894066	0.00038927239169017636	0.00038934890931940913	0.00038855537658954997	0.0003863778016786057	0.00038336533448646293	0.00037941394340823553	0.0003748979328763724	0.0003701471797683542	0.0003656644318407176	0.00036213749742664003	0.0003599262018161298	0.00036079466584792996	0.00036608569354634746	0.00037968875425098414	0.00040543724897890154	0.0004501019972542597	0.0005275483003241987	0.0006630587514467878	0.0009034686337804354	0.0013198371332306946	0.002011239994884617	0.0031261165248944733	0.0049058887943717044	0.007737952252573788	0.012177361838870304	0.018861681867753166	0.028293861418032584	0.040543754026781786	0.05498844932354496	0.07023902761116485	0.08434324648078895	0.09522446306444265	0.1012095627252988	0.10144996843113019	0.0961019302724242	0.08621313233031447	0.07339500129866572	0.05940944967710793	0.04580647833474982	0.03369928625568619	0.023692943550847723	0.015942198532999607	0.010279871028032628	0.006359968561023943	0.00377974078264931	0.0021601831834767715	0.0011884125580589044	0.0006299860733860463	0.0003217385102218806	0.00015862932780619232	0.0000754106186471315	0.00003475376881711956	0.000015440741530259317	0.000006715955446101596	0.0000028785729988545228	0.0000011681210155822797	3.9340831547995947e-7	1.244281764289923e-7	1.2264227722269538e-7	-8.275389984380155e-8	7.26259686834041e-8	-1.2807383431567843e-7	1.6477936926051484e-7	-1.2004212945893045e-7	1.1718510684044503e-7	-5.560308879992704e-10	5.0449993738155285e-8	4.066661452029052e-8	7.335197360625045e-8	1.4845998319579223e-7	2.3879626320777447e-7	6.454496465080339e-7	9.236750916352676e-7	6.919623999346314e-7	-0.0000027377902508396446
"t=113"	-0.0000027279188407058896	6.922867876735239e-7	0.0000010071254162857812	5.588942757484006e-7	2.276332405903858e-7	2.3451697739318433e-7	-2.3796436043888036e-8	1.0241654835319025e-7	2.9355462505264995e-10	-2.5083065624542655e-9	-3.0882349566496714e-8	-2.7907720578923545e-10	-1.8991988537386817e-8	4.6361277705742054e-8	9.586544158501908e-8	1.3067308390901644e-7	1.9651409410847975e-7	4.1361563463127027e-7	8.993016229474904e-7	0.0000023334099906735517	0.000005532982808809095	0.000013284671085855848	0.000030003116771593064	0.00006545788973866262	0.00013824240466076	0.0002816259662624665	0.0005542671362250839	0.0010521970545938064	0.001925115462256488	0.003390928078863098	0.005745340997595161	0.009353970339726292	0.014618735436334962	0.021903069365727945	0.03142107080967371	0.04309446544622053	0.056422554778814527	0.0704025501231812	0.08357019789032005	0.09419031676403455	0.10059325078754122	0.10158701717158747	0.096808262676078	0.0868918976584061	0.07335550812946312	0.05822358203229694	0.043509486549015985	0.03074205441032507	0.02070944136534325	0.013475328240326045	0.008604628240728163	0.0054695407904190585	0.0034902252611787032	0.0022441398399485335	0.0014646913262722494	0.000990006649683739	0.000712585235195462	0.0005544501654505263	0.0004643703947511124	0.00041204952032358744	0.0003808440158605819	0.0003642229265335972	0.0003565713263963266	0.00035413784519089386	0.00035551988599769047	0.0003584718491559391	0.00036276631286269456	0.00036707858506068725	0.00037171758221132833	0.00037580246828272657	0.0003791566657106449	0.00038215469542335345	0.0003839010545979571	0.0003847284811396845	0.00038430029931979526	0.0003828679814321667	0.0003808309838797541	0.00037744471577683125	0.00037399940947335786	0.00036931673629492234	0.0003647512775917239	0.00035857556783336353	0.0003522783646019434	0.0003463757532576883	0.0003391201160765078	0.00033338110375957797	0.0003263748213416795	0.0003192913961882482	0.0003132508579097859	0.00030690012949252665	0.00030091700750434214	0.0002957632122226883	0.00029060810889358635	0.000285893191539488	0.0002821744901904122	0.00027874204776390243	0.00027604795804925253	0.0002740151315369088	0.0002726265211899781	0.0002719072692339841	0.0002719100840488098	0.00027264598150389396	0.00027397733887835063	0.0002760532470500454	0.0002787736197281676	0.0002820891238186629	0.00028594472834642115	0.0002905679270406303	0.00029574727209313867	0.00030098304805958875	0.00030684521742241344	0.00031338131411495773	0.00031918357648752504	0.00032642027929385975	0.0003333662162515738	0.00033915137740403445	0.00034628253612178916	0.0003523349113820906	0.00035858279378786495	0.00036473208266973867	0.0003693001760319836	0.00037407222718266464	0.0003774103751330582	0.0003807743580476197	0.0003828619624673957	0.0003843649965301621	0.000384767198418845	0.00038379136393307256	0.00038211225926776393	0.00037931084759545985	0.0003757282894341074	0.000371670018034731	0.00036718636234578383	0.0003626931341668138	0.0003584434233884215	0.00035563141252115127	0.00035421701170856856	0.0003564860772176104	0.0003640790974183128	0.00038086039413631756	0.0004120733636370222	0.0004644960252110364	0.0005544430724635507	0.0007125160838884481	0.0009900488991343437	0.0014646696519963198	0.002244223017801139	0.0034901150120424385	0.005469597584314534	0.008604776872566888	0.013475285555205607	0.02070954384664858	0.03074214985816537	0.043509647782908556	0.058223742963458225	0.07335560179109213	0.08689216513270404	0.09680832291051689	0.10158685442748605	0.10059334612383042	0.09419018829788595	0.08357011108260481	0.07040237788958736	0.05642240784159591	0.04309445756614405	0.031420739691394695	0.021903182088045425	0.014618552719975142	0.009354011412279095	0.0057452981657519775	0.003390904796363836	0.0019250868778333263	0.0010521232630106292	0.0005543381098804812	0.00028159762537272037	0.00013826123106885913	0.00006543390209590161	0.00003003031171078252	0.000013237049738323847	0.000005564633921317785	0.000002300942778088455	9.731167934790008e-7	4.0200851336713583e-7	1.1068888250420628e-7	2.3277937777343993e-7	6.621782899784989e-9	1.4585632734931409e-7	-1.5139081499526696e-7	1.2139196448046619e-7	-9.538740664005729e-8	3.131253334398565e-8	1.5017316501442224e-8	1.2183463349302315e-8	7.785160005546743e-8	1.3171983914705976e-7	3.3367753704549585e-7	4.7665223579240745e-7	0.000001093182814160265	5.4793587300761e-7	-0.0000026322642480147707
"t=114"	-0.000002592636059506326	5.327976618785257e-7	9.7127739806524e-7	5.747245291898295e-7	3.6586509433167436e-7	4.231117955999508e-8	1.8887583219662218e-7	-3.840850726355427e-8	4.334596970245741e-8	-3.143878601896688e-9	-1.599560484066842e-10	1.3056473457950801e-8	3.570764683935579e-9	2.554334588289464e-8	1.913235336825636e-8	1.746219588927289e-7	3.534178322217585e-7	7.686560922204322e-7	0.0000021099668742197153	0.000004851282510931476	0.000011479520852009095	0.000025737848671991692	0.000056529903675550663	0.00012011721522398044	0.00024629593339275946	0.00048774257618156014	0.000931127531548448	0.0017137906981907758	0.0030381402819608105	0.005183231753202011	0.008500433598071289	0.013386560082264576	0.020217477641301884	0.029247470895980343	0.04047023900165814	0.053483720167250226	0.06739399026417225	0.08083046057764087	0.09209932032556656	0.09949468467352618	0.10169534834089833	0.09814175469885678	0.08925342701823746	0.07637657873066306	0.061458889779136605	0.04654989204535498	0.03330680954235443	0.02268279028069331	0.014882305143887664	0.009553791332842176	0.006091409201945508	0.003893747032908901	0.002503613020028994	0.0016283742072891183	0.0010894948654865955	0.0007697983258532215	0.0005864611646486662	0.00048227887851015616	0.0004208810726380463	0.0003840534672790996	0.00036362832624670105	0.0003528871810083434	0.00034896296908559776	0.0003491411625839991	0.00035136607798313957	0.00035542561704193787	0.00035954199840182444	0.0003644344791010612	0.0003685409930467287	0.00037225016885211737	0.00037546823043510535	0.0003777101336686073	0.0003792595309213276	0.0003797202066967431	0.00037944239420439896	0.00037801179740115654	0.0003752228857846207	0.0003720802358219144	0.0003678042323066455	0.0003636566561312504	0.00035805331067506607	0.00035313243529921934	0.00034660040948497617	0.00034006835769118116	0.0003339594718897443	0.00032664241485280687	0.0003210399435533695	0.0003142553913146884	0.0003076198553707554	0.0003018819006254114	0.00029599284395454006	0.0002905908430810289	0.00028593723521930237	0.0002815311570462109	0.0002774669245468875	0.0002744838563074614	0.0002718672684838275	0.000269789215624483	0.0002684766952628648	0.00026781464028546864	0.0002678111236662506	0.00026844740220111074	0.000269830192164755	0.0002718139140656106	0.00027442890949491705	0.0002775632142424378	0.000281457895948356	0.0002859733639998252	0.00029061565270405154	0.0002959289997951364	0.0003019771949548389	0.000307510658840382	0.00031434161264098925	0.0003210119105357956	0.0003266562754709046	0.00033391967396445565	0.00034010802266903895	0.0003465530105510872	0.0003530916396310424	0.0003581319757914869	0.0003636341077855043	0.00036781099674187967	0.0003721204727159533	0.0003752520601092435	0.0003779434222026534	0.00037938398384240735	0.00037974718933242446	0.00037934636259018273	0.00037770894559163715	0.00037536569382268237	0.0003723487463581643	0.00036853075517107037	0.0003643346060719921	0.0003596493767581421	0.00035535137088904545	0.00035132329372344895	0.00034923657842922395	0.00034898755990064867	0.00035292568611788866	0.0003635318935566456	0.00038404554896565024	0.0004208252129488388	0.00048236763623032974	0.0005865324312849252	0.0007697330524599755	0.0010894139971828753	0.0016283661378673209	0.0025038219004279716	0.003893688304306142	0.00609134104746778	0.009553949408825813	0.014882361876967232	0.02268283671067639	0.03330696637967334	0.04654994436169302	0.0614591934114711	0.07637661872619372	0.08925362726015429	0.0981416879455973	0.10169540092234763	0.09949465578093264	0.09209926180273742	0.08083028785643931	0.06739393366314717	0.05348344893255719	0.04047020001141188	0.02924723195225598	0.020217634200091372	0.013386286691113636	0.008500498806082057	0.005183189308311298	0.0030380972403487583	0.0017138261020113177	0.0009310734979047774	0.0004877298413008546	0.0002462838043844062	0.00012020223692210674	0.00005651405185891356	0.000025758385283292107	0.000011419130030665414	0.0000048700252738287375	0.000002038416162863932	8.475063973945041e-7	3.861480774025594e-7	5.295234850599684e-8	1.3677452792570932e-7	-8.206607560179435e-8	1.2595474019327924e-7	-9.216773444453707e-8	7.586661543435014e-8	-2.8890185355123776e-8	-1.4412104065719689e-8	8.422672059804626e-8	4.624472893510756e-8	1.615298954593669e-7	2.5518395108115044e-7	6.822471194656288e-7	8.654554026765737e-7	7.163274754473647e-7	-0.000002714928027613972
"t=115"	-0.00000269122023321966	6.662608390550773e-7	9.514029873924912e-7	5.776554005132439e-7	2.3140897165152552e-7	2.565733395742953e-7	-7.312922989388682e-8	8.607907842073104e-8	-4.040595236176614e-8	9.426322722383418e-9	4.9739262597547906e-8	2.5091409616706528e-8	9.405622203306763e-8	8.354241654018324e-8	1.8626630349238837e-7	1.7447250566515748e-7	6.065617603745466e-7	0.0000017370148578388367	0.000004044024262572776	0.000009854109549567447	0.000022217503499066815	0.000049096428711981055	0.00010456062998209781	0.00021532575286664635	0.0004285232461622712	0.0008227847997194226	0.001524024055265416	0.0027195169029015087	0.004671015207269313	0.007714871875188156	0.012240417284483107	0.018633060887066177	0.027180185626052955	0.03794012337163899	0.050602793931026846	0.06438354793054268	0.0780115381189661	0.08984786799306999	0.09816649780459474	0.10153692482087362	0.09921757744602533	0.09141266449049834	0.07928176436395495	0.06467349039922643	0.0496504790826664	0.03598217380022872	0.024781138760288313	0.016401920170141526	0.010591428579548867	0.006776381105386697	0.004339764230966936	0.0027926136098850307	0.0018128358820448387	0.0012025138430246107	0.0008358274299271606	0.000624334320955322	0.0005033044965557787	0.00043187948685352584	0.00038931527452623627	0.00036435064018247587	0.00035045559501523105	0.0003447166930971024	0.0003431885022493475	0.00034467728528830843	0.0003481141145900146	0.00035190605723056656	0.0003569754913359535	0.00036125721728019755	0.0003656133426483965	0.00036917340455366876	0.00037186815794898465	0.0003737708860235278	0.00037472166485097436	0.00037503247686920815	0.0003742521785172759	0.00037257205833995943	0.0003701304191089383	0.00036648752855583666	0.00036249327434600964	0.00035724553948501825	0.00035254509573823256	0.0003463867438820989	0.00034116933000061245	0.0003344500205665346	0.00032784844697919535	0.00032174488470348983	0.0003145217407389822	0.0003092175910978101	0.00030276508248394673	0.0002965691246619162	0.00029132491588790277	0.00028594630919820396	0.00028122052937418207	0.0002771660856232261	0.00027348033184060316	0.00027014172644590495	0.00026767880263500743	0.00026581577582207583	0.0002644532697257951	0.00026381221421822865	0.00026382032995342364	0.00026447414799490865	0.0002657487068835618	0.00026772341547254275	0.00027015489817394656	0.0002734065482896675	0.00027724797755523944	0.0002811835559535236	0.0002859416428315775	0.00029138586945098854	0.00029646371912250835	0.00030286055932915446	0.0003091443802832883	0.0003145224228343624	0.0003217349137757397	0.0003278902376833148	0.00033445214131899714	0.0003411283704537471	0.00034645556913637243	0.0003524604596129022	0.0003573223269114356	0.00036243312858996735	0.0003665126193285184	0.0003701645126820141	0.0003726206058396464	0.0003742221577838212	0.00037499720968370287	0.00037471202975059015	0.0003737993566879094	0.00037188757374162495	0.00036906970619920987	0.00036564271203887166	0.00036128971927384956	0.00035690849535341407	0.00035206730679937515	0.0003480137890390367	0.00034452149566044366	0.000343344653415234	0.00034475268427403005	0.00035053197729906227	0.00036423946850483446	0.00038932518222889456	0.0004318531205541598	0.0005032888192343377	0.000624367422711769	0.0008358638125206541	0.0012024719126615402	0.0018127699750914994	0.0027927527656373963	0.004339803503360051	0.0067762927891263924	0.010591599264510254	0.016401895345475648	0.024781374202179296	0.03598223991287297	0.04965054126738533	0.06467364145891841	0.0792820440093952	0.09141267949560139	0.09921760655855716	0.10153697260103822	0.09816640356571349	0.08984768138661237	0.07801148352614751	0.06438357009575102	0.05060246740525376	0.037940031982813704	0.027180087263625086	0.018633012912491642	0.012240274614405244	0.0077149149606916545	0.004671026530955857	0.0027194392144987978	0.0015240064429460354	0.0008228208938437787	0.00042851805437738033	0.0002152498899479216	0.00010461648673842916	0.000049110508838268174	0.000022258015097809114	0.000009775097321806925	0.000004085330818193178	0.0000016688324006031152	6.5328061582548e-7	2.5975667961031235e-7	3.409256732478383e-8	1.9910192416983108e-7	8.782492177950019e-9	1.030535189405768e-7	-1.775711466756036e-8	2.499183870963151e-8	4.038761092228782e-8	-5.306356642975629e-8	1.0771151048860617e-7	9.766057218474344e-8	3.242945744164061e-7	4.646694569121479e-7	0.0000011064547902339683	4.7607876940691796e-7	-0.0000025844541388098108
"t=116"	-0.00000261134808055008	5.822779672870482e-7	0.0000010200524659387256	5.528666368048718e-7	3.1904841590879585e-7	8.27131907410461e-9	1.6854190099113708e-7	-6.342988811969263e-8	3.521841607234677e-8	5.032002037275163e-9	-2.6544467734979094e-8	5.238122779971377e-8	2.8874604041106977e-8	1.054632040586867e-7	1.5867576186323618e-7	6.843350230933964e-7	0.0000014964453945998102	0.0000035196775425294646	0.000008463971888583721	0.000019003931857164424	0.000042358501106787294	0.00009073791646529994	0.00018809740890124438	0.00037638132704076455	0.0007268020276317566	0.001354096907953961	0.0024313543052635334	0.004203996330885418	0.00699281726838441	0.01117744614592886	0.0171478770983009	0.02521898297009939	0.03550652028827872	0.04778824167649631	0.06138659883141295	0.0751320889688265	0.08745282438015578	0.09662102731562872	0.1011178606073897	0.10003211717099325	0.093354971048485	0.08205057916928693	0.06784733807733068	0.05279642049821576	0.03875901292731132	0.027002461900626717	0.018038211260614112	0.011723071231303672	0.007528534799471909	0.004832074248844576	0.0031140650321194174	0.002019564931745488	0.0013308156553454298	0.000912412164812415	0.0006682842502300224	0.0005277477327242375	0.0004456264615350092	0.00039624914572378156	0.0003660822336164493	0.00034921505275187226	0.00034127033420705555	0.00033805517973906074	0.00033872377373955764	0.0003411305659699604	0.00034457577882518464	0.00034955206808473527	0.00035384799354443164	0.00035865791897349286	0.00036257601312272847	0.0003660309461218647	0.0003685307725768139	0.0003699933313734416	0.0003706917462893422	0.0003702433166029584	0.00036904854905728257	0.00036714176714647273	0.000364519097003857	0.0003611209976848162	0.00035656822685681266	0.00035194063824361965	0.00034608896209775697	0.000340916313645967	0.00033445358686834403	0.00032911310234806646	0.0003224202708976831	0.00031596789198939934	0.0003100058840341813	0.00030294006965192466	0.00029799033625743654	0.0002920654573052017	0.0002863830609814988	0.00028176034153559737	0.0002769286302911622	0.0002728303416482669	0.0002694291294720319	0.0002662670571899062	0.00026365357228375075	0.00026184307497212345	0.00026064188116370346	0.00025996691466090294	0.000259950853260138	0.00026059418486135133	0.00026192340565622807	0.00026363612691204796	0.00026631675362021046	0.00026945030417013793	0.00027276876059767474	0.0002769643402867894	0.0002817324461663606	0.00028633626720120375	0.000292157429705564	0.00029790480977975875	0.0003029947825795576	0.00030999540455045604	0.00031594953349423083	0.0003224209717115345	0.0003290868552991988	0.0003345664172806906	0.0003408075881371486	0.00034616708947610153	0.000351841453384405	0.0003566461447163105	0.00036107720877620597	0.0003645036850276062	0.0003672174178758203	0.0003691268148614535	0.00037019689116990495	0.00037064228811256594	0.0003699738341224057	0.00036850183202130626	0.00036605617801610535	0.00036252090252930635	0.00035867502271902385	0.00035389602582180935	0.00034944413969728583	0.0003447358885994012	0.00034115386063993114	0.0003385098529634645	0.0003381449844924722	0.00034128993392446016	0.0003493758183156226	0.0003660040027849698	0.00039616634142825013	0.0004455970210691662	0.0005277965137276963	0.0006683063529909772	0.0009124378193473559	0.001330804466773805	0.002019518964245015	0.003114128539543626	0.0048320993621934205	0.007528477344222795	0.01172326497616527	0.01803819221556513	0.027002589786096154	0.03875923058486941	0.05279641734095297	0.06784760845989435	0.08205063155876657	0.09335510887187337	0.1000321273445165	0.10111799924439879	0.09662076971299927	0.0874527237804934	0.07513203281649106	0.06138647183772716	0.04778802324403708	0.035506463444094694	0.025218913775771346	0.01714773704604	0.01117737330464863	0.006992776983595683	0.004204058645954967	0.0024313409832675825	0.001354049698030546	0.0007268021914471623	0.0003763901069975262	0.00018804244279735371	0.00009074710649703555	0.000042343553817381085	0.000019122017948070003	0.000008414870300232913	0.000003525040069396468	0.0000014220540437426266	6.566629621174158e-7	2.954051960823989e-7	3.477845678112601e-9	8.883033697504317e-8	9.666347944303766e-9	2.404524357402238e-10	1.6613017184141654e-8	-3.412694005167083e-8	8.64188143268052e-8	-4.466569336614157e-8	1.8476375140963341e-7	2.3126257009398188e-7	6.660823530513227e-7	8.435213041391165e-7	7.442730763917993e-7	-0.0000026850521387400406
"t=117"	-0.0000027218639645498754	6.870893848320847e-7	9.89828111697122e-7	5.770079649636273e-7	2.2986284331505402e-7	2.0394426269998434e-7	-4.2304430514228386e-8	1.1817357570276243e-7	2.6222922722141107e-8	3.6534960612399914e-8	6.787087947213166e-8	2.806784249465011e-9	4.0781771404319045e-8	1.2475690724933486e-7	4.904794114191091e-7	0.0000011200437990410705	0.0000030548108803651886	0.0000072022726685938565	0.000016420112335602255	0.00003675008270931368	0.00007885892796510863	0.00016416133951768774	0.00033006159924586775	0.0006410798696420139	0.0012017104280392932	0.002171567073060765	0.003779773674067899	0.006330723775719083	0.010192879364146368	0.015757567274619078	0.02336244020946221	0.03317344360559338	0.04504917108308759	0.05841551222793406	0.0722078947423399	0.08493170127068617	0.094874452258365	0.10044591224384958	0.1005819632522662	0.09506767485242185	0.08466517128922701	0.07096084551269477	0.05596989279591735	0.04162708529603143	0.029344778552889195	0.019793838019405263	0.0129526655436899	0.008352858182393619	0.005375055004288809	0.00347000220506255	0.002250192144848673	0.001476445925968961	0.0010006191783292762	0.0007191792278217202	0.0005568345691032706	0.0004622857006735259	0.000404660891517028	0.0003692986989506375	0.00034909161650931164	0.0003383267975405335	0.0003336132022573324	0.00033329472132259674	0.0003346403753390348	0.0003378570757026633	0.00034245218807416045	0.0003467051343062355	0.00035170452165067534	0.000355734904734728	0.0003596863271356776	0.00036266864839840096	0.00036487328231726845	0.00036629988292613547	0.0003663863164746761	0.00036569480790560327	0.00036414757483038684	0.0003618532774743999	0.0003587451687593335	0.00035511743059979395	0.00035108134447714434	0.00034596259848607147	0.000340852530983482	0.000334682939876374	0.0003292024857142195	0.00032262735849908353	0.0003173188840877028	0.0003107451805334227	0.0003045654580379198	0.0002988921802008493	0.00029215028160112233	0.00028760636682556573	0.00028227808721936753	0.0002770679741181947	0.0002730222623206213	0.00026878794769957803	0.0002651774420119324	0.0002625297796950976	0.0002600359466129465	0.0002580636656174251	0.00025686336790620157	0.000256297036832831	0.0002562969208538268	0.0002569686998852294	0.00025800441171530686	0.0002601048627868252	0.0002624677069145154	0.0002652096211227528	0.00026880519822491955	0.0002729845562406963	0.0002771052889770642	0.00028227221902443755	0.00028754596771540797	0.00029223597725569483	0.0002988385876192545	0.00030456941968659557	0.0003107887359413697	0.00031726003021237403	0.0003226909760005725	0.0003290888543705517	0.0003347796110406698	0.0003407496202431082	0.00034607407909548193	0.0003510311210879191	0.00035518258667377456	0.00035876702094050916	0.00036176119918829297	0.0003641586496282434	0.0003658043280614365	0.0003663370729267701	0.0003662005043897354	0.0003648931477953088	0.00036266198594991916	0.00035974120000492604	0.00035571025084224495	0.00035167369660082937	0.000346732432081831	0.00034235381229541506	0.0003379879372974459	0.0003347401062024913	0.0003330986023128979	0.00033366486434538434	0.00033826283568094695	0.00034923205186920825	0.00036932209137108263	0.0004046143069454944	0.00046222121036276764	0.0005569018637054945	0.0007191719523106377	0.0010006608167696385	0.0014764127746449418	0.0022501153403090557	0.0034700649223950997	0.005375131748390882	0.0083527585426868	0.012952882425370182	0.01979387502236607	0.029344870429074965	0.041627237070896994	0.055970068020825936	0.07096104789209112	0.08466514801392344	0.09506781738650394	0.10058202538935124	0.10044594747073565	0.09487417730419334	0.08493170762430002	0.07220772491867145	0.05841538549059899	0.045049046005570026	0.033173368723679486	0.023362360168686203	0.015757477680269694	0.010192759692611686	0.006330734411792771	0.0037797240566189716	0.0021716021190397727	0.0012016859857899576	0.0006411081722023093	0.0003300193401681861	0.00016415216363363516	0.00007890390741716047	0.000036656938383283766	0.00001647358011702682	0.000007221836675674886	0.0000030788636631307043	0.0000011214088027067248	4.251567956581326e-7	1.7895005655077512e-7	-3.44344763814064e-9	1.2301525464941676e-8	9.611069573534081e-8	-6.3367072700160065e-9	9.099568032411298e-8	-2.3321646835938736e-8	1.8165626725075157e-7	3.9784164074241346e-8	3.2544503625331345e-7	4.5561337014277115e-7	0.0000011226434835087673	5.407138525814759e-7	-0.0000026390257392705507
"t=118"	-0.0000026172696224735503	5.337234054714202e-7	9.689210537233706e-7	5.796603411711843e-7	2.9655301880815443e-7	8.242249560641568e-8	1.502549203946657e-7	3.412907623179251e-9	5.7679080400774296e-8	3.424396433082677e-8	1.6165573768489594e-8	6.485625458907407e-8	1.773475717392614e-7	4.1556869012637776e-7	0.0000010420915064202063	0.0000026682357103791077	0.000006026970903016959	0.000014114193344294534	0.00003160806798774285	0.00006832376445531363	0.00014316237271272403	0.0002893723312650254	0.0005652879737457761	0.0010656092589693689	0.0019373807958257272	0.0033941214281295595	0.0057240240577490775	0.009282686903199222	0.014459841780919191	0.021609532164342915	0.030942362036234905	0.04239112991643579	0.05548199258708131	0.06925594195885632	0.08230369731756082	0.09294124600474929	0.0995292593452981	0.10086698637638669	0.09654207505596724	0.08710751749968138	0.07399259161212413	0.05915339309888934	0.04457590332165662	0.0318040510964096	0.02166961672436274	0.01428522278486255	0.00925519971041966	0.005971996103989685	0.0038626536594138505	0.0025072227351493614	0.001640805469768969	0.0011010023002712144	0.0007781484695642549	0.000591208592585879	0.0004819287641895098	0.0004153157743649327	0.00037440951397249567	0.000349855323449888	0.00033614946233417875	0.00032994514875983594	0.0003281136180092181	0.0003285590193568	0.00033154711667715553	0.0003356434393085861	0.0003400412876003456	0.00034494993195843815	0.00034903392123109	0.0003533185091604274	0.0003564872030527022	0.0003591639614676234	0.0003611143246873283	0.0003618754401435442	0.00036204833996622554	0.0003611126511741114	0.00035926426014021295	0.00035652655273255007	0.00035328105297049994	0.0003494279920408516	0.00034506462205863286	0.00034052667254613755	0.0003351167896100682	0.0003296373284780163	0.0003233705775448348	0.0003177655791259948	0.000311195901484429	0.0003060270402338583	0.00029960949460194897	0.00029380159191449984	0.0002885321562811072	0.0002821434905893039	0.0002779282318369214	0.0002732272355940868	0.0002685464737168797	0.0002650015258036653	0.0002614869923006635	0.00025843275924664066	0.00025642058206043483	0.0002546034417791887	0.0002533038671347354	0.00025273931370262126	0.0002527830786380747	0.00025322578417974473	0.0002547126529881538	0.00025631967354622365	0.0002584958552561689	0.0002614261970591558	0.0002650407354392037	0.0002685656097758393	0.0002731772254900289	0.00027798870173156853	0.0002821665918144589	0.0002884555680255918	0.0002938638534825122	0.0002996228773796128	0.00030593643919907265	0.0003112655946518883	0.00031765795769123084	0.0003234469430382081	0.00032959088235218204	0.0003352093555524238	0.0003404349209180646	0.0003451587556326796	0.0003494108536291618	0.00035327189646727764	0.00035659109313612714	0.00035919616773716356	0.0003609881800049619	0.0003621653837952987	0.0003619345517332784	0.00036101948825051355	0.00035920513324116943	0.00035645774825110443	0.0003533340288076614	0.0003490495377911351	0.0003449313966764622	0.0003400250000117344	0.0003355276566378018	0.0003316368812360526	0.00032870639231386	0.0003279416088021181	0.0003300192175393901	0.0003360708798441081	0.0003499409076791471	0.0003745009519338094	0.0004153058520083297	0.00048178778900687114	0.0005912413249552495	0.0007781392248820129	0.0011010979577473767	0.001640837075056023	0.0025070974417413794	0.003862657843683004	0.0059721272944965875	0.009255140709448662	0.014285379650590624	0.02166972518806165	0.031804092618074487	0.04457606153596172	0.05915362163191584	0.07399268780764723	0.08710752722305493	0.09654225767810798	0.1008669568753724	0.09952927188048422	0.09294114327262037	0.08230352077378733	0.0692559180994361	0.05548164771979269	0.04239121253349598	0.03094217784090947	0.021609477798725574	0.01445974472507372	0.009282619307025342	0.0057240562584476296	0.0033940308837827615	0.0019374273015529964	0.0010655416251432737	0.0005653644268881486	0.0002893375783363794	0.00014307614148256764	0.00006841588991968184	0.000031590100257883336	0.000014115776400092095	0.000006052986101789948	0.000002637496567592379	0.0000010465576647522568	4.239800168726049e-7	1.691672560921731e-7	7.585322947534223e-8	-3.7803341235154164e-8	1.1647482067722592e-7	-2.3683854988298947e-8	1.271979186423522e-7	-4.7766527622172816e-8	2.3429789752782426e-7	2.1262375726749383e-7	6.749924494897641e-7	8.708164414006347e-7	6.719649573438957e-7	-0.0000027058787367417736
"t=119"	-0.0000026884312284147782	6.442495094072243e-7	9.613248931339413e-7	5.410888068713149e-7	3.542019619828807e-7	1.9325597022668006e-7	3.671806070304484e-8	5.794816726467644e-8	-1.613054934068714e-8	2.738493154463839e-8	1.8492078868170836e-8	1.2350914546654934e-7	3.0029358910610426e-7	9.404000056445483e-7	0.0000022405627552180007	0.000005199995685267744	0.000012302896739813107	0.000027275467985421464	0.00005935394081124645	0.0001246978979216884	0.000253321036563503	0.000497721158975506	0.0009438309008811263	0.0017267923760817538	0.0030447711998081717	0.005169536716235323	0.008442846361293777	0.01325004249765216	0.01995762662913414	0.028814262524028855	0.039820920263386905	0.05259724982801439	0.0662912290941654	0.07958476123768421	0.09083812538236169	0.09837967063094977	0.10088978079763222	0.09776870612001665	0.08936074809406702	0.07692314585925397	0.06232931676682074	0.0475917052436734	0.03437376513878976	0.023667096964037126	0.015725853961973124	0.010240041997424676	0.006626990392286647	0.004295835271623583	0.0027926260624483445	0.0018246609623312482	0.0012150484452619903	0.0008464113441503107	0.000630789993154135	0.0005046833984563293	0.00042858984104210407	0.00038134911985931996	0.0003519199370201065	0.0003353254987884524	0.00032698238913286826	0.0003234040047225273	0.00032314343939843226	0.00032542268599033974	0.0003289681783480436	0.0003334698509191991	0.00033814789304986714	0.0003425794933434867	0.0003470451777500827	0.0003503119352903372	0.0003534600742257643	0.00035567238943656765	0.0003568800857003396	0.0003576033064787154	0.000357209518392243	0.0003562268556622783	0.00035426493712498175	0.0003515498925065197	0.0003480502609386482	0.00034406885724735936	0.0003396543157383469	0.0003347858515859725	0.0003297682028046145	0.00032432561503481505	0.0003186666063335064	0.0003123528703140588	0.0003066842483995247	0.0003001206893498143	0.00029528241097187546	0.00028915706308696443	0.0002836682876882213	0.0002787861304520689	0.00027288207130793385	0.0002689783492834108	0.0002648123251660639	0.0002607744606079043	0.00025782519775330304	0.0002549530487981899	0.000252503973558027	0.00025109381629273564	0.0002499537248540351	0.0002492578421903202	0.00024920907242476087	0.00025002475221858056	0.00025095054651946835	0.0002525913739096497	0.00025487721511829875	0.0002578792780661976	0.000260730151679045	0.00026484679964422497	0.0002690552108297606	0.00027280872173207626	0.00027879960266752324	0.00028370941232869207	0.00028910707661788937	0.0002952338716675218	0.00030021360485399384	0.0003066005160100582	0.0003124322596798068	0.00031859721039750877	0.00032434189394547897	0.00032977771886866236	0.00033485887489603794	0.0003395372119934237	0.0003440892239128246	0.0003481021649072158	0.0003515152272746125	0.000354243558219669	0.00035631796936130833	0.0003571056077898982	0.0003576564594780507	0.00035696859411971094	0.00035553765473317345	0.00035347842679722685	0.0003503542240682611	0.0003470438473424098	0.00034257008386917587	0.0003381745867290231	0.0003334573666380347	0.00032882344960138976	0.00032547425214213277	0.00032331795091100624	0.00032323918736443247	0.0003270558268957391	0.0003352861871742663	0.00035188915136807886	0.00038135285049956114	0.0004286861719055013	0.0005046226834474199	0.0006308230783418356	0.0008463586323069761	0.0012151379285839647	0.0018246823510976728	0.002792608701221222	0.004295818800117868	0.006627045895910233	0.010240068501485067	0.015725936843802857	0.023667180114283703	0.03437382512389053	0.04759197106499069	0.06232943891289355	0.07692327776125718	0.08936076042649355	0.0977688914101359	0.10088970887841708	0.09837972599836409	0.0908378770293028	0.07958471298990699	0.06629110871324939	0.05259692738382771	0.03982103522043856	0.028814145489008736	0.01995753542448986	0.01324993506562766	0.008442739338417327	0.005169592494647768	0.003044691369754826	0.001726880571626399	0.000943731237057488	0.0004977753083248437	0.0002533751180309185	0.0001246061916183594	0.00005933657923018476	0.000027295870596688587	0.000012280043717782796	0.0000052673395103397525	0.0000022298495605532764	8.765696517532007e-7	3.745932145582387e-7	9.065169770394732e-8	7.170391136401832e-8	-9.030105119212095e-8	8.799875994558448e-8	-5.712019401915569e-8	2.061052841728639e-7	6.65203039318385e-8	3.824747919489724e-7	4.949936864839799e-7	0.000001071439197364299	5.308004942250477e-7	-0.0000026334173535147443
"t=120"	-0.0000026622378198615237	6.083774768406158e-7	9.859343962359546e-7	5.992995907311283e-7	2.112145727206638e-7	1.9533793083059692e-7	1.1968446567145463e-7	1.969677987379015e-8	4.938994968561872e-8	-2.1591406329513063e-8	1.5528092478511724e-7	2.938384766615343e-7	8.526157595500905e-7	0.0000018415218916434384	0.000004446354933129726	0.000010480220460240552	0.00002342072211569679	0.000051500954262873044	0.0001085422333746422	0.00022183016293531033	0.000438074369653374	0.0008354209610768049	0.0015375349339502575	0.002728087461320916	0.004662897059100279	0.007669279192094813	0.012125010410835912	0.018404971705333173	0.026790030408208043	0.03734201004164095	0.04977039042730824	0.06332811270694516	0.07679356736243781	0.08858223736004422	0.09700876776593281	0.10065289991359017	0.09874199436171083	0.09141124193710148	0.07973301415885925	0.06547695217423921	0.05066002576853379	0.037047765376584274	0.025786046244117844	0.01727731149563394	0.011312400798533462	0.007345511770392776	0.004772785659942214	0.0031080110785332016	0.002030202845809903	0.0013446410295788747	0.0009243158286045272	0.000676089245962519	0.0005314849734587845	0.00044446312415402645	0.00038971636738016624	0.00035549777774146474	0.00033580604254312973	0.00032481883797219613	0.00031967161909052244	0.00031840171140451456	0.0003195510802184165	0.00032267474062164236	0.0003268687105659751	0.0003312107651901597	0.00033599090468328097	0.00034050264216611836	0.0003441637673377018	0.00034780673963064057	0.00035019465882657475	0.00035190942027274463	0.0003530043546934314	0.000353036251655503	0.0003526892527573322	0.0003511806936868922	0.0003492346396346546	0.00034651855308720503	0.00034316679120394156	0.000339090299556033	0.0003345073520083508	0.0003295847293076637	0.000324500503647851	0.00031909026561860454	0.00031353807268341694	0.00030783888093754985	0.00030160550802271757	0.00029610168125104863	0.0002895926997427134	0.0002849614054356575	0.00027922448939565747	0.0002741780873937172	0.00026962223296944643	0.0002642145786353467	0.00026080847461418255	0.0002572866690619957	0.00025376213598549135	0.0002513932304923916	0.00024915137866843295	0.0002473256948938296	0.0002464747193887673	0.000245915476726144	0.00024594996942117753	0.0002463531849303813	0.0002474345523918453	0.0002490635683674025	0.0002514804371570589	0.0002537383516720837	0.0002573042815865456	0.00026078740402568634	0.000264182420132264	0.00026969020234113295	0.00027412997740361433	0.00027920610250620204	0.0002849473643177225	0.0002896613577010321	0.00029604109573611037	0.00030166488267691083	0.00030779423598181754	0.00031358645923385	0.0003191029185117822	0.0003244096494761095	0.0003295495409890714	0.00033460930891171525	0.00033905678290657715	0.0003430874494438907	0.0003465555687486299	0.0003493796111251335	0.00035111637838536325	0.00035272769208694044	0.00035295232011811617	0.00035296509159266076	0.00035202214337448634	0.00035012289315439205	0.00034776894763255406	0.000344195792337354	0.00034052158594355397	0.00033598751736663157	0.0003312641455651688	0.000326928689361905	0.0003225100274788506	0.00031954621523688775	0.00031861484845685517	0.0003195254780924417	0.0003247572532705245	0.00033577856353450564	0.0003555835358953763	0.00038970500832036237	0.0004445221907976027	0.0005314260042671437	0.0006761076704600022	0.0009242597982362932	0.0013447487886987242	0.002030202814453874	0.0031079640042894763	0.0047728549531977915	0.007345559532976775	0.01131241166348751	0.017277407189616123	0.025786049841835967	0.03704797293839002	0.0506601721165878	0.06547711454672411	0.07973316804169972	0.09141122947411873	0.0987421127772401	0.10065287617339591	0.09700875457032898	0.08858214691389543	0.07679340391266942	0.06332797162013615	0.04977021873267551	0.03734190618662736	0.026789948450510637	0.018404921851886358	0.012125031713373202	0.0076690687747722475	0.004662983353922012	0.0027279545323799503	0.0015376568894858167	0.0008353395735837266	0.00043809407866324257	0.00022187406106943808	0.00010853169073155033	0.00005144404244661338	0.000023449193845226368	0.00001042037503895532	0.000004492037848691233	0.0000019128752647423752	7.588211531350808e-7	3.52227905731084e-7	7.480470809451134e-8	9.727030669814951e-8	-6.250211825875596e-8	1.5121619956204313e-7	-3.949643812006798e-8	2.442572324401482e-7	2.5396276848166366e-7	6.306454742865952e-7	8.852998393260592e-7	6.898950200007192e-7	-0.000002692463072495599
"t=121"	-0.000002663929966284506	6.124050332401154e-7	0.0000010245048518431332	5.590141409772542e-7	3.6200558728438637e-7	1.3562997280835987e-8	2.3226111367513624e-8	6.688312681468744e-8	-1.1120370180250916e-9	1.8288386405274082e-7	2.1080502055070838e-7	7.239271683223691e-7	0.0000015654147369481564	0.000003890376071624679	0.000009041790524522142	0.00002029106341616682	0.000044612988987058344	0.0000943115750267065	0.00019394475630607477	0.00038506409745886483	0.0007387329270855947	0.0013677790165247394	0.002442001031356167	0.004201445347239097	0.006957943566325953	0.011080279489298683	0.016948059210621147	0.024868844890376995	0.0349586379133745	0.04701088845085255	0.060380383055403386	0.0739460324961565	0.08619005675587321	0.0954299674987763	0.10016380005216297	0.09945855535670511	0.09324467381977564	0.08240261663315829	0.06857737516090123	0.053766050139046895	0.0398168979929312	0.028023400733596215	0.0189428698613352	0.012478153523142965	0.008131793195994663	0.0052962560687805915	0.0034563335257251637	0.0022597768855707745	0.001490659155939933	0.0010130004472954646	0.0007286885143596988	0.0005625504498699696	0.0004625554001587151	0.0004000686002075815	0.00036088678673584784	0.00033712167792021575	0.0003234100472497836	0.00031686095559968486	0.00031416127197281263	0.0003142808263956187	0.0003169174399988428	0.0003203564991931529	0.0003244928630641297	0.0003293620167469369	0.00033365167753895975	0.0003377952969345621	0.0003418124393831379	0.0003445487777724576	0.0003469145165693188	0.0003483726521622543	0.00034900417672467654	0.00034913783862111636	0.0003479626946030212	0.0003466274155800031	0.00034434735990929166	0.0003415987137757037	0.00033814857372405083	0.000334161340323047	0.00032967600292399535	0.00032473541769451053	0.00031929273483477516	0.00031396434057706646	0.0003084087682365677	0.00030289357284052354	0.0002973114025572876	0.000291216886011747	0.00028585038270512175	0.00027957529554345495	0.0002751697137167719	0.0002697596858721729	0.00026530037692340525	0.00026130398982004976	0.00025644235414346017	0.00025335713047747177	0.00025046922616356326	0.00024756121171665146	0.0002457633210954935	0.00024407830723616186	0.0002427685430894666	0.0002425663811138623	0.0002425163676715858	0.00024288853627918439	0.0002440041221868361	0.0002458624588004277	0.00024749383584987683	0.00025049512953789765	0.00025339875064722683	0.0002564115180467841	0.00026129937721963703	0.00026523545090217926	0.0002698079207028581	0.0002751298222808396	0.0002796386810428597	0.0002857890919086836	0.00029124731160146133	0.0002973038058946553	0.0003029148323973052	0.0003084079171985499	0.0003138986241028041	0.0003193945473947135	0.0003246992017058581	0.0003295939059231312	0.0003342028090493887	0.00033821123219157645	0.0003416126467929992	0.0003442250041054695	0.0003467556854909182	0.00034795484358074447	0.000349127485887446	0.00034895375718446697	0.00034833052046767676	0.00034701075129894843	0.0003445141978281052	0.00034173074034682394	0.00033781999919979544	0.0003336823039424841	0.00032936766410707197	0.0003244994747459984	0.0003204800397108576	0.00031684467666703853	0.0003141922284320975	0.00031427967865405027	0.00031685605315723286	0.0003233949857219809	0.0003369798185720585	0.00036094077567538907	0.00040009753390957137	0.00046262921867712414	0.0005624970362360093	0.0007286998073858797	0.0010129307820396782	0.0014907255945582065	0.002259846237490759	0.0034562233320232227	0.005296361265697991	0.008131825717514585	0.012478171260467907	0.018942970867732556	0.02802350781843732	0.03981705290055915	0.05376618931876631	0.06857753552536994	0.08240266106697014	0.09324484716029358	0.09945858360649273	0.10016367620580546	0.0954300119685556	0.0861900530726647	0.07394562578362218	0.06038040089350116	0.047010712869072546	0.034958608118505596	0.024868657390974325	0.01694797319739072	0.011080371833905533	0.006957763376058357	0.004201512990182121	0.002441955572494159	0.0013677794832569479	0.0007386631261681043	0.0003850849121701527	0.00019400169737515682	0.00009433591262020258	0.00004452766770957073	0.000020327707411893492	0.000009011811141657056	0.000003880846682235983	0.0000016162576382816596	6.523549386239225e-7	3.364435706698643e-7	7.314711580885813e-8	9.39700678381783e-8	-9.690526781014341e-8	1.4640703904778007e-7	5.841203398748718e-8	2.966536413184784e-7	5.309958592825126e-7	0.0000010715586595821947	5.743029722893311e-7	-0.000002643857021200624
"t=122"	-0.000002659291085893578	6.759548862866893e-7	9.66363505439105e-7	6.073871583467394e-7	1.9325341771292415e-7	2.1011840811713256e-7	3.965696182550715e-8	-1.789002868068934e-8	1.6714904504944172e-7	1.463319201366886e-7	6.38250427287268e-7	0.0000012968782530098366	0.000003293301712226082	0.000007701521950842505	0.000017460291897974933	0.00003856708809946152	0.00008205486901291525	0.00016960843879609833	0.00033838306785793915	0.0006527623306704644	0.0012153838939011896	0.0021834810812728644	0.0037810681175703964	0.006304740470534975	0.010112343950942515	0.015584712262794564	0.023050076920855256	0.03267325994312975	0.04432508450909656	0.057459985694347404	0.07105886743855039	0.08368022498266081	0.09365811610722452	0.09942923388663671	0.099915671666013	0.0948506215232785	0.08491506559630624	0.07161096317496163	0.056891791464271146	0.04267049214675167	0.030376996768911924	0.02072529667970957	0.013741017692054824	0.008989961428444992	0.005870626232955756	0.0038404146513777437	0.00251427843437968	0.0016545027713842364	0.0011145742942599846	0.000789337946375035	0.0005980149299669169	0.0004837985074247486	0.0004129449161440757	0.00036753502153819007	0.0003393543571674762	0.00032317021241190513	0.00031461428680168435	0.00031025612196777796	0.0003097113152490394	0.0003115440641999756	0.00031417877141559636	0.0003182314425540511	0.0003227497319635564	0.00032689211504366433	0.0003314629059056884	0.0003354048855868097	0.00033858274323650406	0.00034161037290747487	0.00034351185734093903	0.0003448857205210487	0.0003454312994277675	0.00034485313437349063	0.0003441351208626209	0.00034211974679221324	0.0003397716925512828	0.00033665941894167606	0.0003331679898840312	0.0003292180763758701	0.0003246861882443275	0.00031972440763905485	0.00031456101123317204	0.00030893410480536954	0.0003034552493638154	0.00029784505936192307	0.00029237595964981544	0.0002869584237531475	0.00028124549054953096	0.0002760802756863745	0.0002700957231117629	0.0002661191225595827	0.00026111683658347484	0.00025719741714058664	0.00025363585025306445	0.00024943056988624424	0.0002468017874713846	0.0002444208208198795	0.00024205685905975827	0.00024078028495222448	0.00023976528771629813	0.00023893426115439986	0.00023901044625584955	0.000239720363533924	0.00024085491279368654	0.00024197387999846942	0.0002445101113919268	0.0002468065401339814	0.00024935907598722107	0.0002537118535025362	0.00025715978229212677	0.0002611574548552209	0.0002660496948454494	0.0002701761152196225	0.0002759836645330749	0.00028126199358147197	0.00028696957433504977	0.0002923737256894654	0.00029784544367372767	0.0003033885408098014	0.00030902086391570993	0.00031447812769946903	0.0003198202753144086	0.0003247338905028041	0.0003291732318305707	0.0003332105126430118	0.0003366333515010256	0.00033986985960743343	0.0003419458075399895	0.00034413675744660033	0.00034488305327684543	0.0003454667907775155	0.0003448872425020344	0.0003434420647268066	0.0003416176028001594	0.0003386171460294518	0.00033535103881321415	0.0003314501820899096	0.0003268630416703999	0.0003228069308466308	0.0003182735606817033	0.00031422966447003375	0.0003114751636441593	0.0003097132350626808	0.00031032770772354556	0.00031458988482213623	0.0003232539042146154	0.00033925680371549305	0.0003674769840755765	0.0004129280939370039	0.00048390207771920046	0.0005979384965879575	0.000789350786394083	0.0011145278605686482	0.0016545640007182838	0.002514340209458621	0.0038403684953079997	0.005870711348862301	0.008990057622680014	0.013740968852879565	0.02072539303642018	0.030377110777114247	0.042670622654900625	0.056892012713710804	0.07161103632844856	0.08491517391374226	0.09485076682858351	0.09991570135048133	0.09942898997772609	0.09365833555328928	0.08368000171709244	0.07105866561033825	0.05745985032034451	0.04432498758562875	0.03267318470745817	0.023049948869628523	0.015584617497236053	0.010112463243843295	0.006304516932865822	0.003781069748085897	0.002183491997962861	0.001215471416736169	0.0006526569428778606	0.00033835940581739	0.00016961802486092914	0.00008215999099447924	0.00003850628971313608	0.000017461000665464077	0.000007651824223464665	0.0000033279832704069534	0.000001345363424221091	5.084586869319452e-7	2.798046928598197e-7	6.134573937721655e-8	1.1769722740861965e-7	-7.508018651236625e-9	1.3979811308573176e-7	2.4120401664884383e-7	6.053836741903851e-7	9.799745845917585e-7	6.366227257581514e-7	-0.000002639383485880664
"t=123"	-0.0000025953644616771854	5.268969435201498e-7	0.0000010000332730797368	5.117428512058098e-7	3.5573393608601123e-7	8.35135827159661e-8	9.233987630086204e-8	1.7480895186938739e-7	1.3278138621952706e-7	6.047940572795341e-7	0.000001102390896345895	0.0000028434573172697597	0.000006607869267316602	0.00001500612152771641	0.000033305744780554036	0.00007125997690970998	0.00014801028881583633	0.0002970172996915599	0.0005761729681087457	0.0010790920076048094	0.0019505786134608183	0.0033991761827348865	0.005705969103719344	0.009216837745402828	0.014310616913460805	0.021331797687719423	0.030487785346854368	0.0417202542773808	0.0545789736359753	0.06814781206255649	0.08106839735819593	0.09170840711725026	0.09845874694381962	0.10011505100821305	0.0962201651248874	0.08725281483314995	0.07455692224105803	0.060020869687136824	0.045597526790840504	0.032842007266216666	0.022624693656006833	0.015105563499096863	0.009925867258532284	0.006499665786551367	0.004261937617045408	0.002795685951590632	0.001838475717647059	0.0012298357389752823	0.0008583260377852397	0.0006390167214306297	0.0005089145780172721	0.0004279961844201319	0.0003757633226706414	0.0003433344826474505	0.0003239244390893514	0.0003127211745894698	0.00030710072561979107	0.00030558650914003227	0.00030613156863801283	0.0003083754623240953	0.00031227964219249227	0.0003162998175173515	0.00032056849483697025	0.00032518392747848957	0.00032903179135723715	0.0003328041667277626	0.00033603387434655296	0.00033828876261443597	0.00034037539356446267	0.00034134897565030187	0.00034155940322655454	0.00034127778999848424	0.0003397101252439194	0.0003379714077017537	0.0003351772130166797	0.0003320083699080989	0.0003282586494461892	0.00032403660777069465	0.00031958173508872534	0.00031480406706108077	0.00030963359129920764	0.0003042924453467988	0.00029859142650423554	0.00029304126473039815	0.00028750542002831114	0.0002822646091398262	0.00027698748081617097	0.0002717320434711956	0.0002669926498859443	0.0002613534745653512	0.00025779445764206876	0.0002531174528900282	0.0002498430877325708	0.00024679600000931945	0.0002431034809514676	0.00024095013299640922	0.00023909515626918676	0.00023733700337802421	0.00023655855455539943	0.0002358613060902126	0.0002358002167934803	0.0002365545725966367	0.00023732073759330508	0.0002391864912382191	0.00024089200625687646	0.00024308583465171285	0.0002468848616770103	0.0002497558192303684	0.00025321928909971536	0.00025773183612753936	0.0002614179636420966	0.00026688459333612524	0.0002717962191218781	0.0002769931056926245	0.000282207257571665	0.0002874796696554771	0.0002930153328992713	0.0002986847173189755	0.0003042185717750945	0.000309732709814714	0.00031475127062485786	0.00031963204916918286	0.0003241219749428037	0.00032816185725370595	0.0003320615633345403	0.00033503457130468206	0.0003380811567105235	0.0003396557934709499	0.0003412762705460315	0.0003415621919800049	0.00034135000392876425	0.00034038662277546816	0.00033831407730156027	0.0003360109035132064	0.00033276784912106283	0.0003289728379489709	0.00032526073941674394	0.00032051652014697396	0.00031625174980220994	0.00031233889135273696	0.00030850308532748283	0.0003060382652811944	0.0003055855471141289	0.00030721368548036754	0.0003126574725251796	0.00032393905925665045	0.000343338158117823	0.0003757331736359282	0.00042787996193471844	0.0005090285589512966	0.0006390322632331413	0.0008582806851809011	0.001229786111296316	0.0018385627167939456	0.0027957536152070084	0.004261881041343285	0.006499711096404348	0.009925954627459044	0.015105579171386885	0.0226247814935836	0.0328421126546975	0.04559777054030911	0.0600208416972825	0.07455720822061418	0.08725285680957218	0.09622029175915925	0.10011502325547827	0.09845860686179653	0.09170847357656109	0.08106824974649585	0.0681476098811079	0.054578838924934536	0.04172024868515234	0.03048758147199937	0.02133171108467491	0.014310483425007958	0.009216939761480414	0.005705930006879578	0.0033990993900526734	0.0019505341466750092	0.0010791249305759365	0.0005761629925902234	0.000297024568470472	0.0001479579965637523	0.00007134530382557625	0.000033271602399742584	0.000015054242440082355	0.000006509360877315906	0.000002869838933938773	0.0000011912654326318162	4.388995479276403e-7	2.8235651117203275e-7	1.3202074411466924e-7	7.056994899556912e-8	1.239335949421161e-7	3.2138089378630497e-7	5.366908987225472e-7	9.195530635830451e-7	6.585177574347512e-7	-0.0000026642222434869467
"t=124"	-0.0000027187243580861775	6.990694175756929e-7	8.959515270801077e-7	5.85027267074878e-7	2.423539863238844e-7	2.1420645990311016e-7	1.8297418835633295e-7	1.2903432411448534e-7	4.909820382481556e-7	8.666254047717814e-7	0.000002450278511645365	0.000005683160006597632	0.000012933678960158623	0.000028820791191153106	0.00006191321950477224	0.00012923875228110226	0.0002606076178430783	0.0005081262170355538	0.0009571474721783435	0.0017404718285425336	0.003052235615808807	0.005157919848486681	0.00839009450928585	0.013122821069990409	0.019712591129441015	0.028403150966867408	0.03920103195689395	0.051746790283919486	0.06522710931284881	0.07837297335755011	0.0895972614985373	0.09726370957942321	0.10005768945944327	0.09734549632273215	0.08940092163936442	0.07739735362650735	0.06313444163324955	0.04858416061450255	0.03541183936959691	0.024642512351979118	0.01657628798674393	0.0109437437555574	0.007186727089834033	0.004724452641850285	0.003106722532241979	0.0020433837762153795	0.001359496197562149	0.0009373190072866633	0.0006865340806555542	0.0005374782826822466	0.000445316226981185	0.00038635637870076955	0.00034884996908246535	0.0003253766161798177	0.0003118124062888583	0.0003048242145726743	0.00030159949136587816	0.00030117085069125693	0.0003030169820968931	0.00030613275009061525	0.0003099455978813337	0.0003145384582143862	0.00031895454037766946	0.0003230277024647288	0.0003271675188186718	0.0003304249167392914	0.00033326281287238135	0.00033573094637007195	0.00033692061516055194	0.0003377583035143461	0.0003378406464843442	0.0003369786551539189	0.0003357470614314684	0.00033335530591394047	0.0003307465479432947	0.00032724326323152475	0.0003233414061986073	0.0003190918054262193	0.0003145055612544523	0.00030974073607448194	0.000304768508471831	0.0002995567265918764	0.00029412347315693754	0.0002884716583755331	0.0002830032140517247	0.0002775267874459697	0.0002726709244892378	0.0002676946106956457	0.00026288415501229956	0.0002585627835649529	0.0002532443991881683	0.00025019672617199173	0.000245897945805873	0.0002430769048163972	0.00024065755896596208	0.00023748332829820473	0.00023584712624591386	0.00023450949053871462	0.00023306150173907358	0.000233098805317411	0.00023312132309838418	0.0002330755218452607	0.00023450285880122212	0.00023580182778859538	0.00023751837916718976	0.00024069622365452403	0.00024302985689628187	0.0002460131127743903	0.0002500648382920412	0.00025335164836481905	0.0002585022693138983	0.00026295000479281683	0.0002676645536657807	0.0002726099826825257	0.0002775343000955832	0.00028300577346429545	0.00028851334445179067	0.0002940690100695642	0.0002996250520529431	0.00030468859052246167	0.00030980753060805277	0.00031449378514247783	0.0003190420119577597	0.00032341347409114984	0.0003271243619068498	0.0003308807407249592	0.0003332848840733593	0.0003358094237287945	0.0003369427786988899	0.00033784306127071506	0.0003377858871181916	0.0003369230800428502	0.0003356558892274597	0.0003332657676110573	0.00033047357263349397	0.0003272069367311614	0.0003228873282021816	0.00031899062182638716	0.00031454004144881864	0.00030990834501753994	0.0003061487237020488	0.000303170936356012	0.0003010794130439143	0.00030149487081598814	0.0003049093605955733	0.00031188131747128534	0.0003253697669839406	0.00034883523567563746	0.0003863961029374474	0.00044525106306114726	0.0005374559287100178	0.0006865828487493397	0.0009373717031283535	0.0013593684144750373	0.0020434331858207866	0.00310674627464258	0.00472446526758552	0.007186805150064091	0.01094379908106169	0.01657630717997094	0.02464260277430197	0.03541202676937205	0.04858432768327736	0.06313443725233459	0.0773976215052884	0.08940100226229986	0.09734551849425899	0.10005769763986716	0.0972636413934812	0.08959715683420999	0.07837289489777288	0.06522691416189053	0.05174673431622645	0.0392008849103509	0.028403062047315464	0.01971246266912441	0.01312280470205629	0.008389969809520559	0.005157985068774296	0.0030521934793813488	0.001740484806345588	0.0009571403199901685	0.0005081023937223428	0.00026063930380215705	0.00012914464820490412	0.00006200245431986495	0.000028771064360166854	0.000013026006674632384	0.000005572116258401039	0.0000024135582775697273	0.000001030618779540582	3.500834070413461e-7	1.3894531880609406e-7	2.498840236953015e-7	1.7075620595274899e-7	2.5176534357296276e-7	5.43971165778423e-7	0.0000010496422424566276	5.057870586799851e-7	-0.0000026313165095714908
"t=125"	-0.0000026478928767392773	5.115901084984387e-7	0.000001080475957038196	5.54502400329504e-7	3.2645250336305054e-7	1.926396163698385e-7	1.7798035978344728e-7	4.7445612338936627e-7	7.684279654807114e-7	0.000002114204791348051	0.0000047888631398151915	0.000011077109072332725	0.000024871424163852573	0.00005371088417460701	0.00011272187211053275	0.00022840625839670725	0.00044777298478371197	0.0008483043343094909	0.0015516187319370989	0.0027380155457624733	0.004657161281261701	0.007627673812442781	0.012017140401669124	0.018189498418057837	0.0264197221342245	0.036772107114876884	0.0489734982326302	0.06231079890470348	0.0756102303401297	0.08734027491908325	0.09585566344439278	0.09974925026435622	0.09822189576885909	0.09134578603148757	0.08011223572347348	0.06621315177067166	0.05161648933710139	0.038080112787735154	0.026777066382761894	0.018155634114088492	0.012048593126982365	0.007937452014542545	0.005231293959950367	0.0034485421442318476	0.0022707806363395644	0.0015059369334371464	0.0010274796673643838	0.0007403130134341351	0.0005699111446033633	0.00046581017915925393	0.00039894644471472063	0.0003553531757274353	0.00032815735906754906	0.0003122054156244891	0.00030303924695262996	0.000298193368383326	0.000297005576364362	0.00029775755493499645	0.0003002185471419061	0.0003041101976961613	0.00030832090335086715	0.00031251007816979204	0.00031715363743411995	0.0003214459368308109	0.00032497792282681903	0.0003283868776413623	0.0003308991022272778	0.0003325349621925433	0.00033388071734752334	0.0003341133032532806	0.0003337565221914751	0.0003328627318144317	0.000331096243760709	0.00032902733961759356	0.00032588663721311306	0.00032258094633386136	0.00031863916261376524	0.00031433015881721094	0.00030975895993745617	0.00030485846108951886	0.00029989136820818274	0.0002947217798819901	0.0002896029528514088	0.00028432007402423576	0.0002787969386205402	0.00027356083997687186	0.00026819158198565507	0.0002636656271562954	0.00025897910642436184	0.00025458616761697694	0.00025076968282489176	0.000245814691244961	0.00024314971570704724	0.00023939033293174372	0.0002369565290988307	0.00023518915563991438	0.00023257098177109636	0.00023122597860514293	0.0002307216912301735	0.00022991626625257222	0.00022990999421668157	0.00023069874104986177	0.00023122064521807761	0.00023257207146554215	0.00023520233716789463	0.00023696567214526176	0.00023943315467500614	0.00024304074692138578	0.00024597621418032123	0.0002506565035771402	0.00025464213986636786	0.00025895685870080953	0.0002636283439522158	0.0002682328508756271	0.00027356808377254627	0.00027879360658000785	0.0002842859171792167	0.00028962184858205564	0.00029468581017089157	0.0002999595648142117	0.0003047918979733888	0.00030971846312133344	0.0003143602245504473	0.0003186217229789179	0.0003227079729035687	0.000325788444766717	0.00032909277420622995	0.00033103796411759756	0.00033290900492566333	0.0003337815058296334	0.00033408450367644615	0.00033385734566437897	0.00033258176846384657	0.00033086899105017054	0.00032834705347473125	0.00032496521860447825	0.0003215391301379933	0.000317081677015163	0.00031255666307872243	0.0003083247848829629	0.0003040178416564565	0.00030013261640726707	0.0002978745285233675	0.00029703079606657745	0.0002981688983791919	0.00030300290600360213	0.0003122860550650586	0.00032820476343620175	0.00035533765316375643	0.0003988948021634853	0.00046584138652649987	0.0005698892542193024	0.000740290083253381	0.0010275903900498484	0.0015057997104914733	0.0022708151527265352	0.003448570854417854	0.005231272975073198	0.007937601388683602	0.01204862162690401	0.018155633209406385	0.026777283808259278	0.038080147166346	0.05161673927848098	0.0662130851582049	0.08011249076686733	0.09134594717312383	0.09822178163765993	0.09974946361148418	0.09585549537687266	0.08734017562095686	0.07560999116654488	0.062310787203632034	0.04897330893717655	0.03677206508630115	0.026419541085023646	0.018189446401265852	0.012017126478686357	0.007627557316581157	0.004657213979566754	0.002737963303811153	0.0015516102977758406	0.0008483227616991051	0.0004476971952932507	0.0002285134693974511	0.00011260873784557646	0.000053799520412178836	0.00002479444590930413	0.000011180706296465281	0.000004775390687550285	0.000002023107575910288	8.622769550603593e-7	4.270696235542104e-7	8.949221919074546e-8	2.706730611867769e-7	3.3878132121856197e-7	6.281223833282112e-7	8.917715381695501e-7	7.231681138364365e-7	-0.000002747627045440737
"t=126"	-0.0000027278445735579027	6.924082643910978e-7	9.259985298548656e-7	6.5866775589285e-7	3.4446787200437257e-7	2.241789562873464e-7	3.661154798217936e-7	6.492176066741351e-7	0.0000018556856060669702	0.000004121682127156134	0.000009581658778179403	0.0000214789760152323	0.00004660688427793325	0.00009823926537622096	0.0002000679565826724	0.000394276421413986	0.000751016283246142	0.0013817424631945574	0.002453494297013803	0.004200131126968931	0.006926255916384294	0.010990186814173852	0.016760543610847223	0.024536802809573377	0.034436667519641806	0.0462663183698141	0.05941167034618133	0.07279629546727562	0.08495526661483	0.09424844552428291	0.09919550254268727	0.09884549021070621	0.09307494655057025	0.08268435818504971	0.06923870249524489	0.054678656795695724	0.04083641560679718	0.029025958791765505	0.0198471375355338	0.013245769330542556	0.008755572256590072	0.00578494351087766	0.003824101549933734	0.002523411915093532	0.0016701507421474915	0.0011292928051644946	0.0008018254728324736	0.0006074946090030009	0.0004890327580838738	0.0004130315005290708	0.0003636021481370211	0.0003324304055039029	0.00031311736994044104	0.00030183771035152684	0.00029585379421492863	0.00029334317279372524	0.00029289466443516154	0.00029505393892370613	0.00029841815781517234	0.00030202877681806406	0.000306493702134647	0.0003112284415958122	0.000315332603269991	0.00031940964662668936	0.0003231678663179194	0.000325883170533503	0.00032824294173627866	0.0003297370449291126	0.0003303115144163149	0.0003305223960796688	0.0003298041193098289	0.00032850559659636236	0.00032670892596997625	0.0003240976897691539	0.00032144416381241214	0.00031787974783903383	0.00031408250477327204	0.00030981887169867495	0.0003051328632889261	0.00030032373068900053	0.00029521192306747324	0.0002902548696183116	0.00028508482468792007	0.00028001990287829237	0.0002749599395857061	0.0002696566206794593	0.0002646697850428037	0.00025939214022518975	0.00025511735174033046	0.00025078687383028875	0.00024683419113580296	0.0002435221595462611	0.00023909601067562125	0.00023668928056763683	0.00023351789625936092	0.00023153491786409575	0.00023018837403265824	0.0002284500951681423	0.00022760719831016463	0.0002270731329111486	0.00022708276090288582	0.00022764500630179096	0.00022842694780766948	0.00023019693340498026	0.0002315356035853533	0.00023352335556114934	0.0002366836835849817	0.00023918956181256945	0.00024337530726059597	0.0002469117537485799	0.0002507370671428477	0.00025510690989205553	0.0002594488797085237	0.0002646577505618364	0.0002696453253125952	0.0002749655361606873	0.00028000946822182016	0.0002850843546899906	0.00029027299854533783	0.00029518368350811564	0.00030031847208744633	0.0003051345916929016	0.00030979756765470157	0.0003141293931646638	0.00031783551105490915	0.0003215427507036184	0.00032402207383797066	0.0003267627516382321	0.00032849467261852894	0.000329772254454741	0.0003305262752339999	0.00033033202031884645	0.00032973287391713235	0.0003282358392694418	0.00032587208741430285	0.0003231416837549128	0.00031939872349717735	0.000315444460678993	0.00031116938680131323	0.00030649555301687226	0.00030205420063345034	0.0002983837027445979	0.00029501618249239137	0.0002929545997344407	0.0002932897021584724	0.0002958889546225141	0.00030175931860343397	0.00031316004360382177	0.0003324647814635373	0.00036366726825010076	0.0004129613411230082	0.0004890157093287995	0.0006075368844619122	0.0008017746783437474	0.0011294015143474834	0.0016700534296191227	0.0025234410439122223	0.003824173634954575	0.005784898571171704	0.008755628412017158	0.013245829951126886	0.01984718358772264	0.029026144931734277	0.0408364629207385	0.05467895099841602	0.06923862413308879	0.08268474447768592	0.09307481945676477	0.09884557428225393	0.09919552593774694	0.09424835754819483	0.08495508966870602	0.07279615342293322	0.059411652404763426	0.04626620718103536	0.03443640496125666	0.024536890548792267	0.01676024834571177	0.010990359535631433	0.006926041718591125	0.004200257959998677	0.002453379662179289	0.0013817244327062328	0.0007511138167312081	0.00039414523805603174	0.0002001793188809442	0.00009813758977494924	0.00004668867450541292	0.000021455206603793187	0.000009631398197207375	0.000004104262932735914	0.0000017746710042620961	6.806134907888506e-7	4.384027925130596e-7	1.552141341010227e-7	3.809631590190321e-7	5.544732469831004e-7	0.0000010972473774018	4.869959054909501e-7	-0.0000026145601836891075
"t=127"	-0.000002625287470969795	5.974943365627539e-7	0.00000105780816783696	5.481335512147467e-7	4.007613314538361e-7	3.940848251060558e-7	6.070772715638384e-7	0.0000015232984821311746	0.000003453010588794214	0.000008257870211414442	0.000018522928542430428	0.0000404592432737827	0.00008555991894598769	0.00017513530776513964	0.0003469135173808091	0.0006643895985121162	0.001229469898205382	0.00219623939384872	0.0037838171096290507	0.0062816017986842	0.010037654432289544	0.01542196689233255	0.02275388980909987	0.03219732607922832	0.043633114865516576	0.05654177693743534	0.06994683479316821	0.08245794065824819	0.09245621204515997	0.09840439024337166	0.09921632618454679	0.09457847952228482	0.08509648044092777	0.07219079104464565	0.05775389996870661	0.043671168472657396	0.03138647965086516	0.0216519460498541	0.014538527529989742	0.009645631923553832	0.006390022682629892	0.0042360421508373935	0.0028019074447989123	0.0018532671645337118	0.0012450290746467418	0.0008725268215754589	0.0006500071138875185	0.0005152190625431485	0.00042979915832164206	0.0003737878863767641	0.0003374187827779318	0.0003147136665874184	0.00030167647136991604	0.00029390358592928933	0.00028988257597384326	0.0002888499588494797	0.00029041015820008287	0.0002928723438495595	0.0002963865771540286	0.0003008855362850449	0.00030514276975091015	0.00030938350389408953	0.0003137882603800879	0.0003174289857000856	0.00032061142402828313	0.00032345367593944463	0.00032512656594485545	0.00032649127119965815	0.00032708207110954124	0.0003266769994615393	0.0003259584059160936	0.000324307688535419	0.00032221821098177283	0.0003199291982337593	0.00031669533562417307	0.0003134870218173269	0.00030956124627767867	0.00030532143527051137	0.00030081399658976604	0.0002959046560798706	0.00029103477803116284	0.0002858385938816488	0.00028085175401848517	0.00027578391782534517	0.0002708499860404334	0.0002659654489568508	0.00026087286656306663	0.00025619707440360795	0.00025116263893487645	0.00024718527327649564	0.00024315080572123726	0.00023969230510934025	0.00023676379269821357	0.00023306836004832743	0.00023101983065865195	0.00022814537715221128	0.00022689702740308348	0.00022602808841720723	0.0002243677100536301	0.00022433780061825725	0.00022433092573681535	0.00022432876071054597	0.00022611204216993475	0.0002268995528373896	0.00022814113016400572	0.00023100490624894388	0.00023307127293303864	0.00023670735665737297	0.00023975819018184907	0.00024313408677978376	0.0002471866760764829	0.00025117400630703113	0.00025615963075320547	0.00026086630509358777	0.00026597668604333435	0.00027081440032838966	0.00027581803049436804	0.00028084817323603684	0.00028583618992006343	0.0002909931602090854	0.0002959707306254833	0.0003008669704626099	0.00030534002917692593	0.00030951606355833494	0.00031351330398166066	0.0003166025594441013	0.00031997232563807376	0.0003222059298656488	0.0003243146130820218	0.00032597973034798056	0.00032665697009592876	0.0003270647415617445	0.0003264619162638427	0.00032516246399405535	0.0003234331295919324	0.0003206046951891306	0.00031744721942605914	0.0003137652153599735	0.0003094647268970796	0.0003051020400560711	0.0003008960036263719	0.00029645046363968586	0.0002928296496842453	0.00029037323063307863	0.0002889390263399738	0.0002897900484352123	0.0002939773351960939	0.00030154754088251856	0.00031475256615032254	0.0003373816447386213	0.0003738568808695497	0.00042978663064052736	0.000515174012394759	0.0006500791173075227	0.0008725290174812494	0.001245124131164288	0.0018531621247368513	0.002801909850281614	0.00423611852978123	0.006390040938916153	0.009645613486925608	0.014538587699411187	0.021652066772756662	0.031386668237864956	0.04367120851709938	0.05775406033338859	0.07219090928419214	0.08509660792214091	0.09457847187884982	0.09921654278178516	0.09840421973915836	0.09245622925002317	0.08245768945371135	0.06994670128053615	0.05654178191095993	0.043632972650547996	0.03219709447394958	0.02275402259694581	0.015421659869492843	0.01003775095913384	0.006281443079261484	0.003783905304532653	0.0021962181482259036	0.001229363763050273	0.0006645579033491833	0.00034678965122547645	0.00017520899205669682	0.00008550749012858905	0.00004043981995427437	0.00001848088110734114	0.000008289421263074637	0.000003496933695168458	0.0000015517332736525447	5.689299001909731e-7	4.276302053574099e-7	2.9542379031965993e-7	6.751000063420776e-7	9.230574874452557e-7	7.777849712065077e-7	-0.0000027284780159675392
"t=128"	-0.000002581970087400798	6.135739876178548e-7	9.78954138086685e-7	7.032799186346139e-7	4.226938340456954e-7	6.364341343934043e-7	0.0000013425572722436385	0.0000030480057902071422	0.0000071052331475085495	0.000015921787609562976	0.00003510310621468449	0.00007443456768152501	0.00015316926704045386	0.0003048617189920222	0.0005871952774771927	0.0010928692633470627	0.0019638992690801382	0.0034051062330435755	0.0056903722858405725	0.009156116580290474	0.014170900071306614	0.0210692114251253	0.030055583444346445	0.04107892489325582	0.053711774962879155	0.06707693674744442	0.07986577082848112	0.09049451685219156	0.09738555308183117	0.09933463848543422	0.09584767272124184	0.08733268366055735	0.07505162076220318	0.060825148876526236	0.04657215405452342	0.03385232824032258	0.02357104262737242	0.01593201682396095	0.010612914889380431	0.007049498153301026	0.004685882312532419	0.0031084304726821665	0.00205769935666944	0.0013756842305925332	0.0009523756123269722	0.0006984544879348187	0.0005457590174762217	0.00044914205268042906	0.00038538873406368523	0.0003438487541905788	0.000317793685038259	0.0003020553587139707	0.00029214730683069234	0.00028723436421340676	0.00028526359322755823	0.00028567144054858495	0.000287798559397312	0.00029134329602797937	0.00029524420917159677	0.0002993139907609965	0.0003038673537097969	0.00030808206315635633	0.00031174988476623255	0.00031534882408412734	0.0003181228643004408	0.0003202007960296793	0.0003222493987152797	0.0003230663113404919	0.00032336036193902906	0.0003231925038243988	0.00032190579958113474	0.0003205163119788246	0.00031835217836984064	0.00031544969063856954	0.0003126564821123168	0.0003089095264527941	0.0003051687420927429	0.00030095008650976585	0.00029643803260104296	0.00029186562863636745	0.00028681610458847207	0.00028185269463409934	0.0002767010266812031	0.00027170177806079554	0.00026666757125237694	0.0002618865939209014	0.0002572992955629516	0.0002525370139806471	0.00024827679264627367	0.00024351311454573477	0.000239882475204789	0.00023607853691931524	0.00023326984414251406	0.0002306889188210537	0.00022744790873518994	0.00022614634412387868	0.00022359068839084006	0.00022230968972214438	0.00022229601455148185	0.00022116821352313742	0.00022118011849980856	0.0002223699577770244	0.00022227021083986997	0.0002236255605352344	0.00022615055621655333	0.00022743082021825511	0.00023067595409975716	0.00023329282486672653	0.00023613802381072801	0.00023983254577830682	0.00024354221226685624	0.0002482456956039991	0.00025252632482630766	0.00025728980340089525	0.00026184232866210966	0.00026671200871764	0.000271670107405253	0.0002766985712564507	0.00028184348334714393	0.0002869202144060168	0.0002918286598433406	0.0002964724816733044	0.00030098457939942147	0.0003051647189202811	0.0003088366038452861	0.0003126530355824775	0.0003154228961705918	0.0003183404743177798	0.00032053814199173303	0.0003218968046589943	0.0003232374969968088	0.0003233485687599291	0.0003230593227369072	0.00032215638237220734	0.00032026068288659726	0.00031816547187468736	0.0003152977892302289	0.00031168621857802226	0.0003080693994060857	0.0003040027999809958	0.00029933032934592596	0.000295233555414276	0.00029138411241103057	0.0002877535828847977	0.0002856561549875458	0.00028537645620752006	0.00028705985762833564	0.00029228069837328174	0.0003019282963268033	0.00031781961146970517	0.00034379319928745655	0.0003854673140881726	0.00044918717775854766	0.0005456975848892043	0.0006984227494442052	0.0009524199229530295	0.0013757906261825381	0.0020575862058070937	0.003108463305317888	0.004685941722650022	0.007049537197700073	0.010612933111683542	0.01593209932314299	0.023571053160959088	0.03385261481381796	0.046572049781735014	0.06082548692877654	0.07505172937164173	0.08733266191646172	0.095847767402084	0.09933479305913406	0.09738549949605557	0.09049425072121586	0.07986580255386144	0.06707668738482397	0.05371175765478442	0.04107882263738638	0.030055285741546145	0.02106939058596169	0.014170609348752028	0.009156205410685403	0.005690306005344592	0.0034050920962429565	0.0019639635724701954	0.0010926712967196384	0.0005873335441627381	0.0003048057165863094	0.0001531788577439075	0.00007442551777714357	0.00003508982323807697	0.000015954021491126902	0.000007135812517655715	0.0000029989598985258326	0.0000013816508890318602	5.995631773281218e-7	5.237905520427688e-7	5.517961644274649e-7	0.0000010963227442539747	4.844193360886706e-7	-0.0000025044423415110373
"t=129"	-0.0000026748708736867854	7.106212397411937e-7	0.0000010344565299913455	6.328323434168226e-7	7.678123916665669e-7	0.0000011722093349320062	0.0000026999715294628857	0.000006097396765492036	0.00001378978913169071	0.00003044687623166009	0.00006466291606055385	0.00013391533681739176	0.000267808806953429	0.0005186414501188175	0.0009705180721958362	0.0017544714932841154	0.0030608849227069523	0.005148543166981212	0.008341533150755698	0.013003550182451695	0.0194807841961675	0.02801277795912671	0.038609429321680655	0.050931710150272425	0.06420024293930882	0.07719503255586024	0.08837801201481998	0.09615011465555523	0.09920407871844972	0.09687702330612824	0.0893785335178936	0.07780170279667098	0.06387409397913768	0.04952588687577353	0.03641839011439463	0.02560458278711719	0.017429155001959074	0.011661160771898604	0.007767614376673615	0.005177547154880169	0.0034452321705781275	0.002283966995788589	0.0015218890939713292	0.0010432241174187507	0.0007540947227949735	0.0005800676084416478	0.00047073061405900063	0.00039933985640816516	0.000352264873131114	0.00032180343729371064	0.00030310389369159196	0.00029156712401656737	0.0002852776242334709	0.00028168912092108034	0.0002814235562401679	0.0002832647805742772	0.0002859912872528181	0.00028951958795997434	0.00029392107880643614	0.00029832629305814873	0.0003023287034474853	0.0003063683734353395	0.00031006134426281307	0.0003128775959437835	0.00031552055509598276	0.0003176823006793006	0.00031871984405829057	0.0003197562765530071	0.0003199219474822046	0.00031923842331005314	0.0003185017126912104	0.0003166140007673235	0.00031436820814445543	0.0003117957592769782	0.00030817140337879856	0.0003048042970923426	0.00030070470089871293	0.0002965949105522281	0.0002922368655430274	0.0002874755885980962	0.0002828358645775575	0.0002778193954309227	0.00027279548121661445	0.0002676646918370329	0.0002627666893451064	0.0002578589707444845	0.0002533075012888242	0.0002491401865992726	0.0002446713322130645	0.00024084506825627905	0.00023645177138775786	0.0002333409997221647	0.00022970263063082363	0.00022727338158679	0.00022540840754092795	0.00022253924035209316	0.00022129246999269547	0.00021959980888885955	0.00021870490915076868	0.00021880951100983204	0.00021883048130311167	0.0002186642791133231	0.0002196088778267935	0.0002212810194133219	0.00022255141821470037	0.00022547062057987066	0.0002272889834670222	0.00022973295188988274	0.00023322038493345243	0.00023654090217650747	0.0002408333758637804	0.00024468878044103803	0.0002491044946235643	0.00025329670025286966	0.000257911277858236	0.0002627032417884534	0.00026764684099500613	0.0002727832204197922	0.00027786616989688984	0.0002828073971419265	0.0002875609762211795	0.00029216989504554647	0.00029657417469164393	0.0003007434667985365	0.00030483007771631154	0.00030816843483083556	0.0003117570551336435	0.0003143937940762731	0.0003165531648902098	0.00031855806007297094	0.0003192146567593257	0.00031994165342852376	0.0003197464599646871	0.0003187773080990386	0.00031760579445139214	0.00031546852820785176	0.0003128814858432971	0.0003101310078097441	0.00030634260296713567	0.00030224232376419025	0.000298382676375164	0.00029391927426147824	0.0002895371827531523	0.0002861062322645491	0.0002831913188906521	0.0002813553084987097	0.00028191145186173827	0.00028510341014575946	0.0002916639179906255	0.00030300980962971735	0.0003218328369460899	0.00035217673314125175	0.0003993788389409225	0.0004707874433586001	0.0005800911240887441	0.0007539810990430107	0.00104323599833267	0.0015220407140154046	0.0022838654386609925	0.003445269564104292	0.005177640863794464	0.007767542174574982	0.011661221193466687	0.017429293851904948	0.0256046322099297	0.0364185641824627	0.04952588975757222	0.06387443175791085	0.07780171250970436	0.08937874547013602	0.0968767727904073	0.0992044641074642	0.09614984512146951	0.08837791576565934	0.0771948947120138	0.06420027371606174	0.05093136039965862	0.03860953987021143	0.028012409739804678	0.019480999789409426	0.01300325587909934	0.008341577305439052	0.005148556562867612	0.0030607570484472157	0.0017545775608294178	0.0009704329894206776	0.0005186803465018208	0.000267796742725257	0.00013390335473228987	0.0000647391457091473	0.000030403355684716082	0.000013766360007272382	0.000006138789865772765	0.0000026191673915265667	0.0000012301627719812913	6.876179565740159e-7	7.775300627788084e-7	9.276132374447243e-7	7.891905736689964e-7	-0.0000027235855932783437
"t=130"	-0.0000026074694886579763	5.860721672412694e-7	0.0000011418473171431742	0.000001011944310791435	0.00000111379992506766	0.000002422041704863709	0.000005184472280816976	0.0000119557044671037	0.000026343970415454443	0.000056213027015528105	0.0001169794129954882	0.00023493237884608664	0.00045764261547254215	0.000861091429048777	0.0015659815921728049	0.002748667758535772	0.004653044702534914	0.00759021813597438	0.011916537961690787	0.01798641144042723	0.02606828643381842	0.03622847503589144	0.0482096494559473	0.061330432033491866	0.07446204281757762	0.08612403139055447	0.09470985622964112	0.09882929295275233	0.09766088309446819	0.09122136558459293	0.0804234054279086	0.06688313231961251	0.05251834174629488	0.039075757208582695	0.027750566794333853	0.01903308841389517	0.012796176304942675	0.008548803592788867	0.005713203262666888	0.0038135048659807547	0.0025341628225357127	0.0016861829011735052	0.001146217024420082	0.0008165384264361419	0.0006185463698860083	0.000495746428483268	0.00041558098799532317	0.0003618053936100818	0.0003269232090210572	0.00030555465573178786	0.0002918910252207585	0.0002836556771295129	0.00027895019561074985	0.000278005436727069	0.00027869338009756106	0.00028070896150023117	0.00028434382535391656	0.0002883705900788014	0.0002923025296954762	0.0002966327559889015	0.0003009905040582961	0.0003046295780481101	0.0003078484923825231	0.0003109100012957944	0.00031314988265018773	0.00031473692103789475	0.00031611660226393834	0.0003163642048378268	0.000316348864604854	0.00031600630036543453	0.00031448346039564257	0.0003129129667023278	0.0003105204642729342	0.00030744440485297453	0.0003044657168275178	0.00030044682317631466	0.00029664399413542597	0.0002923049132577127	0.00028776782901962505	0.0002832945205180071	0.00027846636397121927	0.00027376073990870164	0.0002688205636429686	0.0002639093221744604	0.00025892291449658433	0.00025427886403195377	0.0002496340161768362	0.0002451452727403325	0.00024140774731840065	0.00023742761808409618	0.00023411091544556228	0.00022997883122477525	0.00022721470037989633	0.00022415639645956276	0.00022196811704722208	0.000220180088204458	0.0002182867804106925	0.00021748675289390285	0.0002158848489136611	0.00021597123298988663	0.00021588435174701992	0.00021587820544244352	0.00021749120907010866	0.0002182778983427225	0.0002202267855779816	0.0002219338528693937	0.00022420238882492338	0.0002271476185204957	0.00023009586814626282	0.00023406385556412612	0.00023742822118655305	0.0002413824380387286	0.00024522833368034735	0.00024961113794830236	0.0002541806171439953	0.0002589345287595801	0.00026394153015496524	0.00026884473741251025	0.00027372671088843337	0.00027847139008185806	0.00028323512000805184	0.00028785970820488505	0.00029225083813511077	0.00029659859610242645	0.0003004675585071004	0.00030450843813489836	0.0003075367767276793	0.00031044585573525296	0.0003129762238297529	0.00031439394178700564	0.0003160307140241958	0.00031633122459095997	0.0003164138743400047	0.0003160843263404489	0.0003147358040721526	0.0003131424776886549	0.00031095027134397935	0.0003077967776395907	0.0003046176064538386	0.00030097179686428	0.0002965601175417554	0.0002923836889798803	0.000288376054215278	0.000284258260586423	0.00028081469989227337	0.0002787274256998984	0.00027788494577396516	0.0002791623149183131	0.0002835607444398036	0.00029195677975069056	0.0003055011248503936	0.0003269729669853616	0.0003616788077752675	0.00041558424062237975	0.0004957123428580568	0.0006186393780875932	0.0008165426369599604	0.0011461086712810653	0.0016863466378286285	0.0025341301078788403	0.0038134812598422663	0.005713319965413355	0.008548759288158791	0.01279618006030292	0.01903324010776397	0.02775069057989077	0.03907582043148805	0.05251852902061471	0.06688324810484281	0.08042346229438124	0.09122165875596056	0.09766078401676515	0.09882927973294664	0.09470992497551023	0.08612358898331274	0.07446219062137727	0.06133028028318077	0.04820941609789253	0.036228433461841014	0.026068178416672083	0.0179864191196355	0.011916371500690803	0.007590120804505385	0.004653221044093936	0.002748549109561238	0.0015659584639620139	0.0008610752275155509	0.0004576498878527957	0.00023503104163979938	0.0001168949469115832	0.00005622470302579785	0.000026288461558943155	0.00001192899093649391	0.0000052843159015214525	0.000002352950759676453	0.0000012220607665813787	9.025045111243912e-7	0.0000011969655506760546	5.467753271259923e-7	-0.000002586324635900361
"t=131"	-0.000002686493562054082	8.070415203897952e-7	0.0000012726292449860566	0.0000013001694920689033	0.0000023142502486583894	0.000004539140877835024	0.000010409150803969425	0.000022685635354124933	0.00004884157808848766	0.0001021168526206262	0.0002060836094394114	0.00040353735983877925	0.0007633283832485516	0.0013962319771505527	0.0024655341118748897	0.004200629031567038	0.006898013667952285	0.010906094156826196	0.016583548371320034	0.024222307666199705	0.03393928725117834	0.045554035726675934	0.05847933867905808	0.07168229815259242	0.08374746202730343	0.09307861403574891	0.09821663614241583	0.0981982443338748	0.09285026368229021	0.08289937071821896	0.06983229463082585	0.055533683120426613	0.041815583956207325	0.030007164316193435	0.02074646835613414	0.014021385518673046	0.009396826431329774	0.00629646673310158	0.004216403793943946	0.0028100672642619173	0.0018690650531795194	0.0012618964512948194	0.0008877968953944215	0.0006628020302881232	0.0005238660492670189	0.00043342741151319863	0.00037306286722782467	0.00033370925161502196	0.00030867701868708686	0.0002925487865071963	0.00028287892204847953	0.0002772137065830682	0.00027488537341868735	0.00027452749919198993	0.00027632311346070804	0.0002794024851201504	0.00028260823724501893	0.0002865713348016996	0.00029104831604409576	0.0002951177253223136	0.0002989452171400231	0.0003027899033399839	0.0003060510740389155	0.0003086277777640811	0.00031086731180318683	0.0003124257469589997	0.00031308861280698874	0.00031356795021997286	0.000313247470958955	0.00031211234360817297	0.00031096631729621294	0.0003087726099608723	0.0003063804382528179	0.00030361902049369505	0.0003000346945352117	0.00029669779190888423	0.0002923470597128164	0.0002880836210005233	0.00028363560917898933	0.00027891208572883297	0.00027430550504059514	0.00026947719675818327	0.0002648628064688685	0.00026013169578231743	0.0002555071374907847	0.00025070206199739875	0.00024613434552500646	0.00024193802597194392	0.00023769205226487067	0.00023423920440790447	0.00023058730802516525	0.00022774779337930706	0.00022428677860897306	0.00022169481306200112	0.00021866697792671808	0.00021740437091621878	0.00021600499329055278	0.00021426376088151677	0.00021452562162238564	0.00021272513317405206	0.000212845793748917	0.0002145220431293282	0.00021426634128107747	0.00021603918141199774	0.0002173135649785607	0.00021870948880786667	0.00022163667156005484	0.00022441039528997564	0.00022770804059346617	0.00023056866383797114	0.00023422723534904932	0.00023775493739242037	0.00024182599479816158	0.00024617370562807217	0.0002507534036486625	0.0002555134279582649	0.00026011367566225463	0.00026484977906049423	0.0002694731767878267	0.0002742781243394443	0.0002789133114406983	0.00028354685953468906	0.00028820302730581115	0.0002923559183060087	0.0002966714701464479	0.00030004183350029745	0.00030358715598943764	0.0003065054105525489	0.0003086988469436225	0.00031103153943012884	0.000312041467423696	0.0003132594075913042	0.0003135238084178704	0.0003130943695242028	0.0003124545201999007	0.00031089027426167704	0.0003085817528354351	0.0003060760188464684	0.0003027796343896272	0.0002989522166803038	0.00029512280496490906	0.00029094480273483825	0.0002865858660419107	0.00028267865199482767	0.0002793618793234254	0.00027636048653167933	0.00027457261633023755	0.00027477027681410693	0.00027734648235411274	0.00028283164160136653	0.0002925939586676529	0.00030859290106555193	0.00033380022365314677	0.0003729695579575143	0.0004335035821897426	0.0005238218992059673	0.0006627836796277986	0.0008878367897211525	0.001261864843985827	0.001869094758066292	0.0028100751922558453	0.0042164091805279025	0.006296502897170986	0.009396910221618482	0.014021387750931869	0.020746586184934412	0.03000720852778227	0.04181571860251865	0.05553402207048519	0.06983231734572992	0.0828992924943972	0.09285059141451146	0.09819817169398248	0.09821663717797202	0.09307850558690434	0.08374733452756278	0.071682185549656	0.058479357625471295	0.04555375421589136	0.03393920491083069	0.024222198162647368	0.016583491412305307	0.010906145576695336	0.006897797793032456	0.0042007191924536835	0.0024655233507004937	0.0013962310006190304	0.0007633219369629352	0.0004034283388171245	0.00020613611647468666	0.00010209295163787768	0.00004891946571217165	0.000022675404000582766	0.000010338281152044715	0.000004633193228631427	0.0000021797370596265964	0.0000013917535568452877	0.000001292871157687614	7.847751185563467e-7	-0.0000026913358286417832
"t=132"	-0.0000025009587801827493	8.432057808649418e-7	0.00000164468990604405	0.000002240656279628439	0.000004073308677687848	0.000009057185805350088	0.000019549922090633665	0.00004247824284453472	0.0000890263837270977	0.0001806194928513083	0.00035547184471063087	0.0006761414001866806	0.0012438786524696654	0.0022094156543891463	0.0037880881063209193	0.006261481617195308	0.009968483522292737	0.015268931482767423	0.022473601297897994	0.03174401287599349	0.04297067803787724	0.05565901190569178	0.06887103894923763	0.08126565217693571	0.09127027839424406	0.09737457277828554	0.09848760726809691	0.09425547838217652	0.08521347460576134	0.07270380266692544	0.05855603902590778	0.04462722396650565	0.03236933594687519	0.02256997387381443	0.015341497027193673	0.010317008460334787	0.006930912581530113	0.004655366548957596	0.00311276571515251	0.0020723772223776304	0.0013927391412164036	0.0009688365113995623	0.0007123392073903334	0.0005552516080528092	0.00045425435760404476	0.00038657791562579646	0.000341396718442466	0.00031244132089425225	0.000294264835171254	0.0002828398962388956	0.00027556289394181643	0.00027198604846856433	0.00027118505410594906	0.00027232217587047636	0.00027445041655638214	0.0002774491097139453	0.00028140164580514604	0.0002853684670089951	0.00028931162865497573	0.0002935746166267128	0.0002974616673349084	0.0003007877980513163	0.00030401244052769005	0.00030665994784184747	0.0003084026423881836	0.0003097575941430897	0.0003105832609880954	0.00031051810847704253	0.0003098882557780458	0.0003088821895115279	0.00030687182515964917	0.0003049279634517177	0.00030228642141794104	0.0002992571365717511	0.00029615727604637154	0.00029213020904839127	0.0002884741118371892	0.000284032407635082	0.00027949828879991756	0.0002749081053358138	0.0002701204200239449	0.00026558631472695104	0.0002608730884884336	0.00025642632945277466	0.00025185821516071627	0.0002474282196286426	0.00024307771876308504	0.00023863279735369947	0.00023470340009268398	0.0002306777590544984	0.00022747496469088802	0.0002244393470234307	0.00022183916141771398	0.00021868439199290712	0.0002170173059355962	0.00021421433826107616	0.0002130283590946469	0.00021260749009610613	0.0002107237865467404	0.00021128337584663814	0.00021118620362137186	0.00021079270942270245	0.00021261860674459676	0.00021296837695961024	0.000214332864595157	0.00021695083327966103	0.00021871927046324124	0.00022176661542894216	0.00022440711994253792	0.0002275449188632317	0.00023069610044890165	0.00023458740268289535	0.0002387500604796866	0.00024301715939401003	0.0002474671059486955	0.0002518730199725372	0.0002564258419754939	0.0002608492620088665	0.00026557784900504977	0.0002701216471155954	0.000274922767777519	0.0002795813866554031	0.00028394288635968934	0.0002884915939489474	0.00029212364626085563	0.0002961421237570594	0.00029931859140786	0.0003022050282377453	0.00030501729033016733	0.0003068046368908117	0.00030893949217414285	0.0003098324163162136	0.0003104750050829663	0.00031060130610960357	0.00030977664791331794	0.00030840786927199826	0.0003066825856103961	0.000303980290112138	0.00030080230796847296	0.00029745944100134647	0.00029357515850569893	0.00028935734880031205	0.0002853398502077331	0.0002813956778786597	0.00027745134926249193	0.0002743966011857779	0.0002723599891220063	0.00027118394386205225	0.0002719237403316921	0.00027565224728787197	0.00028278153375593806	0.00029437461524695063	0.00031232659262003803	0.00034150337224658767	0.00038649555954306525	0.0004542851709316009	0.0005552776887685074	0.0007123280937533227	0.0009687520378658387	0.0013927750525508653	0.00207243990253414	0.00311276692103879	0.004655412548374538	0.006930934689820534	0.010316980890649141	0.015341684488990759	0.02257002913504047	0.03236938100974229	0.04462727591099169	0.058556267562185016	0.07270404200178293	0.08521337867256373	0.09425574954466809	0.09848763443659092	0.0973743689349188	0.09127024821612162	0.08126560860274179	0.06887085103193202	0.05565884385008213	0.04297064209007073	0.03174391116078423	0.022473494622000545	0.015268760829506678	0.009968584948102932	0.006261370801981192	0.003788030063808012	0.002209502374129868	0.0012437990420043343	0.0006762081951182664	0.00035541683953088654	0.00018064920242888416	0.00008896636871258412	0.00004251955435063959	0.000019583276489987256	0.000008953139123413223	0.000004205975333682055	0.000002158823837250523	0.0000015853932107123825	9.38791276161588e-7	-0.0000025236010241513895
"t=133"	-0.00000230832045411411	0.0000012717086048663617	0.000002343116530578726	0.0000037970634134687486	0.000007943686006872674	0.000017013886303818282	0.000036929800253715506	0.00007751664004673753	0.00015823719648155876	0.0003128659188833538	0.0005983636675939152	0.0011069073157438103	0.001977944019469491	0.0034123313708346314	0.005677043731532105	0.009100235307667903	0.014039460166835882	0.020820794476190785	0.029644570603992948	0.040465743044775127	0.052879059458539435	0.06604226639132971	0.07869449311569054	0.08929930911517558	0.09631283982766115	0.09853153898088807	0.09543002036647619	0.08735067899520055	0.07547897313106133	0.061567444549414096	0.04749838509828619	0.03483238957064794	0.024504770459277014	0.016760389660605557	0.01131283393400817	0.007619437053952183	0.005133388858438281	0.0034447873010131635	0.00229776742430865	0.0015392254703551211	0.001060030057388528	0.000768639675606031	0.0005912764734852249	0.00047779413539550397	0.0004015470843521385	0.0003506710383125444	0.0003179475274162069	0.0002967421508297541	0.00028296361982727003	0.0002744018292749617	0.0002698691475225834	0.0002680352883344117	0.0002680186206750479	0.0002698342016149713	0.00027278149319798217	0.0002761965873639971	0.00027994607659465043	0.0002842430456323486	0.00028844536446237523	0.0002920911204050691	0.0002958181582429775	0.00029930665705191206	0.00030192501314485476	0.0003041270771690918	0.0003060528745925106	0.0003070090622480093	0.00030748498616806064	0.0003073975187242173	0.00030658347108192263	0.00030506520995787767	0.0003034768570825408	0.0003008890567142153	0.00029828169498613555	0.00029526655333378393	0.00029165763371463704	0.0002883009891164745	0.0002840480906355358	0.00028013326871301203	0.00027568725443549713	0.0002710839795896369	0.0002665371576207054	0.0002617221593024244	0.0002572703136574095	0.00025262354545341204	0.0002482907096166276	0.00024408534978193064	0.00023979246271088606	0.00023583140559668703	0.00023158912509657625	0.0002279319918779832	0.00022441456571153928	0.0002212058370620884	0.00021842135566707555	0.0002167361813149027	0.00021396608050849864	0.00021250024420560454	0.00021052042290103934	0.00020910824443642895	0.00020899002619856333	0.00020870917936088862	0.0002087980395433231	0.00020892850486431414	0.00020911429077064003	0.00021062184967135522	0.00021239233947356606	0.00021404381526834992	0.00021672884631129818	0.0002183606043161257	0.00022129655644798074	0.00022433977616631573	0.0002279088055755496	0.0002317167355673222	0.00023569315017002435	0.00023989822190306764	0.00024400553075087927	0.0002482850866279973	0.0002526020631271608	0.00025728944621983274	0.0002617587341188221	0.00026658364001996837	0.0002710934162356571	0.0002756585217826846	0.00028015112529300445	0.0002840204990596229	0.00028836470593096575	0.0002916217632246143	0.0002951459776472376	0.0002983563230539721	0.0003008636383553531	0.00030354866911730394	0.0003050114284028904	0.0003065865467021256	0.0003074156591943433	0.0003074347317327808	0.00030698096272752107	0.00030606753261763764	0.0003041498087699157	0.00030194969404417904	0.00029931156753992827	0.0002958250891936798	0.0002920974724495151	0.00028843786956167516	0.00028426104874768043	0.00027990649859899186	0.00027624266961778776	0.00027283370781205907	0.0002697389148260676	0.0002680715460042782	0.00026794739286117863	0.00026981032224315804	0.0002745074236053524	0.00028288513573171414	0.00029692297207561946	0.0003178699088822734	0.00035069277199251125	0.00040148685958318886	0.00047776663477205883	0.0005912773441014707	0.0007687770858451071	0.0010599149216705683	0.0015392186079462578	0.0022978676718170554	0.0034447817319381846	0.00513339347265418	0.007619497100347594	0.011312793057395965	0.016760526490507743	0.02450478469803996	0.03483270597124677	0.04749830916339237	0.0615676637411392	0.07547903190246008	0.08735088262839052	0.0954300130108392	0.09853173314976837	0.09631248496410694	0.08929940979274109	0.07869435941028124	0.06604219344875273	0.05287869086356678	0.04046586349141068	0.029644340047339957	0.0208208100417685	0.014039262824968257	0.009100299058694028	0.005677044476135595	0.0034121992705592463	0.001978024385370203	0.0011068308514553538	0.0005984160658153437	0.00031283361166745127	0.00015829901606789765	0.00007750673188167134	0.000036888270944501755	0.00001706617024344048	0.000007826420864276429	0.000003859848068277216	0.0000024117763298692196	0.0000011538314852455045	-0.0000022546517068899874
"t=134"	-0.0000018899888968304523	0.000001956348826159804	0.0000037216673343110074	0.0000070093362902756695	0.000014964606665057723	0.00003208613403826721	0.0000674268298889169	0.00013861379111801408	0.00027531414319881264	0.0005292079489388479	0.0009841197635833687	0.0017690113124378959	0.0030704921607217495	0.0051412741723895206	0.008297150721112145	0.012891705819097266	0.01926185570546879	0.027641257898237237	0.03804438292718604	0.050148991019058675	0.06320949028706269	0.0760504774031856	0.0871815873374191	0.09504153600673126	0.09833324859123727	0.09636763364205725	0.08929770308887197	0.07814009769454167	0.06455115203964368	0.0504158208557286	0.037389386963172955	0.026549612250005405	0.01828078291489188	0.012389610728276712	0.008366855823708441	0.005653009179510948	0.003806898952958049	0.0025460286262858345	0.0017030626859202425	0.0011635211811061863	0.0008326380192246186	0.0006314309994626122	0.0005039423207888749	0.0004191120346537236	0.00036203099929577043	0.0003242487521122328	0.00029975538935955726	0.00028425342723670255	0.0002742415756812333	0.0002679909373272116	0.0002648911803951881	0.0002642369960529356	0.0002657198836124586	0.0002678376567674112	0.0002709179460596012	0.0002750028199560717	0.0002792454178076609	0.00028314733999013075	0.0002871463211442382	0.0002912283331797383	0.00029453187314654183	0.00029734938130332456	0.0002999735796371805	0.0003018875858448178	0.000303050468803967	0.0003041244222955486	0.0003042302956296483	0.00030376133749321355	0.00030300281037531906	0.00030170962042208593	0.0002995313170496283	0.00029741340449174203	0.00029441167666410806	0.0002911922890056484	0.0002879147156511497	0.00028389369524894903	0.000280337886572779	0.0002760181306543652	0.000271938952376094	0.0002675784330876674	0.0002629392483106674	0.0002584887941450287	0.0002536501706913441	0.0002492445725055248	0.0002448016367949668	0.00024051456662654846	0.0002366247044254255	0.00023249940091474297	0.00022891889541543087	0.00022519932605136184	0.00022160738189858087	0.00021839376963073143	0.0002158909379813556	0.00021326621848560823	0.00021170768294453968	0.00020985242863924558	0.00020834533232705343	0.00020673335008281057	0.00020671495086843628	0.00020594710263810434	0.00020586703726110933	0.0002067396344919148	0.0002067374734490146	0.00020826990138200774	0.00020995117672484298	0.00021168788910652658	0.00021324245256704177	0.00021603589979579674	0.00021825522095086924	0.0002216523686752181	0.00022525426518216207	0.00022881468993418697	0.00023264005300327462	0.00023646958065381973	0.0002405568816926662	0.000244745963128179	0.0002492596601962882	0.0002536759074152073	0.00025849857680937394	0.00026294067900578533	0.0002676117632774977	0.00027191122957526126	0.0002760275386544109	0.00028036209347692687	0.0002838279029649948	0.00028797078310260904	0.00029124669932578673	0.0002942934431908739	0.0002974144530700773	0.0002995185097780517	0.0003017408695278334	0.00030302786542790727	0.00030378353721605134	0.00030422660437157134	0.00030410518957868504	0.0003030320309898027	0.000301864525181772	0.0002999917688801812	0.0002973373423699188	0.000294538500501651	0.00029124103241695565	0.0002871566812266968	0.0002831478340243887	0.0002792927719372784	0.0002749236681873768	0.0002709081921378198	0.000267951363274066	0.0002656293273509691	0.0002643691093994205	0.00026481490141272435	0.0002678742661296196	0.0002743476695158398	0.0002841385727333501	0.0002998395035956891	0.0003242698890041362	0.0003620495759637521	0.0004190829745684965	0.0005039704253072541	0.0006313491650318248	0.0008327651950427173	0.0011634627211082327	0.001703015904727434	0.002546076903915284	0.003806956141182982	0.005652974105504027	0.008366940127435885	0.012389659047967516	0.01828080519390518	0.026549609124051354	0.037389703883999426	0.05041600687418046	0.064551077311514	0.07814030889821266	0.08929783258052348	0.09636774404250514	0.09833314411662786	0.09504147524026707	0.08718147592555392	0.07605039518748935	0.06320945187701699	0.050148671876814044	0.038044460689387494	0.027640984272228053	0.01926190765450342	0.012891586974457026	0.00829713743821836	0.005141217313533786	0.0030704089889793673	0.0017691018205131526	0.0009840997382922767	0.0005292430630071676	0.00027525937993744254	0.00013855499677772887	0.00006749985378939893	0.00003208764093498573	0.000015017358864666264	0.000006963043998720053	0.000003656351533543045	0.000002040215052012684	-0.000001924650975260178
"t=135"	-0.000001076899607710402	0.0000032576869375411377	0.00000642426536523466	0.000013123975924567155	0.000028061887192176727	0.00005887120164516091	0.00012114118062378498	0.00024191890526825688	0.00046769602967955404	0.0008742569642928855	0.0015806313737197764	0.0027600020738660636	0.00465095777646285	0.007555907708087672	0.011822279211690878	0.01779482149563083	0.025734357963984822	0.03570958898400478	0.047477381074254366	0.0603851762661074	0.07334851527518305	0.08493266260205845	0.09357387969361075	0.09789733037075288	0.0970656784131888	0.09104247831476753	0.08066964053247005	0.06748803588399699	0.05336539377923821	0.04003239630173583	0.028703563982229507	0.019905782636724823	0.013551330253470995	0.009176327673308005	0.006216724183114031	0.004201832992242083	0.0028195474745349447	0.0018855904710193272	0.0012795775413400046	0.0009045131501007608	0.0006767465891629465	0.000533883525780432	0.0004390451589972866	0.00037449346182749643	0.00033175647636052297	0.0003042908215934448	0.0002863838160405141	0.0002742757976724741	0.0002666421776423844	0.0002627164405850646	0.0002610721780942349	0.0002615490791065822	0.00026309364936005775	0.0002663178587826165	0.00027000124305165407	0.0002737392223394197	0.0002779701287255465	0.0002823711251253025	0.00028626081773497347	0.00028968557283248764	0.0002930746889810987	0.00029574263831488867	0.0002976942021418738	0.0002993737867874602	0.000300568956991043	0.00030069315671998886	0.0003008505501964631	0.0003004961461072764	0.00029937091725629195	0.0002978770255006591	0.00029617765862288703	0.0002935131165138216	0.0002908536198147349	0.00028756827506726257	0.0002838969582800166	0.000280468159617131	0.0002761919780404076	0.0002724185597902107	0.0002681026577090462	0.0002638668459105098	0.0002595965628707786	0.00025490493028601513	0.0002505724010197774	0.0002459187223944337	0.000241531842561149	0.00023727742431056686	0.00023304316791350477	0.00022948833636660115	0.00022580199111121857	0.0002223776587424453	0.0002190777125328225	0.000216236505032108	0.00021315800022037035	0.000210674360178853	0.00020878732720541748	0.00020706454315810863	0.00020570736969749426	0.00020561445896016828	0.0002033240132982561	0.00020349815596376608	0.00020354680899914435	0.00020331182419142113	0.00020559596838232164	0.00020573799479983723	0.00020704779722802158	0.00020873982120717116	0.00021079358357856126	0.00021304164199975606	0.00021637492444981365	0.0002190581128732605	0.0002222890693094337	0.00022590986015225134	0.0002293551275234229	0.00023316184307797805	0.0002372092274720572	0.00024155699471639647	0.0002459198330708734	0.0002505506175562999	0.0002549132545961452	0.00025960387421553044	0.0002637969745908908	0.0002681309781157326	0.00027238345720248525	0.0002762113699795732	0.00028050281870928284	0.00028385510036110784	0.0002876367671628133	0.0002909343392365482	0.00029345236807387653	0.0002961127927388896	0.00029790812851215875	0.0002993603287256841	0.00030046811589079514	0.00030091835128887023	0.00030071449179991383	0.0003005310421585472	0.0002993536902992089	0.0002976626741544308	0.0002957587275732587	0.00029305474331664527	0.00028970184186516423	0.0002862720983910494	0.00028235077834448674	0.00027792167098183995	0.00027382399028719195	0.00027001253071301523	0.0002662273453096775	0.0002632204891951373	0.00026145547849720785	0.0002611990151224486	0.0002627617515115199	0.00026648829614694947	0.00027429511542731433	0.0002863302079599839	0.0003043243294890141	0.00033176656812727856	0.00037458158155279087	0.0004389758179821346	0.0005338985742600055	0.0006766859722727725	0.0009045845602199121	0.0012795888296281976	0.0018855257205964149	0.0028196028949553087	0.00420188306508662	0.0062166495688019685	0.00917647330263538	0.013551353868539229	0.019905999166363708	0.02870338008084039	0.04003274388240341	0.053365375876617493	0.06748829894098618	0.08066956544572101	0.09104288118848436	0.09706546186307652	0.09789740804874225	0.09357374825961584	0.08493271644355749	0.07334823684717118	0.06038516069502009	0.04747709674250755	0.03570966790687724	0.025734195602781118	0.01779462132702203	0.011822329267563436	0.007555867456200072	0.004650991850561836	0.0027598843170993925	0.0015806852039954578	0.0008741836552420557	0.00046771489319075155	0.00024202299436992813	0.00012102964107063574	0.000058866215421837786	0.000028085762023621896	0.00001313994192086998	0.000006457087417421903	0.0000032131559730697035	-0.0000010707060265069401
"t=136"	4.3637665758655686e-7	0.000006011635615088551	0.00001156531352164425	0.000024293261138286226	0.00005192016018862322	0.00010607679198726405	0.00021212769568546008	0.0004129580330152205	0.0007761735557090255	0.0014108539341807225	0.0024781609585718956	0.004202743890953764	0.0068727141898148325	0.01082778113695082	0.016416476677919123	0.023923662793583933	0.03346490606254893	0.04487125747976772	0.057581880976350086	0.07060342160924504	0.08256806594704014	0.09192285189711003	0.09723092947248602	0.09752112309069383	0.09257532551213454	0.08305126235829452	0.07036095562740119	0.05633176286173336	0.04275183515237535	0.030962477735009264	0.02163707868771314	0.014802305994338405	0.010052957619343217	0.006828283823196335	0.004631165798431147	0.0031188769992117615	0.0020878822914489614	0.001410355482763359	0.000986206238877796	0.0007277760870165739	0.0005667950914908237	0.00046094377697969424	0.00038919211232757434	0.0003411765257231858	0.00030951309319138254	0.000288667472112647	0.0002751089970131071	0.00026628326697253346	0.0002608964024196636	0.00025807493857110675	0.0002580053228138368	0.00025929653552347887	0.0002619165612832708	0.0002648792465984595	0.0002687767016343878	0.0002730655843454777	0.00027697760811340455	0.00028091381617179056	0.00028494245243726457	0.0002884209111230218	0.0002910251524664842	0.0002936466210295974	0.00029570086551011787	0.0002968762585978668	0.0002975480547955378	0.00029812776212312375	0.0002977121726051024	0.00029699917725900526	0.00029601252480759843	0.0002944107342219837	0.00029228472617304213	0.00029007851334883483	0.00028707973166508527	0.00028400875189149577	0.0002806198013199923	0.000276527701357443	0.00027291781958316275	0.00026850969839953276	0.0002644649209638805	0.0002601491851164095	0.00025575487302531563	0.0002516153657745601	0.0002470602463549021	0.00024281873471243554	0.00023837042842100864	0.00023410312673977085	0.00023016759009863996	0.0002262150740154345	0.00022276822071498614	0.0002194194205932254	0.00021669295832804636	0.00021357135980260011	0.00021088133175939383	0.0002085848577455529	0.00020586021078616845	0.00020440074433525357	0.00020386360486290833	0.0002018064139501785	0.00020212904903060824	0.00020080417652723614	0.0002007958119142339	0.0002021300591451558	0.00020182775768085026	0.0002038723857323843	0.00020432342058829267	0.0002060105613209684	0.00020843050412133746	0.00021098185235002287	0.0002135167297750984	0.0002167037924112325	0.00021950076088339543	0.0002226192585036424	0.00022633992216802845	0.00023009181983812965	0.00023417294679484169	0.00023841310884475941	0.00024278805905730838	0.00024707581912153387	0.0002515981266175693	0.0002556696371881495	0.00026019030314383684	0.00026440444465736235	0.00026855274063197765	0.00027286023390249436	0.0002765657302022939	0.0002806797175349818	0.0002839729239355604	0.000287116402084564	0.00029011995177041783	0.0002923204988758421	0.000294297537177135	0.00029599491183107673	0.0002970232437453646	0.0002976646688006568	0.0002981779881533475	0.0002975935026942045	0.0002968647605536834	0.0002956528034180339	0.0002936216121942614	0.00029108885447681754	0.00028835543916883033	0.00028491750320502884	0.0002809505783641919	0.00027703899060294024	0.0002730306309675079	0.00026874387720510207	0.0002649534936681741	0.0002618408573172859	0.00025938954089110844	0.00025797143386896426	0.00025805759632657743	0.0002609336609054047	0.0002662494871773502	0.00027512029985554687	0.00028861070380425957	0.0003095190917812296	0.00034116391688265857	0.000389298267442717	0.0004609145896965483	0.0005667837186631441	0.0007276930325865738	0.0009863136196425204	0.001410353040706247	0.0020878489229102515	0.0031189155907486166	0.004631172762442626	0.006828361185266418	0.010052940503895713	0.01480234669189573	0.02163719688500043	0.030962618996202118	0.04275198333912644	0.05633180338096866	0.07036107294349314	0.0830513663815734	0.09257558169001734	0.09752107616306527	0.09723083378560082	0.091922732757448	0.08256813581183098	0.0706031010385808	0.05758193797058242	0.044870995114216994	0.03346489055580504	0.023923451532707363	0.016416511384044208	0.010827751799919239	0.0068725990681874904	0.004202799407382107	0.0024780479114034915	0.0014108950138843612	0.0007761961887169377	0.0004128340922082696	0.00021226177120248213	0.00010606024970338801	0.000051883960933696294	0.0000242993291019733	0.000011560238304286763	0.000006043337780092806	4.150430963356655e-7
"t=137"	0.000003738030894817612	0.000011124107527016314	0.000020988821810896674	0.00004479136406365658	0.00009357379704844071	0.0001865270795822216	0.0003637475259304912	0.0006884277730460076	0.001258630854208076	0.002222883068027759	0.0037933632696821595	0.0062439918896668445	0.0099045475875712	0.015124416137608732	0.022207638840536226	0.031312282401261604	0.04233701486776764	0.05480965418228079	0.06783036269091425	0.08010366134815472	0.09010195099363305	0.09634286835126515	0.09773495469906057	0.09388703793857733	0.08527005582537384	0.07315115644146997	0.059298343875466286	0.04553674895542459	0.033323138662408214	0.023475988848538187	0.01614654496187573	0.011000071237505793	0.007490368124973723	0.005097166357197924	0.0034465601170583504	0.0023120044413906804	0.0015566535730423547	0.0010778904214895357	0.000785082254233016	0.000604019959571267	0.00048607460436222993	0.00040582398038202516	0.00035135472709002524	0.0003154998714430812	0.0002922235028572917	0.00027685806670851854	0.00026598187432924636	0.00025925381941593884	0.0002558271947943336	0.0002550523321223075	0.000255617778953221	0.0002576411439891846	0.000260574936016722	0.0002643086207437806	0.0002678828221246432	0.00027178833016983095	0.0002760834464856643	0.00027987857249656134	0.00028308567379076166	0.0002862787723240112	0.00028940186709047744	0.00029138520104154964	0.0002931212583413556	0.00029450361900174027	0.0002951772149706322	0.00029517056729067015	0.00029500355362077624	0.0002940421071363497	0.0002926442432191756	0.0002909975461721226	0.0002888132864278248	0.00028623134963579044	0.0002836229933317336	0.0002803891773387468	0.00027683666356237424	0.00027337296635576713	0.0002690330964150167	0.0002651533815665186	0.00026072624457573745	0.00025640380697433685	0.0002521548016716224	0.00024778176095674453	0.00024375405252541338	0.00023937659451245263	0.0002353577959902653	0.0002312827715207355	0.00022727790891330368	0.0002234614278094904	0.00021970833699380687	0.00021683530305971477	0.00021356116480009124	0.0002109304201711737	0.0002086202207243204	0.00020585552384455585	0.0002041973729023372	0.00020255843421512765	0.00020020980170032399	0.0002000421899313043	0.00019902441270314153	0.00019927601682945273	0.0001992484212740564	0.0001990308581532041	0.00020003135742419076	0.00020017704774366596	0.00020270104275144085	0.00020401492725774517	0.000205996977507783	0.00020853636302931022	0.00021093122601922865	0.00021357689157230908	0.00021677479620696438	0.0002198474623217317	0.00022332656743750956	0.0002273579688687466	0.00023129385041276151	0.00023531224261730266	0.00023946200826774344	0.00024371205489381875	0.0002477328725464245	0.00025224795521761045	0.0002563241991323517	0.00026076905346417156	0.00026510081450248357	0.00026910318978834447	0.00027332820518199963	0.0002768503054828564	0.0002803878377730662	0.0002835661163635983	0.00028631408822910043	0.0002887984794877063	0.00029104588491857264	0.00029259722901664453	0.0002939822146866833	0.000295020021128245	0.0002951045677428432	0.00029520467600729905	0.0002945526440589763	0.00029319487148582457	0.0002913609729583433	0.0002892866219886825	0.00028635968620371877	0.0002830815894336869	0.0002798426201711113	0.0002760766593277175	0.0002718066385951623	0.00026796433554876486	0.0002642600930516936	0.000260596841130889	0.00025756080501360135	0.0002555641647232765	0.00025510923294713717	0.00025596351631140823	0.00025927390513968973	0.00026590912272017597	0.00027682653979832494	0.00029220494176762646	0.0003154631916584272	0.00035132528830117415	0.00040589295006798753	0.00048607547204826407	0.0006040681676947601	0.000785014074347945	0.0010779493805741502	0.0015566783167832998	0.002311992115978212	0.003446577324320188	0.005097147748079789	0.007490431504664663	0.011000115270261235	0.016146557106684112	0.023476103737906873	0.033323248788828974	0.045536984159837424	0.05929835300872144	0.07315137315201614	0.08527009319853218	0.09388713688726702	0.09773493106342024	0.09634273486127187	0.09010204377130482	0.0801036421957998	0.06783001747465012	0.05480955412367183	0.04233695822557437	0.03131220585796246	0.022207439331469736	0.015124424477179543	0.009904561854285454	0.006243882848634308	0.003793376683360994	0.002222815683488366	0.0012586142126584932	0.0006885622159050753	0.000363608771777546	0.00018655525275301788	0.00009357450080382801	0.000044797002689334064	0.000021016369688431347	0.000011089162786581674	0.0000037482488077777987
"t=138"	0.000010008816673789944	0.000020899358400994217	0.00003833046287782249	0.00008066700803233129	0.00016550499232315108	0.0003209319595351978	0.0006086524027367757	0.001121782269855709	0.0019929151956239455	0.003419849821567178	0.005665749054581504	0.009049056637310926	0.013915890537348763	0.020585125608290955	0.029252850362635363	0.03988017274770117	0.05207879068461441	0.06504251520342907	0.07755537504350218	0.08812573588479278	0.09524228346388508	0.09770947279830178	0.09497087792485592	0.0873116017452008	0.07584170435202353	0.06224860230757856	0.04837506146531634	0.03577926131142395	0.02542212340646255	0.017587249444434017	0.012022901491741123	0.008206954540773026	0.005602333402200621	0.0038032635484408495	0.0025585098190854527	0.0017201062693305014	0.001181726091083024	0.0008499667212663597	0.0006455366703312926	0.0005137365324756615	0.0004244456826704157	0.00036359964291210467	0.00032306157297212756	0.0002963356479893653	0.0002785883162942371	0.0002662969317710484	0.00025865347149378604	0.000253988369923408	0.0002520716277093493	0.00025216481517853495	0.00025390484953136117	0.000256435749657391	0.00025949919918666353	0.0002630312962371706	0.000267279483375793	0.00027113976899550973	0.0002746765957672981	0.00027830898941383353	0.0002817654952408377	0.0002845937063401527	0.0002869030541400308	0.0002893358570777993	0.0002908331082434046	0.0002918565425824582	0.00029264950132856793	0.0002927308698248421	0.00029204200350885223	0.000291191104909605	0.0002896617577234917	0.0002875679392636554	0.00028546551988983815	0.00028280872948882596	0.0002797394178574164	0.00027665536808163527	0.00027326138167349523	0.0002693920327710986	0.0002657728876573895	0.00026137077635668415	0.0002572379129124336	0.00025295071318143236	0.0002485936044528403	0.0002443746062196217	0.0002400142390798221	0.00023620884586672553	0.00023212484240564546	0.00022838323481066958	0.00022449444028660448	0.00022074613512257368	0.00021755343120566373	0.00021372915210771115	0.00021080959520136666	0.00020825617188691137	0.00020556357792467228	0.00020394304185922252	0.00020222166012606735	0.00019982561945597332	0.00019875746674957728	0.000197393266527901	0.00019691022472045905	0.00019707587387440828	0.0001971154559861077	0.00019692704128948524	0.00019738111474887354	0.00019883175693280464	0.00019968816719551086	0.00020235070217100581	0.00020382335714852484	0.0002056190985693096	0.00020826444194887994	0.00021076432002409273	0.00021378915199365967	0.0002174667568400901	0.000220888492084792	0.00022441877587597858	0.00022833204428795995	0.0002322026213178452	0.00023610575437349457	0.0002400752584201804	0.0002444500905153246	0.00024848961329804187	0.0002530509399758518	0.00025719947639346596	0.00026140343524072573	0.0002657303780756459	0.0002694360737167667	0.0002731987477102571	0.0002767001902653776	0.0002797884779000004	0.0002826799863019369	0.000285508202852891	0.0002875810495103215	0.00028968085732850035	0.0002912074431752343	0.0002919663620682966	0.00029273264846296776	0.00029261092624099927	0.00029189219140401956	0.0002908242307487763	0.00028938263937927644	0.00028696894290736186	0.0002844941884959651	0.00028179369433800616	0.00027830609206480617	0.00027463304046815296	0.00027118602358844335	0.00026724112446274706	0.0002631174952441029	0.0002594834588115491	0.0002563864105951108	0.0002539333971033342	0.0002521042635973414	0.0002519937499235736	0.00025409996699565784	0.0002587687559491014	0.0002663138894481998	0.0002785188011894535	0.00029631460310619584	0.00032297162916861133	0.0003635714486439623	0.0004245440424561764	0.0005137358549650584	0.0006455074177218467	0.0008500037818033324	0.0011817494949483143	0.0017201267298743161	0.0025584844600207157	0.003803289048362357	0.005602300830095275	0.008207061640519875	0.012022931408803839	0.017587302358333612	0.02542224931952486	0.03577931917604327	0.04837526528935743	0.062248548576443574	0.07584210147447268	0.08731161855860603	0.09497095402706368	0.09770936593281299	0.09524222531594484	0.08812570097888395	0.07755524841257366	0.06504249650383198	0.052078575630892354	0.03988005590803234	0.02925276361575868	0.020585063129395897	0.013915637364878108	0.009049196269050874	0.005665749726108116	0.0034198196308793394	0.0019928757389544582	0.0011216741663715446	0.0006087811013053557	0.0003208718315586001	0.00016556573517056972	0.00008063403991176443	0.00003826039667198522	0.000020922215249186138	0.000010038336704765172
"t=139"	0.00002212608602447652	0.000038936270254641414	0.0000685829118304282	0.0001428265870450085	0.0002862789689108691	0.0005393831740502231	0.000996135703237977	0.001785113267223748	0.003081665032120151	0.0051345992774105564	0.008256602302732063	0.012787582178374168	0.019054459069327234	0.027287329639760882	0.037504866491673394	0.04939803979754376	0.06225339680204578	0.07493806649184986	0.08600947833680617	0.09394073007091941	0.09744793155761022	0.09582267051203508	0.08916300824603163	0.07841482740048744	0.06516512356835225	0.051253487380385265	0.03832401116240525	0.027475169067749272	0.019127570830031027	0.0131250766060943	0.00898126717205372	0.006148964848730287	0.00419114680148025	0.002829658767160348	0.0019021252784692244	0.0012980196395233623	0.0009226311594441317	0.0006920988026467567	0.000545028600853259	0.00044569947982786573	0.000377398939320428	0.00033145281743407473	0.0003014091420000531	0.00028160484217942816	0.00026754674061701955	0.00025811095512928706	0.0002522234772556198	0.0002498002176223313	0.00024933290906792305	0.0002501629135533978	0.00025199765462946555	0.0002549293403084629	0.00025860457131321457	0.0002623983471746749	0.0002659919235076247	0.00027005875839136717	0.0002737784814880184	0.0002770293423665082	0.0002801450342073686	0.0002830063442215147	0.00028532118328961076	0.0002868976463070716	0.00028857241446167414	0.00028962580318692144	0.00028979930627104356	0.0002897944252946427	0.00028933223819449516	0.0002879792776725454	0.00028647053766250874	0.00028462196053768984	0.00028195024603139274	0.000279310049219772	0.00027624945600768225	0.00027283629438290546	0.0002693906591518802	0.0002657943423561848	0.000261767814182301	0.00025803144147373835	0.00025379606717967906	0.0002496322493342751	0.0002453818702528032	0.00024102826673511046	0.00023701763879213633	0.00023275125078425773	0.00022911755419874336	0.00022513050117323186	0.00022164385179612722	0.00021840350014523668	0.00021457280278214252	0.00021149199816028474	0.00020844365718508673	0.000205367309377813	0.00020335305587748653	0.00020145812592142764	0.00019911884534351554	0.00019810534216269104	0.00019685559614279757	0.0001955721449661274	0.00019531628040558857	0.0001943496864504901	0.0001943407811555442	0.00019527522805284914	0.00019562054686828034	0.0001967749048311651	0.00019819500249362854	0.00019906138420977548	0.0002015491015221471	0.00020330869764406678	0.00020537068830583927	0.00020847862126849304	0.00021142369748050616	0.00021464013634597823	0.0002182951642635267	0.00022168953065371255	0.00022516473539002657	0.0002289988205749216	0.00023286887686679858	0.00023700513675595225	0.00024099655079845572	0.0002454653232837334	0.00024951098637415736	0.00025388485921096215	0.00025804750159397205	0.00026176839259428597	0.00026575309157950144	0.00026946339881694925	0.00027279065415186654	0.00027623374970187076	0.0002793560973500808	0.0002818313337695777	0.0002846209520654952	0.00028653655389609956	0.00028798129029983244	0.0002894058072543393	0.0002897771605445687	0.0002897646486292871	0.0002894975124291266	0.0002886027194632934	0.00028693758154685334	0.0002853465921367482	0.0002830720772897255	0.000280091493716772	0.0002770464699766162	0.00027381337578713527	0.0002699217263651965	0.0002660393678359796	0.0002623472428217033	0.00025863253801727826	0.0002550545239883295	0.0002519468761819077	0.0002502035160816263	0.000249297031114426	0.000249717170066055	0.000252206547090017	0.00025814727999518006	0.00026766789689391945	0.0002815842854257955	0.0003014402790399995	0.0003313756713807514	0.00037730340648756133	0.00044575149250125623	0.0005451019179519845	0.0006920254919688951	0.000922646017727069	0.0012980724177366065	0.001902135984873543	0.0028295951562262722	0.004191328454103638	0.006148816118765166	0.008981401522163868	0.013124991615101833	0.01912775277344081	0.027475253818091572	0.03832426866124172	0.0512534616255812	0.065165184545674	0.07841507061234243	0.0891632360531438	0.09582247222083584	0.09744799904089319	0.09394068218296192	0.0860093005381879	0.07493803060360826	0.06225330595438339	0.049398008858225984	0.0375045307141475	0.027287237633888073	0.019054558406911948	0.012787409968023633	0.008256544183082526	0.005134625909705481	0.003081650754187204	0.0017851621424042063	0.0009959975288289513	0.0005394723025312631	0.00028618240119859806	0.00014286926580142634	0.00006863053386874096	0.000038932395558632926	0.00002209920920381858
"t=140"	0.00004452683163036486	0.00007107768281333637	0.00012121092704120429	0.00024757198914215905	0.0004841595374474039	0.0008865482889340859	0.0015917850028299707	0.0027747742364409023	0.004651466544286609	0.0075229394204257005	0.011734442092867337	0.017614641812642384	0.025416463067857054	0.0352139052825583	0.04677519981356493	0.05947495871025965	0.07226766865758305	0.08376765464531832	0.09244970971642441	0.09695633944341797	0.0964385891279308	0.09081425308762903	0.08085420267961574	0.06803037427506775	0.05415773820644554	0.04094884437601631	0.02963226937030128	0.020770007479826158	0.014310903149586607	0.009817832186095332	0.006740004474987793	0.004611804119138974	0.0031260685469026717	0.0021035363357866377	0.0014286438428814385	0.0010049889109672305	0.0007443920926194503	0.0005794679702747496	0.00046905814893249964	0.00039315097668568555	0.0003416657743999796	0.0003077644686533265	0.0002850999917201058	0.00026905447399661053	0.0002584138458577856	0.0002515577805686231	0.0002479387396613353	0.0002463101752160357	0.0002465496739554318	0.00024823833214959734	0.0002507689929145407	0.00025377798218728653	0.0002572625419587915	0.0002613186097464304	0.0002653726540424728	0.0002687613839721381	0.00027248778249000516	0.0002760603656426497	0.0002789261902325091	0.0002813638242713523	0.00028354249183604185	0.00028533969012156657	0.00028624652537490025	0.0002868571393178643	0.00028721650825069833	0.00028675541075229294	0.0002859167983336741	0.0002849484723715934	0.00028319944179011625	0.0002810421178700562	0.00027879188396839893	0.00027574085159565165	0.0002726938261385925	0.0002694015588518006	0.0002656841813835076	0.00026200158943023855	0.0002583131581659348	0.000254318297906897	0.0002505518379185556	0.00024636824964141546	0.0002422710021828811	0.00023826707866980712	0.00023392503837593726	0.00023007804858354852	0.00022575825676529604	0.00022229133807027956	0.00021882012277407714	0.00021514531479160937	0.00021212170661466523	0.00020909043020134188	0.00020596945261730504	0.0002035493224609164	0.0002011254985859745	0.00019832671476793795	0.00019706417007125943	0.00019577532094650074	0.00019449367831481101	0.00019435140286405694	0.00019268723084309158	0.00019244490535363923	0.00019238981029279234	0.00019274268685121054	0.00019429105745238928	0.0001945329726440459	0.00019577637349688093	0.00019709433516112984	0.0001983019971244504	0.00020117303530120534	0.00020351539854079892	0.00020596951389673102	0.00020915622879980056	0.00021202288780186596	0.00021517898986644912	0.00021879357252863052	0.00022226718760420816	0.0002258676184339059	0.0002300115077358278	0.00023394842004609284	0.0002382473251850703	0.0002422356486024846	0.00024651379567119935	0.00025042801607955134	0.00025427208307249316	0.0002583597592802356	0.0002620276518294773	0.000265648865595991	0.00026944023979158516	0.0002726469304551449	0.0002757548976215496	0.00027888618039251245	0.00028094512988097176	0.00028313664281298667	0.0002850542021199942	0.0002858977549616837	0.00028676124309812145	0.00028723673465014254	0.0002869084570640279	0.00028614530258275206	0.0002852977718708072	0.0002835699548171533	0.0002813804234806927	0.0002789649396811589	0.00027605252521467616	0.0002724512100859	0.0002688735422806676	0.0002652119071052672	0.0002613057067487601	0.00025732377197817957	0.0002537654549282786	0.0002508903658212658	0.00024816077415357185	0.00024658147209333237	0.00024624317307453403	0.00024788603047143365	0.0002516322282658523	0.00025836140204904545	0.00026917095220824194	0.0002851046389932277	0.0003077855093437387	0.00034165576105293916	0.00039301901131794104	0.000469047326584926	0.0005796093790205736	0.0007443199312139326	0.0010049716452554813	0.0014286883425429497	0.0021035769352001354	0.0031259407378372295	0.004611999966368852	0.0067399177937829124	0.009817955008395773	0.014310946532671842	0.020769977006998785	0.029632438520112436	0.0409489347354377	0.05415792053378132	0.06803048694996594	0.08085438752414265	0.09081439231278465	0.09643836608805567	0.09695659807771162	0.09244947738438736	0.08376767566223553	0.07226726719652854	0.05947500171875586	0.04677517962902178	0.03521379513793388	0.02541616855898432	0.017614713776270108	0.011734391660592758	0.007522859168092699	0.004651450335409701	0.0027747140890248545	0.001591898244465928	0.0008864436796830466	0.00048420819128658366	0.0002475298213027166	0.00012123598193491958	0.00007105816082664251	0.00004453680917293479


==> anc/figure1d6phi2p7.txt <==
"t=0"	1.1213252548714081e-14	-5.551115123125783e-15	-4.0745185003743245e-14	3.5083047578154947e-14	5.96189764223709e-14	3.064215547965432e-14	-6.439293542825908e-15	-5.773159728050814e-15	-2.3314683517128287e-15	2.55351295663786e-14	3.419486915845482e-14	-1.0769163338864018e-14	-1.587618925213974e-14	-4.6629367034256575e-15	9.769962616701378e-15	-8.548717289613705e-15	6.217248937900877e-15	-3.3306690738754696e-16	4.440892098500626e-16	-2.55351295663786e-15	-1.1102230246251565e-16	-8.770761894538737e-15	5.773159728050814e-15	-4.107825191113079e-15	-1.2434497875801753e-14	-6.8833827526759706e-15	-3.552713678800501e-15	-1.0436096431476471e-14	-7.438494264988549e-15	-9.547918011776346e-15	-1.2545520178264269e-14	-1.865174681370263e-14	-3.7414515929867775e-14	-8.049116928532385e-14	-1.5276668818842154e-13	-2.8677060726067793e-13	-5.236922007156863e-13	-9.020562075079397e-13	-1.4735990205849703e-12	-2.5339730314044573e-12	-5.806244374184644e-12	-1.7365997528884236e-11	4.621603100218863e-11	6.634981453146338e-11	2.364497486695427e-11	6.125544516066839e-12	2.1027291019493077e-11	5.046959516974425e-10	3.5530632880309554e-9	1.8667564161134464e-8	8.439456355979758e-8	3.4355152944698375e-7	0.0000012827374051838092	0.000004428726394611893	0.0000141919836638138	0.00004229027666668994	0.00011729807562721462	0.00030299169842973317	0.000729126457770235	0.0016349272435005613	0.0034164822164746145	0.006654095375235314	0.012079824358354418	0.020441788708418174	0.03224655080794758	0.047420810967494065	0.06501116289533271	0.08309010316685617	0.09900562138183433	0.1099826752683164	0.11390566264993585	0.1099825687548176	0.09900542668046552	0.08308985188420492	0.06501089167129537	0.04742055288656677	0.03224632921372972	0.020441614836288036	0.012079698648227555	0.006654011036857477	0.003416429314779812	0.001634895901520994	0.0007291087022637255	0.00030298191463706825	0.00011729272667893031	0.000042287323519629716	0.00001419027316484911	0.000004427693486963591	0.000001282154806436786	3.432371000755552e-7	8.422355968207285e-8	1.8552540503868897e-8	3.4529942238847866e-9	4.179550039395963e-10	-5.150146975552161e-11	-6.77812250771126e-11	-3.777977930496945e-11	-1.8758883335578957e-11	-9.994005623070734e-12	-8.899103676185405e-12	-1.8809509505501865e-11	4.4870662740947864e-11	6.575340272263475e-11	2.2048807224450684e-11	2.4834578837840127e-12	1.3956280575655455e-11	4.893794258720163e-10	3.520312819027538e-9	1.8599454865153575e-8	8.425732256345242e-8	3.4328528453198004e-7	0.0000012822407143842085	0.0000044278159168076314	0.000014190327590313245	0.00004228726125077298	0.00011729255672721095	0.0003029815624745469	0.00072910801215742	0.0016348946054030034	0.0034164270034144906	0.0066540071979643844	0.012079692684560217	0.02044160626006608	0.032246317870893604	0.04742053922689493	0.06501087689977647	0.0830898378791064	0.09900541565621035	0.10998256270868212	0.11390566275716585	0.10998268150210633	0.09900563253768813	0.08309011723428372	0.06501117766706521	0.047420824576402065	0.032246562075943674	0.02044179720757544	0.01207983025251802	0.006654099161395255	0.003416484489624283	0.0016349285211118003	0.0007291271446632219	0.0003029920547229503	0.00011729824794792787	0.00004229033825220441	0.000014191928725315606	0.0000044286040122853976	0.000001282650735290325	3.4350120581283505e-7	8.436011145196431e-8	1.8620835429139504e-8	3.4860287989602057e-9	4.3343861833022856e-10	-4.431932598691901e-11	-6.422951059903426e-11	-3.5575098422668816e-11	-1.6735612895502072e-11	-7.220224418347243e-12	-2.991606962154947e-12	-1.2470025012589758e-12	-5.209166431541234e-13	-2.2282176104226892e-13	-9.514611321037592e-14	-4.141131881851834e-14	-2.020605904817785e-14	-1.587618925213974e-14	-1.0769163338864018e-14	-5.995204332975845e-15	-9.43689570931383e-15	-7.771561172376096e-15	-5.218048215738236e-15	-3.3306690738754696e-15	-3.774758283725532e-15	-2.7755575615628914e-15	-7.66053886991358e-15	-8.881784197001252e-16	-6.994405055138486e-15	-5.773159728050814e-15	-3.6637359812630166e-15	-6.328271240363392e-15	-4.218847493575595e-15	-4.551914400963142e-15	-4.9960036108132044e-15	-3.774758283725532e-15	-4.107825191113079e-15	-4.773959005888173e-15	-9.43689570931383e-15	-3.885780586188048e-15	-7.105427357601002e-15	-8.881784197001252e-15	-2.3314683517128287e-15	-4.107825191113079e-15	-3.4416913763379853e-15	-5.773159728050814e-15	-6.661338147750939e-15	-4.884981308350689e-15	-4.440892098500626e-15	-4.884981308350689e-15	-4.773959005888173e-15	-4.773959005888173e-15
"t=1"	-0.00000266757325362299	0.0000016164611512659022	8.24834787471751e-7	1.6949450221126483e-7	4.908577333484487e-8	1.7811721653160362e-8	8.247273752814976e-9	5.1339061890587345e-9	4.040581202957583e-9	3.6451337503962122e-9	3.497702238952627e-9	3.4411309357551545e-9	3.419014515948504e-9	3.4101247381457256e-9	3.4065397169769085e-9	3.4050015029762903e-9	3.40439554324945e-9	3.404114989891127e-9	3.4040099627929976e-9	3.4039562279986058e-9	3.403927029133058e-9	3.4039122631668306e-9	3.4039306928690394e-9	3.403910486809991e-9	3.4039103757876887e-9	3.4039011609365843e-9	3.4039209229064227e-9	3.4038984964013252e-9	3.4039103757876887e-9	3.4038997176466523e-9	3.40391448361288e-9	3.40387751318616e-9	3.403894832665344e-9	3.403822335101836e-9	3.4037547225196363e-9	3.403615167485441e-9	3.4033551532530737e-9	3.402950032871388e-9	3.402357395820843e-9	3.401385173518179e-9	3.385493885232904e-9	3.732494313624102e-9	3.392090164311412e-9	3.0738551703990424e-9	3.422052197166181e-9	3.4913747448683807e-9	3.486471222835519e-9	3.2604777766565007e-9	3.452897301414737e-9	7.530717605064297e-9	2.690298950280834e-8	1.1024361479261557e-7	4.385000466067268e-7	0.0000016181968468531593	0.00000553024186222828	0.000017541257844810865	0.0000517143235893025	0.00014184508475212354	0.00036216923475818064	0.0008611052495844929	0.001906988911774099	0.003934224041725276	0.007562115377465428	0.013543938342486683	0.02260486248224458	0.0351598913698411	0.05096973868606125	0.06886914525637455	0.08673825579744776	0.10183451931066656	0.11145530565718753	0.11372326676063704	0.10818337064607708	0.09595159063103331	0.07934875763546212	0.061183989259013916	0.0439901922999697	0.029491843473329116	0.01843656070962829	0.010747055272694261	0.005841510067357225	0.002960567953923521	0.0013990046044800586	0.0006163485615701125	0.00025313412855887396	0.00009689956063096972	0.00003456518148525767	0.000011485574195169157	0.0000035538752993780065	0.0000010238098381298855	2.7511887257247736e-7	7.0133314045151e-8	1.8340083562939924e-8	6.353338632969496e-9	3.8611602803939604e-9	3.430241646285026e-9	3.3816148770071663e-9	3.391719793910397e-9	3.3825140466348103e-9	3.368096690437028e-9	3.7084754156424538e-9	3.4092677569930174e-9	3.03029445980485e-9	3.3971366830698457e-9	3.755443622743826e-9	3.9865745149469944e-9	6.272918851024656e-9	1.8275734370298835e-8	7.012797986760688e-8	2.755455987824007e-7	0.0000010236743278602134	0.0000035537038632904583	0.000011485895223817266	0.00003456575689986252	0.00009689900741816082	0.00025313380820179976	0.0006163480510064101	0.0013990033853069628	0.002960565868370457	0.005841506656726447	0.0107470494843519	0.018436552607908663	0.029491832415210584	0.04399017871846078	0.06118397435403189	0.07934874311812268	0.09595157868954984	0.10818336336008172	0.1137232656825996	0.11145531076834891	0.10183452969444684	0.08673826956502195	0.06886916014015732	0.0509697526956171	0.03515990337495234	0.022604871749264177	0.013543944814530695	0.00756211973360843	0.003934226782021266	0.0019069903686497192	0.0008611059832194234	0.000362169960501757	0.00014184523757720946	0.000051714659253465634	0.000017541094144979397	0.000005530074966730858	0.0000016178987048975912	4.385488368008339e-7	1.1031860169818941e-7	2.661412112914263e-8	7.464604934170893e-9	3.715033614071217e-9	3.201614973136202e-9	3.2466505039963067e-9	3.325224540162708e-9	3.3654912190428377e-9	3.38821637413389e-9	3.3969633772557017e-9	3.4009914884336467e-9	3.4026791384533794e-9	3.4034144391625887e-9	3.4036899965173006e-9	3.403835768800434e-9	3.4038796226099066e-9	3.4039031593380287e-9	3.4039040475164484e-9	3.403919368594188e-9	3.4039211449510276e-9	3.4039191465495833e-9	3.403926474021546e-9	3.40392847242299e-9	3.403920256772608e-9	3.4039345786496256e-9	3.403912152144528e-9	3.4039453478129644e-9	3.403917370192744e-9	3.4039366880733724e-9	3.403919812683398e-9	3.403942350210798e-9	3.4039372431848847e-9	3.403962778314451e-9	3.4040081864361582e-9	3.4041236496307192e-9	3.404389103955907e-9	3.4050176012101474e-9	3.4065186227394406e-9	3.410144056026354e-9	3.419016403327646e-9	3.441160800754517e-9	3.4976562757194074e-9	3.645115431716306e-9	4.040588974518755e-9	5.1339225093371965e-9	8.247283966866803e-9	1.7811689900781857e-8	4.908572615036633e-8	1.6949446868252949e-7	8.248348229988878e-7	0.0000016164611500446568	-0.00000266757325362299
"t=2"	-0.0000027160023852168536	-6.159100621738745e-7	0.0000021698279101256546	8.793752301894386e-7	2.054922059180342e-7	6.077815295491007e-8	2.1815190653917682e-8	9.410465851011907e-9	5.158174998243226e-9	3.6981157025550715e-9	3.162792583388807e-9	2.9615440100272394e-9	2.88473511744769e-9	2.8550652952930022e-9	2.8435311882901715e-9	2.8389474104884016e-9	2.837145518519435e-9	2.836445522902409e-9	2.8361514248231856e-9	2.836025525532193e-9	2.83596857109103e-9	2.8359510295672408e-9	2.8359601333960427e-9	2.8359494752550063e-9	2.835932821909637e-9	2.8359420367607413e-9	2.835950141388821e-9	2.835928047950631e-9	2.8359274928391187e-9	2.835939816314692e-9	2.8359329329319394e-9	2.8359199433225513e-9	2.83590184668725e-9	2.835838786019451e-9	2.8357544090695797e-9	2.8355846559691145e-9	2.8352756809013613e-9	2.83483470031598e-9	2.835865875461252e-9	2.8125495266095868e-9	3.0680133988880698e-9	1.1532915733525329e-9	4.293607025473989e-9	3.1300489977681423e-9	1.0532521521611216e-9	3.908241619221542e-9	3.846617802061303e-9	2.121223752205026e-9	2.104794227797413e-9	3.880119892052392e-9	7.939420898495086e-9	3.3925641185206246e-8	1.4331911357690075e-7	5.631993970078852e-7	0.000002050290046962111	0.000006921231290979435	0.000021692790287741737	0.00006321349618221284	0.00017135634081766327	0.0004322883358198748	0.00101520623976048	0.002219896925816589	0.004520429056739883	0.008573433375171358	0.015146495178738673	0.024928831559109743	0.038227127733149735	0.05462196998987823	0.072733375429749	0.09026399443723776	0.1044124969526452	0.11258722428207524	0.11317868536179565	0.1060761194710158	0.0927010336081745	0.07554393642608104	0.0574108477619486	0.0406907324298611	0.026898511536647463	0.016584855620199068	0.00953806349829922	0.005116608091888186	0.0025602302049269055	0.0011949322676427787	0.0005201854717065135	0.00021119838929584134	0.00007996341061389245	0.000028228544887931584	0.000009289243291132898	0.000002848896695439862	8.146904268979682e-7	2.1788945792078351e-7	5.559274784960877e-8	1.478725120129809e-8	5.260423097119826e-9	3.2616956913145145e-9	2.8984854516522773e-9	2.7840917349308825e-9	3.162294759384565e-9	2.7135410585188424e-9	7.270876123399717e-10	4.8822200726661436e-9	3.0204393430821597e-9	3.628962685908732e-10	5.788844514853508e-9	4.667959241366759e-9	1.496655477328801e-8	5.648667855684408e-8	2.1720110299217055e-7	8.15515469154704e-7	0.000002850063235526612	0.000009289191321149026	0.00002822597014773276	0.00007996474953675392	0.0002111990978329592	0.000520182989524054	0.0011949330565929062	0.0025602281674138583	0.005116605762858439	0.00953805902355731	0.016584848078340375	0.026898501638853878	0.040690719844303724	0.05741083257857982	0.07554392061426096	0.0927010194232436	0.10607610905809439	0.11317868040392187	0.11258722618111328	0.10441250515375322	0.09026400726536044	0.07273339070452012	0.05462198565986931	0.03822714144339656	0.024928842600874357	0.015146503613697848	0.00857343855056647	0.004520432665069074	0.0022198994424873497	0.0010152067877927662	0.000432289123867724	0.00017135669572376777	0.00006321406900411386	0.00002169373473059899	0.00000692056182283185	0.000002049935443615425	5.627111674399998e-7	1.4301062978283596e-7	3.3943902355559885e-8	8.209838364692246e-9	3.1945327494398157e-9	2.5353664723226643e-9	2.6627694493797094e-9	2.700410006717391e-9	2.7590644213759674e-9	2.809159460603894e-9	2.815319199989119e-9	2.8288824616140573e-9	2.8329183443531747e-9	2.834653400896059e-9	2.835399692813212e-9	2.8357143300183907e-9	2.8358455583799014e-9	2.8359120607390764e-9	2.8359334880434517e-9	2.8359347092887788e-9	2.835942702894556e-9	2.835948476054284e-9	2.835939039158575e-9	2.835947698898167e-9	2.8359509185449383e-9	2.835944368229093e-9	2.835951584678753e-9	2.835939594270087e-9	2.835951806723358e-9	2.835955914548549e-9	2.8359450343629078e-9	2.835956358637759e-9	2.83596046646295e-9	2.835980561499696e-9	2.8360304105135015e-9	2.8361508697116733e-9	2.8364319781815084e-9	2.837141965805756e-9	2.8389505191128706e-9	2.8435215293498572e-9	2.8550742880995017e-9	2.884746663767146e-9	2.9615514485215044e-9	3.162761830211025e-9	3.6981032680571957e-9	5.158194094079249e-9	9.410477952442875e-9	2.18151869901817e-8	6.077813674565391e-8	2.0549215362652973e-7	8.793752046543091e-7	0.0000021698279424331446	-6.159100705005471e-7	-0.0000027160024039796227
"t=3"	-0.0000036819287593248262	0.0000016442843356889725	-3.370118747403339e-7	0.0000014807484366441415	6.759212665130576e-7	1.6564578753097692e-7	4.805953646158656e-8	1.708618313500665e-8	8.02903765695362e-9	4.86061746407529e-9	3.7752360126930284e-9	3.3785400033181645e-9	3.2301099572862313e-9	3.1729053828755127e-9	3.150495309078849e-9	3.1415644530241593e-9	3.1379921994201254e-9	3.1364879582440608e-9	3.1359048691115277e-9	3.1356427454554137e-9	3.135537940401889e-9	3.13548342845138e-9	3.1354833174290775e-9	3.135462556258517e-9	3.135459225589443e-9	3.135451231983666e-9	3.135459669678653e-9	3.1354498997160363e-9	3.1354547846973446e-9	3.1354487894930116e-9	3.135459669678653e-9	3.135421478006606e-9	3.135419590627464e-9	3.135327664161025e-9	3.135214865501723e-9	3.1349879359154897e-9	3.1347163753636664e-9	3.136185311447548e-9	3.1051552440430896e-9	3.2171891817256437e-9	2.6647118955835936e-9	2.9698673520428542e-9	3.6901598443606076e-9	2.5953365012654217e-9	5.686728421494536e-9	1.4040028029072005e-9	2.2045849590313082e-9	4.69841954231498e-9	2.505897378490829e-9	3.2794236215494266e-9	5.0454302957803066e-9	1.544754490989675e-8	5.704997840805248e-8	1.9815419805002676e-7	7.442676981384011e-7	0.0000026384207612029087	0.000008706575698957941	0.000026867169156896686	0.0000772471597583202	0.00020676135774588822	0.0005151197190789158	0.001194518192314864	0.0025784625213826073	0.005181601157431381	0.009695305036201751	0.016893279759355617	0.027414653533652245	0.04144093264541027	0.05836009930844921	0.07657801286881794	0.0936387069042589	0.10671641615901539	0.11336840090438793	0.11227859947237684	0.1036820535866837	0.08928263513464252	0.07170335882529921	0.05371182809491215	0.03753211464264283	0.024466896864191456	0.014881002000119659	0.008444844051177958	0.004471765805765915	0.002209572822586492	0.0010187900418778817	0.00043833367916845667	0.00017597363471699712	0.00006591426862678773	0.00002303371388856501	0.000007508328390359864	0.0000022827658732182954	6.486121320037341e-7	1.731547151218038e-7	4.47883257148618e-8	1.2551039429986588e-8	5.033236272211639e-9	3.455089436776859e-9	3.2097648983153704e-9	3.0108786575056e-9	2.8322886258536073e-9	3.148005855990732e-9	3.319380992294896e-9	3.943226745128925e-9	3.119876024193502e-9	7.13436909549614e-9	1.0678423478793775e-8	4.4681994659789837e-8	1.733125754022069e-7	6.478443883572993e-7	0.000002284340755664971	0.000007510044395919735	0.0000230369203907399	0.0000659054651677149	0.00017597391164159149	0.00043833333411091857	0.0010187923321129944	0.00220957191031923	0.004471762834481807	0.00844483801622431	0.014880995690028764	0.024466886148873157	0.0375321020626459	0.05371181230939648	0.07170334258096689	0.08928261970719831	0.10368204321158991	0.11227859523519257	0.11336840383399227	0.1067164257658132	0.09363872178931976	0.07657802965897087	0.058360115975086724	0.04144094731017811	0.027414664143597056	0.01689328748041763	0.00969531001873547	0.005181603180206329	0.0025784635363143016	0.0011945197619157577	0.0005151192099147606	0.0002067617175950387	0.00007724660686914131	0.000026868022226400612	0.00000870756888993185	0.0000026328343584181013	7.480758044131619e-7	2.0065289318971224e-7	5.334113617472269e-8	1.6075237030399592e-8	5.269900738014144e-9	3.8657659295893154e-9	2.9608863139074515e-9	2.891666572857332e-9	2.9884008601044343e-9	3.0906579517875343e-9	3.0895365155103605e-9	3.141973126119524e-9	3.1322857640958546e-9	3.1319163928955618e-9	3.1340411377200894e-9	3.1348721396540213e-9	3.135186554814595e-9	3.1353604157402515e-9	3.1354178142706246e-9	3.1354485674484067e-9	3.1354515650505732e-9	3.1354647767045662e-9	3.1354585594556283e-9	3.1354715490650165e-9	3.135461557057795e-9	3.1354677743067327e-9	3.1354677743067327e-9	3.1354667751060106e-9	3.1354573382103013e-9	3.135477211202442e-9	3.1354634444369367e-9	3.13548387254059e-9	3.135469994752782e-9	3.1355137375399522e-9	3.1355356089335373e-9	3.1356494067935614e-9	3.135897985728775e-9	3.1365015029649612e-9	3.137981319234484e-9	3.141586657484652e-9	3.150476102220523e-9	3.1729194827079255e-9	3.230118728048126e-9	3.378565538447731e-9	3.775188051058365e-9	4.860613467272401e-9	8.029055975633526e-9	1.708619756790597e-8	4.805954945119595e-8	1.6564574678579191e-7	6.759212121121294e-7	0.0000014807484041146068	-3.370118297763014e-7	0.0000016442843386865746	-0.0000036819287723144356
"t=4"	-0.0000025013048208233357	-3.4055903119778463e-7	0.0000021039964958058377	-7.301538152981735e-7	8.571546943336728e-7	4.6826855115700283e-7	1.1799126942158011e-7	3.53657955143305e-8	1.3428918421709568e-8	7.150285807888679e-9	4.9846401450892586e-9	4.269840925275048e-9	4.016941224094239e-9	3.927119296420756e-9	3.895450073621021e-9	3.884357169248176e-9	3.880313848014794e-9	3.879241039506098e-9	3.87856213812654e-9	3.878426801939838e-9	3.878381837907341e-9	3.878354082331725e-9	3.8783709577217e-9	3.878363630249737e-9	3.878355969710867e-9	3.878358301179219e-9	3.878372512033934e-9	3.87835519255475e-9	3.878360410602966e-9	3.878365295584274e-9	3.8783517508633736e-9	3.8783267708453195e-9	3.878298238113587e-9	3.878182663896723e-9	3.878025123249529e-9	3.877995591317074e-9	3.8794775170103435e-9	3.845637475130559e-9	3.938784853829702e-9	3.5898775063714083e-9	4.823256793962116e-9	5.300722971668392e-9	3.287653260741763e-9	1.0476203238241055e-9	4.325039881791781e-9	4.245403695257721e-9	5.04921038313455e-9	4.2849405135214624e-9	5.153574789140691e-9	5.178830031482562e-9	1.0514971449104848e-8	1.5131576547311454e-8	2.8789155059882887e-8	9.780264764724933e-8	2.9941299484192996e-7	0.0000010139604126324642	0.0000034056229480938782	0.000010972229761208041	0.00003326056397034982	0.00009427532392358717	0.0002490739355789362	0.0006126867776377054	0.0014026484141088646	0.0029883568801847282	0.005925451459121933	0.010936367599911012	0.018791288109646365	0.030063940164682057	0.04479382843513302	0.062165887320073665	0.0803762115967438	0.09683327727081925	0.10872354930036787	0.11378998394814688	0.11103096070347984	0.10102294539342715	0.08572457953607426	0.06785317773858934	0.0501049334825886	0.03452211221862511	0.022196087184935154	0.013318857375177462	0.007459530315834351	0.0038998171719784036	0.001903231180905296	0.0008671051570281474	0.0003687962421433655	0.00014643098365918483	0.000054274785565633366	0.000018780370546256364	0.0000060638235263033025	0.0000018285388531102953	5.165355133618377e-7	1.3812192900530817e-7	3.6512169732105804e-8	1.1306613090233952e-8	5.403199110354251e-9	4.0835329562227685e-9	3.453411778764348e-9	4.909698203547919e-9	5.57665336131663e-9	2.3803956583634545e-9	2.589667258412476e-9	7.24052962031152e-9	8.505483428677962e-9	3.683596538905931e-8	1.4224317146371845e-7	5.155879994056534e-7	0.000001825163332136448	0.000006064854390364083	0.00001877648753068062	0.00005427485936893017	0.00014643531070424043	0.0003687979766247018	0.0008671063708857174	0.0019032323835440623	0.003899808688030637	0.0074595242581695365	0.013318853855927903	0.02219607639455423	0.03452210015421231	0.050104918677397636	0.06785316090455684	0.08572456386447025	0.10102293597621648	0.11103095495591742	0.113789985695675	0.10872355732504813	0.09683329118492412	0.08037622750573725	0.06216590329089966	0.04479384255420815	0.030063951712983594	0.01879129610902508	0.010936373377826825	0.005925453713876649	0.0029883588143692075	0.0014026495460238708	0.0006126870874307855	0.0002490747668772997	0.0000942737764955126	0.00003326103882994591	0.000010969898231016906	0.0000034091204234032446	0.0000010124969526126293	2.992680947500048e-7	9.408855505821379e-8	3.35722455391263e-8	1.8459141992721584e-8	6.185223111465632e-9	5.318307905177733e-9	4.6055169677927665e-9	4.558892818806726e-9	4.065568881550519e-9	3.870974429887042e-9	3.902661416255171e-9	3.820161742495998e-9	3.860246788889299e-9	3.880309407122695e-9	3.876324261575803e-9	3.877639320748472e-9	3.878069976259724e-9	3.878222520903307e-9	3.8783032341171975e-9	3.878334764451097e-9	3.8783402045439175e-9	3.8783521949525834e-9	3.878364629450459e-9	3.878346754859763e-9	3.878362186959805e-9	3.878364518428157e-9	3.878358301179219e-9	3.878373511234656e-9	3.878348087127392e-9	3.878374177368471e-9	3.87836329718283e-9	3.87835608073317e-9	3.878362742071317e-9	3.8783606326475706e-9	3.878376064747613e-9	3.878419141400968e-9	3.878554255543065e-9	3.879232490788809e-9	3.880298748981659e-9	3.884362276274089e-9	3.895435418677096e-9	3.927117186997009e-9	4.016950216900739e-9	4.269862352579423e-9	4.984601398305699e-9	7.150254832666292e-9	1.3428922973623969e-8	3.5365806061449234e-8	1.1799126642397795e-7	4.6826851596293295e-7	8.571546388225215e-7	-7.301538664794549e-7	0.000002103996536217956	-3.405590388583235e-7	-0.000002501304841473484
"t=5"	-8.796272483735379e-7	3.025777275400543e-7	-7.881218595517936e-7	0.0000013803879786999929	-8.97998792104282e-7	4.6577521151114354e-7	3.1983483661512935e-7	8.003766005515445e-8	2.2524397791379158e-8	8.004071405665059e-9	4.175012224827412e-9	2.798919873647776e-9	2.3380655189697563e-9	2.1584236620242336e-9	2.083806127650689e-9	2.0511172760251384e-9	2.0395485300639393e-9	2.031510959454863e-9	2.0295086722299516e-9	2.028174184154352e-9	2.0275801038138752e-9	2.0273119849534282e-9	2.0272136191934464e-9	2.0271423428752655e-9	2.027112255831298e-9	2.0270991551996076e-9	2.027110257429854e-9	2.027098267021188e-9	2.0270952694190214e-9	2.027086276612522e-9	2.027087275813244e-9	2.027035206353389e-9	2.0269906864101017e-9	2.026858236803264e-9	2.0270886080808737e-9	2.0281550883183286e-9	1.992146336782241e-9	2.073065941132768e-9	1.9753805258204693e-9	2.939100629539837e-9	1.5332480840513085e-9	-8.121601169364112e-10	3.041068730169627e-9	5.6865985254006546e-9	1.761708778857951e-9	2.3330019027767435e-9	-1.9895450842355444e-9	4.3966991158939095e-9	3.4960273564976774e-9	2.90883661602237e-9	9.675700018973998e-9	1.721644071750461e-8	3.618841559749342e-8	6.111208128434242e-8	1.3461196468611547e-7	4.1068146228173674e-7	0.0000013163981407160463	0.00000429804971857628	0.000013651772173051135	0.00004090063222395024	0.00011460755266456957	0.0002992289111005686	0.00072704457804873	0.001643333974020944	0.0034553386527028662	0.00675937713707464	0.012304079014425429	0.02084505564801553	0.03287451442317468	0.04827385200165346	0.06601721403387228	0.08409941627535544	0.09982015115594722	0.11041600078151159	0.11384995103292661	0.10945051994323174	0.09812545356470459	0.08205706136665425	0.06401889053531662	0.04660590142842269	0.031665847125736724	0.02008302489340197	0.011891002953353658	0.006573771757297342	0.0033936240547023377	0.001636072474635042	0.0007366475867285338	0.0003097776562402954	0.00012166512507572058	0.00004462930067383741	0.000015291074117795844	0.000004892131056699611	0.0000014607518624698557	4.084486447952784e-7	1.0791732651949104e-7	2.758429873406243e-8	7.648447764019295e-9	3.991526664748335e-9	2.6295018384914215e-9	1.5142691545122489e-9	-1.2531201631915678e-9	4.900076566727307e-9	3.548750848736404e-9	8.982854238226423e-9	2.857537695355461e-8	1.0858700494331686e-7	4.0153584923707797e-7	0.000001461901692589862	0.000004898501084871221	0.000015289484124880737	0.000044634406337396015	0.00012166194711371592	0.000309771658325686	0.0007366485954184432	0.0016360699204410745	0.0033936188581106252	0.006573773497513535	0.011890995524897141	0.020083017188084917	0.03166583551892277	0.046605884744125414	0.0640188764502646	0.08205704703432504	0.09812544263452849	0.10945051150931073	0.11384995367968409	0.11041600716474298	0.09982016300631313	0.08409943194541292	0.06601722960446821	0.04827386575337356	0.03287452687403569	0.020845063877726777	0.01230408423954743	0.006759381037213186	0.003455340742200552	0.0016433345938579036	0.0007270451926767452	0.0002992292797663332	0.00011460756630865543	0.00004090013337343379	0.000013650876595105998	0.000004303668932115201	0.0000013106835103915415	4.087255590645711e-7	1.4505298451261694e-7	5.966888172448392e-8	2.7622957476935994e-8	1.4999989583763806e-8	1.1248178388711949e-8	6.405736607817403e-9	2.754950489958219e-9	2.149575184517971e-9	2.3096268231270756e-9	2.0447128434852857e-9	2.0112173038100423e-9	2.1173364173066034e-9	2.0551362833742814e-9	2.0077538520624216e-9	2.0313636328594953e-9	2.025911327585561e-9	2.0266845979222126e-9	2.0269692591057265e-9	2.027028211948334e-9	2.0270686240664304e-9	2.0270811695866087e-9	2.0270902734154106e-9	2.0271001544003298e-9	2.027095158396719e-9	2.0270938261290894e-9	2.027104817337033e-9	2.0271061496046627e-9	2.027104262225521e-9	2.027100931556447e-9	2.0271171408126065e-9	2.0271159195672794e-9	2.027141454696846e-9	2.027189971443022e-9	2.0273324130570813e-9	2.027579104613153e-9	2.0281755164219817e-9	2.029497458977403e-9	2.031521284528992e-9	2.0395459765509827e-9	2.0511323750582733e-9	2.083786920792363e-9	2.1584356524328996e-9	2.3380776204007248e-9	2.7989303097442075e-9	4.174960488434465e-9	8.004056528676529e-9	2.2524408449520195e-8	8.00376757092991e-8	3.198348389465977e-7	4.6577517531787294e-7	-8.979988481705448e-7	0.0000013803879608254022	-7.881218145877611e-7	3.0257773497854856e-7	-8.79627261252125e-7
"t=6"	-0.0000024926919343082332	0.0000017963279075328131	0.000001455829715446555	-0.0000011369451625720117	7.841579582335001e-7	-9.214074068175648e-7	2.240283223375883e-7	2.3002933391413904e-7	6.039365252341611e-8	1.6723373352789395e-8	5.961313442881533e-9	3.4341179899755048e-9	2.591462600065597e-9	2.3755943878711605e-9	2.3223686307360936e-9	2.3273477589569325e-9	2.3314781216754454e-9	2.335677762310695e-9	2.3390152037450207e-9	2.341298821484372e-9	2.3424955308826156e-9	2.3430828388626423e-9	2.343406135807413e-9	2.343532146120708e-9	2.343601757104352e-9	2.343638949575677e-9	2.3436512730512504e-9	2.343646166025337e-9	2.3436496077167135e-9	2.3436419471778436e-9	2.3436294016576653e-9	2.3435708929042676e-9	2.3435289264739367e-9	2.343902294477118e-9	2.3436192986281412e-9	2.3037575180850922e-9	2.373477858697015e-9	2.4243208551766315e-9	2.2573601876629823e-9	-5.465332630905095e-10	5.526238244790704e-9	3.007415538824887e-9	-3.843772855560701e-9	1.35156993374963e-8	-8.554322694642735e-9	4.492013649937121e-9	1.6964760707338655e-8	-1.1169001501443176e-8	1.1955307965827444e-8	8.654278516040392e-9	6.782555406203983e-9	1.680083128174914e-8	1.488260259474572e-8	3.8303300975428556e-8	6.714145206476729e-8	1.3819589272934252e-7	4.4699731405195564e-7	0.0000015468202853030633	0.000005225093296923333	0.00001674030517062608	0.0000500183069411797	0.0001389719849231863	0.0003588719442685351	0.000861309754976558	0.0019217173204302274	0.003986791740210327	0.007692394858260676	0.013807135887500488	0.023059627456315845	0.03584376429480174	0.051867738108682726	0.0698901982919996	0.08771744839678064	0.10257075714861263	0.11177552994646034	0.113546226623369	0.10755165442464198	0.09501513968720521	0.07830851470178934	0.060224054947056294	0.043228937858216354	0.028967747364692875	0.01812488384016775	0.01059089013093839	0.005780352641985176	0.0029471299166213827	0.0014038207382551793	0.0006247891179886889	0.00025982791806289374	0.00010096517381297243	0.00003666122628176449	0.000012438841839768067	0.000003944875869188458	0.0000011689799108705046	3.2400372207419537e-7	8.553435904001816e-8	2.279455746379e-8	5.350649590063483e-9	1.2450388497953213e-9	5.529838698059564e-9	3.2010811779059622e-9	-3.711947416107364e-9	1.72063457926086e-8	1.7183271583398607e-8	7.885751829306287e-8	3.3364345375375137e-7	0.0000011709182010655184	0.000003946915337893486	0.000012433007162471199	0.000036661461046416655	0.00010096202598208759	0.0002598285178012638	0.000624793214095809	0.0014038151646770247	0.0029471263221612087	0.0057803556540590995	0.010590883656221295	0.018124876612315988	0.028967730838689865	0.04322892545732526	0.06022403870667559	0.07830850160312464	0.09501512357929398	0.10755164597877087	0.11354622595623498	0.11177553460663892	0.10257076765281936	0.08771746320633267	0.0698902156230059	0.05186775320482828	0.03584377799807703	0.02305963715762771	0.01380714278214279	0.007692399603969946	0.003986793953118295	0.0019217177546551056	0.0008613126108298896	0.00035886939755502834	0.0001389740188422195	0.00005001764700551803	0.000016741317733992567	0.000005225781776863059	0.0000015404542968999735	4.5054782304987384e-7	1.4258935443489662e-7	5.9288650988698066e-8	3.64324549417816e-8	2.7088982279543927e-8	1.4352834032393957e-8	8.791818606468382e-9	4.136926134989949e-9	6.184640022333099e-9	4.151434640498053e-9	2.8464992585242044e-9	2.5492273847405045e-9	2.5281684523648096e-9	2.2636672536435753e-9	2.3057664666481514e-9	2.3915143199104705e-9	2.3257591408309963e-9	2.348515382166738e-9	2.3429285178622195e-9	2.3434043594505738e-9	2.3436161900036723e-9	2.3436318441483195e-9	2.3436474982929667e-9	2.343658378478608e-9	2.3436625973261016e-9	2.3436584895009105e-9	2.3436659279951755e-9	2.3436671492405026e-9	2.3436694807088543e-9	2.3436685925304346e-9	2.3436457219361273e-9	2.3436580454117006e-9	2.3436025342604694e-9	2.3435420271056273e-9	2.343390481662766e-9	2.343098826074197e-9	2.3425106299157505e-9	2.3412962679714155e-9	2.3390189785033044e-9	2.335679205600627e-9	2.331475124073279e-9	2.3273609706109255e-9	2.3223607481526187e-9	2.375609819971203e-9	2.5914559387274494e-9	3.4341328669640347e-9	5.961263593867727e-9	1.6723352480596532e-8	6.039365563204058e-8	2.300293450163693e-7	2.240283134558041e-7	-9.214074471186606e-7	7.841578992806575e-7	-0.000001136945206314799	0.0000014558297453115543	0.0000017963278990951181	-0.0000024926919612866527
"t=7"	-0.000001959989299638032	-1.477486178957932e-7	0.0000014730611542779215	0.0000015896416287741744	-8.199542447240304e-7	4.6261078812115386e-7	-8.609118582469932e-7	6.403335417459743e-8	1.581619071266971e-7	4.722476809604359e-8	1.4191179897871109e-8	5.98454241718116e-9	3.96718147221975e-9	3.165508410951645e-9	2.8632410886686444e-9	2.7310605998920323e-9	2.654056419082451e-9	2.6363360383641066e-9	2.6236834926862684e-9	2.6167387146003307e-9	2.6135542618987984e-9	2.6122376484138954e-9	2.6115852813646256e-9	2.611301619381834e-9	2.6111505180281824e-9	2.6110907880294576e-9	2.611069471747385e-9	2.611033056432177e-9	2.6110370532350657e-9	2.611018401488252e-9	2.6109848727529084e-9	2.6109662210060947e-9	2.611411531461272e-9	2.609010896215125e-9	2.566650114665947e-9	2.6353090820663283e-9	2.7194405616270956e-9	1.7788096551285548e-9	2.249606056992093e-9	9.72238145546811e-9	-1.6123031798542797e-9	-1.6973322747304564e-10	1.3146834065835833e-8	-1.5254259744246212e-8	1.8326398620871487e-8	-3.282641269919395e-9	-1.2444528851851544e-8	2.502796525583051e-8	-4.265483188881092e-9	1.0532898997439588e-8	7.45114558942106e-9	1.8851602501257503e-9	1.7446638023166372e-8	-4.1543649631492485e-9	-6.160138177335739e-9	6.337087521401941e-10	6.022693765928011e-8	3.9866033751945196e-7	0.00000173948670167956	0.000006332663045283127	0.000020575510896070348	0.00006126589581212372	0.00016856217626748382	0.00043004105589339314	0.0010188057206123036	0.002242793001986043	0.00458944879203782	0.008732197070077108	0.015452152029606037	0.02543721916301278	0.03896585158462784	0.05555932942216224	0.0737594300554788	0.09120087236428398	0.10505985613488467	0.11278916010384454	0.11288247461048873	0.1053533136037147	0.09171980882143715	0.07450709818243662	0.05649011755016431	0.03998543532238241	0.02642970866136607	0.016317083427458412	0.009411117641380473	0.005071863986646052	0.002554419854126966	0.001202452567616863	0.0005291055819238721	0.0002176455199065508	0.00008369527290219558	0.000030089648665798663	0.00001011201304323972	0.0000031791274269776792	9.362942874346913e-7	2.5848726925570276e-7	6.673083841057803e-8	1.9012087348890816e-8	1.2161316842451697e-8	-5.231697297602977e-10	2.3325210651847783e-9	1.3461736392272883e-8	8.561554354358236e-9	6.771246729986302e-8	2.712751999700558e-7	9.22512810697107e-7	0.0000031774134917617047	0.000010109650280698546	0.000030099199765154516	0.00008369518666928588	0.00021764174439653505	0.0005291082673086756	0.0012024486157132808	0.002554421054922318	0.005071866888786136	0.009411103468799253	0.016317077055987728	0.02642969837956588	0.039985427005522434	0.05649009810854466	0.0745070860880871	0.09171979244620743	0.10535330777642016	0.11288246962538051	0.11278916411535855	0.10505986490162933	0.09120088732712539	0.07375944256041644	0.05555934436669874	0.038965863095436815	0.025437227641397553	0.015452157672223632	0.008732202696989044	0.004589452633458557	0.002242796355579002	0.0010188074584024376	0.0004300400667412996	0.00016856528711983731	0.00006126699744124497	0.00002057550573630884	0.000006328147969414388	0.0000017422200204730842	4.0286232971809e-7	5.714105832943517e-8	-3.025260597588897e-9	-7.801878032509535e-10	-1.457669429605346e-9	4.400365072321222e-9	6.942934449583049e-9	1.1580890357798523e-8	8.36049973695907e-9	3.058191699878421e-9	3.580326701779768e-9	3.7123836227337392e-9	2.82022538655724e-9	2.314487268506582e-9	2.754582784092463e-9	2.6766281413515003e-9	2.5174013984496924e-9	2.6523532259403737e-9	2.5946026438461445e-9	2.6154752807983073e-9	2.61055033146107e-9	2.610843208294966e-9	2.6110364981235534e-9	2.6110278383839614e-9	2.6110443807070283e-9	2.6110484885322194e-9	2.6110468231976824e-9	2.6110544837365524e-9	2.611059479740163e-9	2.61105348453583e-9	2.611070026858897e-9	2.6110681394797552e-9	2.6111087736424565e-9	2.611169391819601e-9	2.6112976225789453e-9	2.6115904994128414e-9	2.6122604079859e-9	2.6135544839434033e-9	2.6167470412730154e-9	2.623681494284824e-9	2.6363314864497056e-9	2.6540483144543714e-9	2.731070591899254e-9	2.863224435323275e-9	3.1655128518437436e-9	3.967181361197447e-9	5.984556072924363e-9	1.4191134600771704e-8	4.722474333807014e-8	1.5816190390705032e-7	6.403336016980177e-8	-8.609118649083314e-7	4.626107578120653e-7	-8.199543052311853e-7	0.0000015896415874738778	0.0000014730611843649655	-1.4774860757071906e-7	-0.000001959989323840894
"t=8"	-0.0000031083440429346965	0.0000013089339171434844	6.002712694685997e-7	6.342956554439283e-7	0.000001201577638609841	-3.421660217384215e-7	3.5054983138493867e-7	-7.444196593597852e-7	-2.4438295942452726e-8	1.028857986584697e-7	3.401436343697384e-8	1.0038707976001149e-8	4.361015215614827e-9	3.1441310666124878e-9	2.680696997714449e-9	2.5392035141180713e-9	2.4748120219797443e-9	2.4378087326581976e-9	2.4071836746131225e-9	2.399517140538876e-9	2.3948159011411008e-9	2.3918540481560058e-9	2.390645237326794e-9	2.3899698886609144e-9	2.389663689150723e-9	2.389523023893503e-9	2.389453412909859e-9	2.389414111014787e-9	2.3893781397887892e-9	2.389360598265e-9	2.389386022372264e-9	2.3896666867528893e-9	2.3850956765159026e-9	2.3439468144204056e-9	2.420197042773964e-9	2.5092928845893425e-9	1.566005769504386e-9	4.901798522638501e-9	4.848831003378962e-9	-4.7066933683836965e-9	5.3749131811997586e-9	7.038479243881568e-9	-7.420152381421019e-9	1.6170993211162e-8	-1.3975346213612738e-8	1.0012805473635922e-8	1.7718466360783225e-8	-1.7775600991143392e-8	9.503372977448521e-9	2.8374461669145035e-9	-5.320788254437048e-11	3.028104877955684e-9	-1.59453747983207e-8	-2.2397106724802995e-8	-5.0833410147888e-8	-8.959276776021596e-8	-9.440988379960658e-8	-6.315025946612707e-9	4.4764633511107377e-7	0.0000021852123773813403	0.00000799683826135933	0.00002565950541844053	0.00007530132391753153	0.00020432285861615718	0.0005143069074672324	0.0012022104804796374	0.0026108888447707868	0.005269393917213705	0.009885805217959898	0.017244837146594527	0.027978769497434497	0.04223334857300298	0.05933105770673408	0.07759905301921277	0.09452152003246816	0.10726533818939221	0.11344827960488735	0.11186667461172506	0.10287736820344973	0.0882680655589263	0.07067973721850318	0.0528360721859954	0.03688413040783778	0.024051525528227757	0.014653836273754606	0.008343851625661758	0.004440970080227036	0.0022098648034835078	0.0010282487923439776	0.0004474238101292993	0.00018208508633010823	0.00006931094241335867	0.000024677560594099646	0.000008218419511263342	0.000002558585119549761	7.474684523556263e-7	2.0820659907272443e-7	5.538876868271814e-8	9.34111010764127e-9	8.932633521752109e-9	7.374117316771844e-9	1.1234949859328935e-8	5.7563952382544414e-8	2.0881260276439662e-7	7.326416101571809e-7	0.0000025688480933538926	0.00000821974271603132	0.0000246782803994261	0.00006929792293419723	0.00018209682542635885	0.00044742572961642413	0.0010282440409131732	0.0022098647189093823	0.004440968569028536	0.008343842217056419	0.01465382982237573	0.02405151579264564	0.03688412050469991	0.05283605698592486	0.07067972582136628	0.08826804775777797	0.10287736393103697	0.11186666533000267	0.1134482852296298	0.10726534289420675	0.09452153344691228	0.07759906757370516	0.059331072199538815	0.04223335933751504	0.027978779645574714	0.01724484770838708	0.009885811739392958	0.005269397094978423	0.002610885630433657	0.0012022133075535457	0.0005143079489319247	0.00020432407799109154	0.00007530131092592374	0.00002565846700897101	0.00000799437542553516	0.0000021921019305315426	4.4936112575388876e-7	-1.4931528680151018e-8	-9.12737648794959e-8	-8.080747038174962e-8	-5.919833978573763e-8	-2.3938756421593155e-8	-1.1455857928943658e-8	1.0663528948740009e-9	-3.5233571615833625e-9	2.704460433378131e-9	4.788980989545166e-9	3.1335738448490247e-9	2.8543443164608107e-9	3.383231250708718e-9	3.232225598281957e-9	2.225059803073748e-9	2.3060076070891e-9	2.5345366916340595e-9	2.30212038321298e-9	2.419903721850858e-9	2.3748478739094026e-9	2.39316755301644e-9	2.3890304179374766e-9	2.3892106071343733e-9	2.3893987899370472e-9	2.389411002390318e-9	2.3894151102155092e-9	2.389420772352935e-9	2.3894130007917624e-9	2.3894284328918047e-9	2.389432318672391e-9	2.389453745976766e-9	2.389472175678975e-9	2.3895577738741736e-9	2.3896821188529316e-9	2.3900076362437517e-9	2.3906382429217388e-9	2.3918784730625475e-9	2.3948292238173963e-9	2.3995357922856897e-9	2.407203214538356e-9	2.4378271623604064e-9	2.474822236031571e-9	2.53923682080881e-9	2.6806948882907022e-9	3.1441645953478314e-9	4.361030758737172e-9	1.0038737841000511e-8	3.4014320471342785e-8	1.0288579233019846e-7	-2.4438275958438282e-8	-7.444196292727412e-7	3.505498420430797e-7	-3.4216604338777046e-7	0.0000012015775970874998	6.342956141436318e-7	6.002713203168142e-7	0.0000013089339255811794	-0.0000031083440620305325
"t=9"	-0.0000021209908596109273	-4.788997332028089e-7	0.0000011288706328604903	5.997668771628994e-7	4.5352977928736493e-7	6.807884547210818e-7	2.2971949786843027e-8	3.3453611614220335e-7	-6.171632681573058e-7	-6.675968466929305e-8	6.769337912437834e-8	2.5165618366962406e-8	7.778097277366669e-9	3.88887622104761e-9	3.302075834987761e-9	3.153998950899961e-9	3.131104819864561e-9	3.1569112879381578e-9	3.1767157793183287e-9	3.1777244169362007e-9	3.1775750919393886e-9	3.1786963061719575e-9	3.1782992904183516e-9	3.1783602416624035e-9	3.1781679510345384e-9	3.1782187992490663e-9	3.1781163256638933e-9	3.1781623999194153e-9	3.1780532649960946e-9	3.1781729470381492e-9	3.1781326459423553e-9	3.171866103102161e-9	3.1358481367149693e-9	3.2245904835193073e-9	3.3313459768535836e-9	2.693609446602352e-9	6.292307452859802e-9	4.779457940529142e-10	3.522262481681082e-10	9.41789690678263e-9	-4.00016875179432e-9	2.500967655194586e-9	1.22154008019848e-8	-1.186387510454523e-8	2.814083865931849e-8	-4.130557007542279e-9	-1.1364445162698189e-8	2.3726182352135083e-8	-1.0166070985029307e-8	-2.292861123187606e-9	2.524339626219785e-9	-1.4141719129057151e-8	-1.9571400389217786e-8	-4.717215251748286e-8	-5.791446333613948e-8	-7.371870391903457e-8	-7.972816906676172e-8	-3.265574488597878e-8	1.5285625798444613e-7	8.226004026834488e-7	0.000003080242693465074	0.000010333904617798595	0.00003204402997514233	0.0000922813275480161	0.00024688136273376404	0.0006133402424228773	0.001414945446662652	0.003031650020801302	0.006034361160761503	0.011161598037882525	0.019191294109986767	0.030684166571059768	0.0456364262199197	0.06316240200668921	0.08138091560577565	0.09765063510674821	0.10916661875462397	0.11374730255996457	0.11051008695563769	0.1001479428733747	0.08468898253448354	0.06685222458678375	0.04927889307876454	0.03393171662346761	0.021831541548203548	0.013128672030569444	0.007381218264949974	0.0038806645487393654	0.0019082820716853632	0.0008778456624135567	0.0003778196892272323	0.000152158711284045	0.000057343025526956914	0.000020222724520069235	0.000006677058671300529	0.000002064640246657312	5.956867813461386e-7	1.62830697814087e-7	4.867077341152992e-8	8.070336066090533e-9	1.5021922816771394e-8	4.894441618663592e-8	1.5901786198924128e-7	5.946897472242085e-7	0.0000020786669057137885	0.000006666759129192457	0.00002022214730867944	0.000057348145726443533	0.00015216024689745922	0.0003778189380206909	0.0008778310039909698	0.0019082916601139699	0.0038806623395061246	0.007381209954348433	0.013128669975974283	0.021831539283255652	0.03393169926137529	0.049278878649098856	0.06685220622637178	0.08468896825511485	0.10014793045102233	0.1105100811475076	0.11374730502806374	0.10916662365771046	0.09765064804689327	0.08138092948452513	0.06316241705760317	0.045636445116782	0.030684173727551833	0.019191305347801446	0.011161597444484417	0.006034369038322662	0.003031656777951919	0.0014149444990387838	0.0006133405912794876	0.0002468790211379579	0.00009228120114546101	0.000032044716500756465	0.000010335666560723489	0.0000030820113079421674	8.170820592345862e-7	1.5020277810418037e-7	-2.7963625748306242e-8	-7.855306827231345e-8	-7.740665719513373e-8	-5.5024725109653616e-8	-4.209445370051412e-8	-2.387950914783943e-8	-1.3381043606486287e-8	-1.2136714966359818e-9	-1.1228427077014658e-9	9.367618902800245e-10	3.6919474144525566e-9	4.143861476180177e-9	3.5285457888889482e-9	3.378584523261452e-9	3.95355592708313e-9	3.403919590638793e-9	3.0134186257413376e-9	3.3205355132182035e-9	3.1195744876200138e-9	3.1997230420799383e-9	3.1658754506835862e-9	3.1812285028465226e-9	3.1778514264502178e-9	3.1778544240523843e-9	3.178152740979101e-9	3.178065588471668e-9	3.1781415277265523e-9	3.178064367226341e-9	3.178160401517971e-9	3.178068919140742e-9	3.1781708376144024e-9	3.1780870157760432e-9	3.1782216858289303e-9	3.1781648424100695e-9	3.1783443654731514e-9	3.178276863913254e-9	3.178682983495662e-9	3.1775579945048094e-9	3.1777032116764303e-9	3.176691576456392e-9	3.1568977432172574e-9	3.131068626593958e-9	3.1539959532977946e-9	3.3020454148768863e-9	3.888860788947568e-9	7.778088395582472e-9	2.516562036536385e-8	6.769331117872923e-8	-6.675971253589097e-8	-6.171632629392576e-7	3.345361083706422e-7	2.29719351318991e-8	6.807884117554508e-7	4.5352972211087916e-7	5.997668356405583e-7	0.0000011288706618373112	-4.788997363114333e-7	-0.0000021209908784847187
"t=10"	-0.0000027576782123395205	0.0000012495987768978978	1.2558608519785963e-7	1.710722794534547e-7	2.916483433645922e-7	5.95414518134163e-7	2.7490524212581136e-7	2.3837750151578518e-7	3.579629597183498e-7	-4.948299467955053e-7	-8.56183854924808e-8	4.573335243840404e-8	1.9771068782148404e-8	6.447441913692842e-9	3.4429432638205526e-9	2.9921936040011587e-9	2.954042677139057e-9	2.987484815086816e-9	3.0179467813695737e-9	3.04650249471905e-9	3.064672293717763e-9	3.0699910391618346e-9	3.07387715281493e-9	3.075099175298135e-9	3.0758285918253137e-9	3.076066068530281e-9	3.0762253855343147e-9	3.0762332681177895e-9	3.076316201777729e-9	3.076049526207214e-9	3.0687231644677126e-9	3.0407939499710324e-9	3.142432869474021e-9	3.269872483890879e-9	2.8457712852869577e-9	5.31179344953614e-9	-1.1458216597759474e-9	4.494515759567719e-9	4.628886940416521e-9	-8.441440102480158e-9	1.5379219120426058e-8	3.823763528032487e-9	-6.12588180182172e-9	2.3965472051301617e-8	-2.4968155987181717e-8	1.2756010803194329e-8	1.926402737328914e-8	-1.925236170485789e-8	1.5894797589233178e-8	-2.2450110659377742e-9	-1.7016554609838863e-8	-8.158301256777634e-9	-2.4328515979554766e-8	-1.7312820843606858e-8	-1.5087663896018455e-8	1.273234262466616e-8	4.8526863860587355e-8	1.0894527768812168e-7	2.3756085121284798e-7	5.12980302125321e-7	0.0000013639082332428387	0.00000416145950943303	0.000013072420812942909	0.00003961692441545317	0.00011257772351547235	0.00029751200825045565	0.0007298540973671441	0.0016616254694944432	0.003511789847264968	0.00689253037263915	0.012567447372580642	0.021296011432290984	0.033550743804449445	0.04916236656706985	0.06703044003553027	0.08507594584868217	0.10056059018727015	0.11074605825883277	0.11368446846034574	0.10882729612388753	0.09719093188457073	0.0810115737346141	0.06304882460038264	0.04583342680324198	0.03113298380809948	0.019766936307900274	0.011734747220122688	0.0065155020849285705	0.003384342223861081	0.0016449220698122602	0.0007482543200556524	0.000318605401979033	0.0001270040742775702	0.000047401147007741784	0.000016562808935804973	0.0000054168905323503935	0.0000016628914893956903	4.778278057671059e-7	1.2339396004978909e-7	5.1397976652545196e-8	4.523981100845731e-8	1.224696474233511e-7	4.849989012623013e-7	0.0000016634869065557112	0.000005413487318750576	0.000016575905660620727	0.00004739218657678901	0.00012700477261673448	0.0003185986172679067	0.0007482678800670994	0.0016449201211412579	0.003384326910064961	0.00651550149214053	0.011734740240658681	0.01976693255607498	0.031132970722027253	0.045833408861962965	0.0630488177700178	0.0810115607975308	0.09719091521984968	0.10882729121193835	0.11368445959125006	0.1107460674587285	0.10056060027698444	0.08507595876704876	0.06703046232327359	0.04916237801519063	0.033550756038574825	0.021296028330116012	0.012567450052337392	0.006892534266731309	0.0035117902716793603	0.0016616250331012994	0.0007298521638026134	0.00029751837777380885	0.00011257143585829965	0.0000396198175051099	0.000013075384611815899	0.000004156748041328484	0.0000013612191777090388	5.185147020636549e-7	2.3803230697616584e-7	1.0948039896874207e-7	5.0424794340031553e-8	9.030775349749831e-9	-1.570831120734084e-8	-1.950244676862667e-8	-2.01437089231149e-8	-1.506534119677383e-8	-7.271770408046052e-9	-8.600572476424873e-10	2.715916158635423e-9	3.0836910802634065e-10	1.2007007610392861e-9	2.6835351718546008e-9	3.4114998603840263e-9	3.009120619346106e-9	3.3776729191359323e-9	3.479836085951149e-9	2.946905053313742e-9	3.176881979705115e-9	3.0460607369775516e-9	3.0918608784347157e-9	3.0663075412107332e-9	3.0790763272392496e-9	3.0760767266713174e-9	3.076095822507341e-9	3.076286669845274e-9	3.0763049885251803e-9	3.0762942193618414e-9	3.0762975500309153e-9	3.0762851155330395e-9	3.0762755676150277e-9	3.0761958536018597e-9	3.076099153176415e-9	3.075812826658364e-9	3.0751199364686954e-9	3.0738408485220248e-9	3.0700164632690985e-9	3.0646345461349256e-9	3.04651781579679e-9	3.0179160281917916e-9	2.987492475625686e-9	2.954011923961275e-9	2.992196046491813e-9	3.4429178397132887e-9	6.447435918488509e-9	1.9771071446683663e-8	4.5733346776266615e-8	-8.561843767296295e-8	-4.948299636708953e-7	3.579629340721979e-7	2.3837751339517155e-7	2.7490521437023574e-7	5.954144702835507e-7	2.9164829051797625e-7	1.7107222805012867e-7	1.2558611617308202e-7	0.0000012495987778970985	-0.0000027576782307692227
"t=11"	-0.000001781478468410036	6.173711430967899e-8	0.0000012259242678780424	1.3907405682633822e-7	-4.700002657065383e-7	-1.651480266984251e-7	7.291205754711427e-7	6.3974028297053565e-9	3.2978675035266747e-7	3.8270754243452387e-7	-3.833401299724315e-7	-9.12599643632106e-8	3.085020250370718e-8	1.6434510308194206e-8	5.895701926661445e-9	3.2449518627686302e-9	2.766445073021373e-9	2.665372145216338e-9	2.6739481739923576e-9	2.7000223168371917e-9	2.7111867195728223e-9	2.7262154755902657e-9	2.7319756457089284e-9	2.7359132737103664e-9	2.737372661876236e-9	2.7382845990686633e-9	2.738589133244318e-9	2.7388177281650883e-9	2.7383025846816622e-9	2.730833004171984e-9	2.7122590839923078e-9	2.8233863025306505e-9	2.955108713287302e-9	2.5662837410678208e-9	3.885932020608607e-9	-5.862577090454124e-10	4.672183862020063e-9	-5.350518916813485e-10	-2.0732857652916437e-9	2.14018394117943e-8	-9.60144930228779e-9	4.521052532346914e-9	1.1197386351469163e-8	-2.1097093183541915e-8	2.5122868008153887e-8	-6.935011231945509e-9	-7.760712961157878e-9	1.985082698219287e-8	-1.4776880830069672e-8	5.626809129744004e-9	3.780491808491604e-9	-1.528233495307063e-8	1.3832990974904646e-8	2.4267476694816992e-8	6.076276981570317e-8	1.0652198145777447e-7	1.8900107523478482e-7	2.735260916653104e-7	3.3718005265637174e-7	4.6133790443381173e-7	7.316391866796224e-7	0.0000017018804201462956	0.0000051362205311100695	0.000016168035651298318	0.0000487802692943351	0.00013724758664557246	0.0003582783113460497	0.0008672674942808989	0.0019474911426472508	0.004058493039894251	0.007852366337411931	0.014111140255524734	0.02356273236011608	0.03657426216640469	0.05279632813306001	0.07091035658204725	0.08865423813580309	0.10322461091138002	0.11198841552462768	0.113261097513361	0.10683547265475235	0.09403335631026277	0.07726424061403003	0.05929196569537898	0.04251235876909232	0.028490982779303398	0.01785386023967539	0.010464928453193245	0.005739241447963561	0.0029458330330948135	0.001415472465806089	0.0006368298812902129	0.000268324570818268	0.00010588947372447421	0.00003914717625408404	0.000013555832651390709	0.000004394103513383207	0.0000013378313800105346	4.0113081356540903e-7	1.2230953161385116e-7	1.2259424098104432e-7	4.0338006868090304e-7	0.000001329683193551645	0.000004399448496061886	0.000013557791190832447	0.00003913480056805252	0.0001059068393740592	0.00026832124716680283	0.0006368249059751641	0.001415479474139003	0.0029458127888647434	0.0057392519709458245	0.010464935183691737	0.017853830594065312	0.028490979511102577	0.042512340956739725	0.05929195832258927	0.07726421775215309	0.09403335283497616	0.10683545062695698	0.11326110156232783	0.11198841878733268	0.103224623685923	0.08865425459122489	0.07091036833272002	0.052796341478811404	0.03657427802183444	0.023562743312557144	0.014111155575771694	0.007852368291081269	0.004058488674676175	0.001947496175326524	0.0008672709501452713	0.00035827279325861827	0.00013724975975870635	0.00004878144536146767	0.00001617128482100938	0.000005128119137332021	0.0000017038427756466135	7.385424345418556e-7	4.5521324132380414e-7	3.417408226402685e-7	2.6708974532052565e-7	1.828519701208009e-7	1.1184811821163265e-7	6.349943171279904e-8	2.339904114911917e-8	9.1173685268231e-9	2.4992947711410807e-9	-6.2373928244596755e-9	-3.763298894732259e-9	-3.559044725598426e-9	4.504407624672524e-9	2.815000121891842e-9	1.1368729291305613e-9	8.962557362934831e-10	2.4809287957339166e-9	2.695247025563674e-9	2.695884293579809e-9	3.074375976019894e-9	2.6982140965969847e-9	2.793379749732594e-9	2.72931255373976e-9	2.750079386437676e-9	2.730952020080224e-9	2.7414176484441555e-9	2.7388470380529384e-9	2.7387003775913854e-9	2.7389327472704394e-9	2.738899995691213e-9	2.7389229773078227e-9	2.7388528112126664e-9	2.738813620339897e-9	2.7385991252515396e-9	2.7382949241427923e-9	2.7373938671360065e-9	2.735911941442737e-9	2.7319698725492003e-9	2.7262151425233583e-9	2.7111934919332725e-9	2.700010659495433e-9	2.6739553904420177e-9	2.665344500663025e-9	2.7664615043221374e-9	3.2449190001671013e-9	5.8957231319212156e-9	1.643448666044378e-8	3.0850222931810833e-8	-9.125997924019913e-8	-3.833401716057949e-7	3.827075205631303e-7	3.2978674469053004e-7	6.397397389612536e-9	7.291205629256226e-7	-1.651480716624576e-7	-4.7000034075761477e-7	1.3907401352764026e-7	0.0000012259242941903281	6.17371149758128e-8	-0.0000017814784747383072
"t=12"	-0.0000026317474113302097	0.0000012006799026131887	7.608299327221957e-7	6.791378160952988e-7	3.2588745568773447e-7	-6.802110708026277e-7	-6.248555556309654e-7	7.719306965858763e-7	-1.5749048376534347e-7	3.4504319135209016e-7	3.8994843953865654e-7	-2.888993617666813e-7	-8.893726699543691e-8	1.976048080720716e-8	1.4195555064766552e-8	5.998385232963699e-9	3.599374576168657e-9	3.120016467406117e-9	2.9268443224594876e-9	2.8762803250259594e-9	2.888611572160471e-9	2.887300176723784e-9	2.8949316277504522e-9	2.8978207611274343e-9	2.9007662938340673e-9	2.9015042590785356e-9	2.902529327997172e-9	2.9016808955617535e-9	2.8951170349955646e-9	2.8855137168548595e-9	3.000500958805219e-9	3.1121859533911334e-9	2.655375141991101e-9	3.3267300025840996e-9	8.956131392068301e-10	3.2167895014367787e-9	-7.898188769672743e-10	7.299389204185047e-9	1.6478323483504198e-8	-1.5413319509605117e-8	1.374089930727962e-8	-7.572271698563782e-10	-7.2378741888812215e-9	2.1166704167185912e-8	-1.0358499058504833e-8	8.003138929346676e-9	-4.912319107042151e-9	-3.647692037311856e-9	1.7401670882044584e-8	-1.4227641287334336e-8	1.2959211592722397e-8	3.4996897380068503e-8	3.607331355848231e-8	8.00105256493211e-8	1.266359669349626e-7	1.8244033772596424e-7	2.1689169804606223e-7	2.528723862527116e-7	3.0385297900004105e-7	2.847088002022602e-7	3.4117145120138304e-7	6.568028193543185e-7	0.0000019080039366237145	0.000006339166271795982	0.000020264276638592982	0.00006048968033955937	0.0001676813833201285	0.0004312677904773077	0.0010289546338350108	0.002277631409745018	0.004678677165943057	0.008921842856087325	0.015799414501522335	0.025993382979634827	0.039748131425194067	0.05652104699330429	0.0747758184063404	0.09208614799121506	0.10561821542116878	0.11288226778434118	0.11248252447816909	0.10455474144990562	0.0907032938119523	0.07347461480409967	0.05560215487789455	0.039326140540766996	0.026006975454940795	0.016087489063357885	0.009311858620948743	0.005045172433223	0.0025594071428035603	0.0012160123203294182	0.0005412207547856873	0.00022569524621340875	0.00008819526356784735	0.000032302192726763046	0.000011098362525885364	0.000003582190531536966	0.000001086552955498199	3.8675740654525725e-7	4.0152906222168383e-7	0.0000010798256436794773	0.000003580668584635127	0.00001109459970716209	0.0000322975739192044	0.00008820273190823791	0.00022568802391353948	0.000541217607579636	0.0012160214157369564	0.00255940245665387	0.005045175399866042	0.00931183132528679	0.016087518556910263	0.02600694291213823	0.03932612649350198	0.05560214942284747	0.0734745895082276	0.09070328080225598	0.10455471626028356	0.1124825515132224	0.11288226343834296	0.10561822487652717	0.0920861439354358	0.07477584344082766	0.05652106832390913	0.03974815175823487	0.025993388349835445	0.015799413376966998	0.008921842790510559	0.0046786839707566585	0.0022776382993809907	0.0010289528251411495	0.0004312715177088311	0.00016768594775462553	0.0000604857639571188	0.0000202627031474778	0.000006336755255076376	0.000001917786518146336	6.491950296227955e-7	3.4175214091991535e-7	2.915150073556916e-7	2.883615928261918e-7	2.6273804643039966e-7	2.219334792608052e-7	1.77156668113021e-7	1.215656594277803e-7	8.60058992913082e-8	4.345476134481885e-8	2.008882393766953e-8	1.1175125824713916e-8	1.80997483667511e-9	2.685930589052532e-9	-3.859061070698999e-9	3.13078918345866e-9	5.2780173565025734e-9	3.6054869090307307e-9	1.0348057966069746e-9	2.0165584757592114e-9	2.839290247358406e-9	2.7603237473527997e-9	3.068313936260836e-9	2.9377181798295737e-9	2.9210831531401027e-9	2.906342833064457e-9	2.910514496079486e-9	2.8965978504658096e-9	2.905071072589749e-9	2.903108531349119e-9	2.902539875115906e-9	2.9030378101424503e-9	2.9027095171940687e-9	2.9029642023559177e-9	2.9025092329604263e-9	2.9025344350230853e-9	2.9015647662333777e-9	2.9007792834434554e-9	2.8978620614239503e-9	2.894922412899348e-9	2.8873444746224664e-9	2.888618788610131e-9	2.87631507500663e-9	2.9268598655818323e-9	3.1199827166261684e-9	3.5994964786567607e-9	5.998340713020411e-9	1.4195598141419907e-8	1.9760414748937194e-8	-8.893713521196389e-8	-2.8889940928422675e-7	3.89948487056202e-7	3.4504315038486055e-7	-1.5749046811119882e-7	7.719306994724562e-7	-6.248554987875465e-7	-6.802111233161767e-7	3.258874206046869e-7	6.791378028836448e-7	7.608299760208936e-7	0.0000012006798970620736	-0.0000026317474042247824
"t=13"	-0.0000019031587246143289	2.460345082111459e-7	0.0000010419291450736168	5.357821399876173e-7	2.066651355603355e-7	5.409003969170101e-7	-5.14616111835231e-7	-0.0000010045862378627035	7.135425921234173e-7	-2.599487395338329e-7	3.249565035945423e-7	3.808982090847124e-7	-2.1363964863851947e-7	-8.346373647771799e-8	1.0319139209791217e-8	1.1293451174232416e-8	5.106890355044413e-9	3.1967677394106886e-9	2.8017909103894567e-9	2.601706738936116e-9	2.514697228228613e-9	2.503352747318388e-9	2.4956143818144483e-9	2.4962275579909488e-9	2.4975234103052912e-9	2.498317441812503e-9	2.4984584401366305e-9	2.4923376695795696e-9	2.4917476970642838e-9	2.602833060194598e-9	2.676818877667131e-9	2.1383166348698524e-9	2.5915761758810163e-9	1.369250379745779e-9	1.354764966876587e-9	1.8103710752725988e-9	1.1697512292130341e-8	6.192415358263759e-9	-1.4042286777815605e-8	1.5969543243343765e-8	-8.776550264322225e-9	7.178329819446105e-9	7.700890591877396e-9	-4.075349169241349e-9	4.133720032939436e-9	-3.2282905237934756e-9	2.1086592028041196e-8	-1.4423740424263087e-8	-5.321287410708919e-9	3.500664358391248e-8	1.586726616764622e-8	4.2451079984573425e-8	8.127835948723572e-8	1.0025400931645834e-7	1.1671344291031005e-7	1.3843606438967981e-7	1.4810455162272973e-7	1.1700768420830343e-7	5.0324116651623285e-8	5.3595419324814486e-8	3.3524392151207394e-8	1.4653020696808738e-7	6.990119504335368e-7	0.0000024914950877974462	0.000008250209506344142	0.00002568967767568875	0.00007502340668052998	0.00020445333432961288	0.000517913078526111	0.0012178546975596394	0.0026572011119643246	0.0053797195109470675	0.01010931477763144	0.0176389278939193	0.02858910794352265	0.04306419163609321	0.06031767679468314	0.07859958775905906	0.09534268184492567	0.10771931423612768	0.11341970488750996	0.11135758273400709	0.10200740538838948	0.08722910178565069	0.06966883713234906	0.05199749054414182	0.03628283141365496	0.023680487949789053	0.01446217522721549	0.008267972475416885	0.004426295137041625	0.002219693170175674	0.0010430097713645115	0.00045932157862271783	0.00018962218818319165	0.00007340193920246652	0.000026638777157694804	0.000009074752694293586	0.0000029638236188622713	0.0000011186380576289068	0.0000010949080576638792	0.000002970559445092391	0.000009077292696724193	0.000026638374528653586	0.000073399784703998	0.0001896169795344571	0.00045932813778359893	0.0010429861430544252	0.002219715956352619	0.004426289347020496	0.008267965211448014	0.014462156507074608	0.023680510940265576	0.03628277964277493	0.05199749834325418	0.06966882229926818	0.08722907711059891	0.10200740326551261	0.11135758263573681	0.11341968502849464	0.10771933482612395	0.09534269443815935	0.07859961673777816	0.060317670612261565	0.043064217561555096	0.02858910911130963	0.01763894700074553	0.010109326505565175	0.0053797115673470675	0.002657204479816655	0.0012178559882198847	0.0005179070563395838	0.00020445866041252092	0.00007502859150820829	0.000025681564647994648	0.000008253056715257223	0.0000024987154143563117	6.891604799053042e-7	1.5926922714015745e-7	2.9110494459416714e-8	3.188617758720369e-8	7.235779209135984e-8	1.1372417940691548e-7	1.4547194437941613e-7	1.379739024143234e-7	1.2911742930388215e-7	9.287647639855123e-8	7.077534758259674e-8	4.6748618420799914e-8	2.3814560989876554e-8	1.679269756582613e-8	4.58113791346193e-9	6.376975281163766e-9	-2.049900138523242e-9	5.429742211404687e-10	4.291199950934299e-9	5.266069358356162e-9	1.8365737819436845e-9	1.2649340463966041e-9	2.2902402196933735e-9	2.408069965653681e-9	2.5007398374299328e-9	2.5817497029123615e-9	2.494819573151119e-9	2.5102424583423044e-9	2.5052676599912616e-9	2.4943009879763167e-9	2.5023024763370927e-9	2.4998748626714473e-9	2.4999697867400528e-9	2.4996413827693686e-9	2.5000111980588713e-9	2.49940024232842e-9	2.4993953573471117e-9	2.498374729320574e-9	2.4975402856952655e-9	2.496237661020473e-9	2.4956023914057823e-9	2.503369289641455e-9	2.514689789734348e-9	2.601699300441851e-9	2.8017788089584883e-9	3.196839126751172e-9	5.1067655659764455e-9	1.1293444623916571e-8	1.0319197385477707e-8	-8.346377955437134e-8	-2.1363960556186612e-7	3.808981429154201e-7	3.2495655555297986e-7	-2.5994878194435245e-7	7.13542648522747e-7	-0.0000010045863421126455	-5.146160980684655e-7	5.409003639433863e-7	2.0666506694855258e-7	5.357821377671712e-7	0.0000010419291691654564	2.4603450121674086e-7	-0.0000019031587441542541
"t=14"	-0.0000027269309977873135	9.35060538664878e-7	0.0000010396515666144523	5.68902392195092e-7	4.614464821361963e-7	-1.1826419377136688e-7	5.336099113684156e-7	-1.436311845015581e-7	-0.0000012051248622357846	5.898885149235866e-7	-3.349856544376806e-7	2.887107851679005e-7	3.642733058528691e-7	-1.5320718715905457e-7	-7.529172585396537e-8	3.381294577664562e-9	8.782033433796244e-9	4.480592452615895e-9	3.096014111747536e-9	2.700040413472493e-9	2.5622762800381338e-9	2.4807844667407153e-9	2.4589845715183856e-9	2.445896707392592e-9	2.444785596189547e-9	2.4409904098021684e-9	2.4384491092988014e-9	2.4416735300292203e-9	2.546529431768363e-9	2.5706305972761356e-9	1.990085984893142e-9	2.438750978939197e-9	1.7500367821554619e-9	8.827104602815439e-10	5.471131436785015e-9	1.0729184873881081e-8	-2.44560582896014e-9	-8.257960315560808e-9	1.3437053580922509e-8	-9.185827987145956e-9	1.3793172382037255e-8	-2.8961537612559596e-9	5.321719176443196e-9	-2.9486197927752755e-9	1.0228341729145995e-8	9.878040163613377e-9	-2.044442171111882e-8	3.343610532891006e-8	1.002009697437245e-8	7.286035774711763e-9	5.0168385223869905e-8	4.790096952422829e-8	6.122839246724965e-8	6.86910749392311e-8	6.942769792406267e-8	3.355873734456338e-8	-1.3908797891204472e-8	-5.899384192264989e-8	-1.053915461568522e-7	-1.5080011983581443e-7	-8.492321368347433e-8	4.295732569659094e-8	2.9595132455817463e-7	0.0000010615865212448838	0.0000033342269537550706	0.00001049980993261812	0.0000320730760711152	0.00009237813068163625	0.00024830189365898647	0.0006202448496236412	0.0014379005160765068	0.0030922591388434784	0.006169484213295551	0.01142297950754656	0.019635165257984144	0.03134880465430412	0.0465115999326966	0.06416482909580268	0.08235342582695193	0.0983958525992793	0.10950882254837091	0.11359682268740434	0.10989880039206057	0.0992179264362767	0.08363932177346145	0.06587164012540336	0.04849382261693258	0.03338835604007695	0.02150959440040967	0.01297151832647514	0.007325710694845777	0.0038758845625904703	0.0019217592889718693	0.0008932568237324245	0.00038931474268688593	0.00015913256972333034	0.00006102256587969812	0.000022001613196209746	0.000007608440674267136	0.000003034491495967906	0.000003056957059710541	0.000007590234676224661	0.000022007151200265085	0.00006103522695977137	0.0001591256906103844	0.0003893134546003596	0.0008932519759833335	0.0019217621710970745	0.0038758934927068944	0.007325673973424318	0.012971550135102095	0.021509533611548393	0.03338841632317735	0.04849374974566678	0.0658716342433735	0.08363933721493366	0.09921789462039943	0.10989879990309848	0.11359681194809235	0.10950884093338331	0.09839586954370427	0.08235341924766781	0.06416485062058996	0.046511616950889234	0.031348834311213825	0.019635159753855325	0.011422967640679071	0.0061695115545404855	0.0030922572948436367	0.0014378977350691935	0.0006202618397675996	0.00024828439201296515	0.00009236793290756662	0.00003207446902586675	0.000010508675250653354	0.000003346086648758906	0.000001041661994216625	3.1026103397557847e-7	3.133319126380485e-8	-8.565601472554363e-8	-1.305608792190327e-7	-1.1819264778001326e-7	-5.886975729119115e-8	-1.5061899727442096e-8	4.127306152401644e-8	5.999836205639042e-8	6.946362673954098e-8	6.384626538569194e-8	4.827897193138142e-8	4.2294100222051156e-8	1.9985139099176763e-8	1.6992445006636103e-8	6.424715648378765e-9	7.242816679742248e-9	8.749142521580211e-10	-2.720759173513443e-10	2.4330208958645017e-9	5.626974552974673e-9	3.0233060499540443e-9	1.5509993289697377e-9	2.03361494310883e-9	2.427453460462914e-9	2.327055992346061e-9	2.5466821984565513e-9	2.4247734931037712e-9	2.45889686389944e-9	2.446079117035538e-9	2.439844326573848e-9	2.4448917335107012e-9	2.4448600921544994e-9	2.442768320953803e-9	2.4444448687432896e-9	2.442617330622454e-9	2.4440848234164037e-9	2.442258173473988e-9	2.4446219493157173e-9	2.4461402903241947e-9	2.45873499338245e-9	2.4810186127766087e-9	2.5620549015670235e-9	2.7002028391009958e-9	3.095797396213129e-9	4.4809322918837324e-9	8.78155714811868e-9	3.3816053290891546e-9	-7.52917720392432e-8	-1.5320724355838422e-7	3.642733142905641e-7	2.8871066060087713e-7	-3.3498571216927786e-7	5.898885508948126e-7	-0.0000012051248885480703	-1.436310849145528e-7	5.336099907493619e-7	-1.18264334769691e-7	4.6144637577683056e-7	5.689023591104458e-7	0.000001039651610912351	9.350605324476291e-7	-0.0000027269310073352315
"t=15"	-0.0000020645824904130805	1.874075520325036e-7	6.39578073169389e-7	6.990817239538316e-7	3.06818345841009e-7	5.921994411517417e-7	-1.2002917137987623e-7	3.401461964314123e-7	1.9205499413033067e-7	-0.0000012109178973984669	4.5575809226594544e-7	-3.9598811862884276e-7	2.42811320050329e-7	3.44025559928518e-7	-1.0386523163763428e-7	-6.542862118763537e-8	-6.586992062906916e-10	6.7352736721204565e-9	4.276824006055335e-9	3.2092292157059887e-9	2.9884109631339584e-9	2.882916128044144e-9	2.8277457042591436e-9	2.798298370798591e-9	2.792944098217731e-9	2.7794947454751195e-9	2.793118292210295e-9	2.876987426070343e-9	2.8614898228696006e-9	2.277054211852203e-9	2.8015980646500793e-9	2.3326305331750063e-9	1.706654373379024e-9	8.241195725844364e-9	6.51537623852505e-9	-6.136180674687353e-9	-1.0428197194656263e-9	1.0202432454420318e-8	-5.352025600480204e-9	1.4630148426064693e-8	-7.607524499242402e-9	1.3076493887709262e-8	-9.17392617427737e-9	1.7110550531995727e-8	-2.7322515361305477e-9	-7.737180895972529e-9	3.071519305564152e-8	-6.20540752116483e-9	3.660398417704158e-8	3.1139034240013075e-8	1.7642117211558173e-8	4.3448389774880525e-8	1.9428515019015435e-8	1.4288610294954651e-8	-3.200168230410583e-8	-6.057964330175025e-8	-1.119529425830379e-7	-1.428353995081011e-7	-1.2770944401996331e-7	-8.175994492543026e-8	-3.5974148993034305e-8	6.247388073532534e-8	2.1991373966301353e-7	4.6330180769604823e-7	0.000001295739770479365	0.000004087863972546124	0.000012980819060981474	0.000039576462684487446	0.00011314525048233826	0.0003006420345921246	0.0007409229258250605	0.001693437208754367	0.0035891323352882365	0.007055811856610417	0.012870293155275325	0.021792283556505754	0.03426934405480231	0.05007706744118967	0.06803934086668029	0.08600847262008626	0.10121913110106628	0.1109707836745576	0.11341358241703403	0.10812187964675779	0.09621236024489743	0.07996224164780663	0.06210598409002566	0.04510472887319439	0.03064666535155347	0.019491090596042593	0.011608678530269367	0.006477566305895355	0.003387615284096368	0.0016610548834364858	0.0007638574812248722	0.00032955763957065454	0.00013345420280819198	0.000050840947078412135	0.000018628222178351805	0.000007963264912369539	0.000007941823088053468	0.000018649824341188115	0.00005083943104489119	0.00013344484997679373	0.00032955621395736046	0.0007638773262164111	0.0016610365848642727	0.003387620729441654	0.006477570910085606	0.011608655308470661	0.019491082000357207	0.030646644821903712	0.045104768935275596	0.06210590882885758	0.07996223184101736	0.09621237640487545	0.10812186300614934	0.11341357795393625	0.1109707989152694	0.1012191322552729	0.08600848031661956	0.0680393694590945	0.05007709637131208	0.03426934125316505	0.021792273169362386	0.012870320759109988	0.007055799213360303	0.0035891538118394406	0.0016934226593210422	0.0007409298293601374	0.00030061825086380445	0.00011317901486729287	0.00003958035240880786	0.000012977268867842007	0.000004075663421088116	0.000001283272540897329	4.827830477616146e-7	2.0703823799816945e-7	6.52461774608426e-8	-2.372844321030243e-8	-8.604772860909549e-8	-1.2706868823819661e-7	-1.4649404278532785e-7	-1.044051152199188e-7	-7.420265635271761e-8	-2.822775424515811e-8	1.259597837144355e-8	2.619410144344414e-8	3.9130121254338235e-8	2.7271769953429725e-8	3.327502373640101e-8	1.684836603565998e-8	1.5180192880492882e-8	8.07108480049834e-9	6.366801752477613e-9	3.0980509269085132e-9	9.74214264815032e-10	9.018225055612561e-10	5.1967042891121196e-9	4.248161378228588e-9	2.4497532891132323e-9	2.2678062761016804e-9	2.810767285588156e-9	2.6066363512100565e-9	2.885115146789019e-9	2.7636684052367855e-9	2.79895207011549e-9	2.789138919823131e-9	2.7784189393642578e-9	2.7890435516653156e-9	2.7831380533527295e-9	2.7871690511105385e-9	2.7827592452567274e-9	2.787679531657261e-9	2.784396491151142e-9	2.793679065860033e-9	2.7986873929464195e-9	2.8274393937266495e-9	2.8832232157327553e-9	2.9880703467100034e-9	3.2095496260708956e-9	4.276577425521566e-9	6.7353740362818826e-9	-6.5881500255216e-10	-6.542842279078087e-8	-1.0386542870222115e-7	3.4402561477353544e-7	2.428114007635429e-7	-3.9598815881891625e-7	4.5575801610464595e-7	-0.0000012109178496588768	1.9205502910235595e-7	3.401458392726653e-7	-1.2002877902705933e-7	5.921992494162254e-7	3.068182709009548e-7	6.990817102980884e-7	6.395780967061171e-7	1.8740755935997555e-7	-0.000002064582506400292
"t=16"	-0.0000026976576700254995	8.510296893859959e-7	0.0000010544472969220564	4.002732845176382e-8	2.587852196977991e-7	4.075585824381278e-8	5.978503547776626e-7	1.2684130112905478e-7	1.8927214795461111e-7	3.8276864400277333e-7	-0.0000010915649615306222	3.4865325237998235e-7	-4.4560953738059794e-7	1.8902092735473275e-7	3.194008477702681e-7	-6.393074880595151e-8	-5.513218925834451e-8	-3.60944985011713e-9	5.095869726190472e-9	3.646298374349044e-9	2.9522486677535653e-9	2.8102109528305164e-9	2.7552254922014185e-9	2.7089224197140993e-9	2.6904835026542173e-9	2.6910145223268955e-9	2.765635387369514e-9	2.6988379309145216e-9	2.1668585814538233e-9	2.7496502852386584e-9	2.4548683086322853e-9	2.3937697379849965e-9	8.647711102760525e-9	1.3096422835090493e-9	-5.451982976190095e-9	4.251826113410573e-9	5.012649628710619e-9	-7.555139847070791e-10	1.0898622559984972e-8	-6.81164180615923e-9	1.2853606401463935e-8	-1.0828306140631128e-8	2.014249567139359e-8	-1.1599389559968643e-8	5.276257208919333e-9	2.058209480626516e-8	-1.9655941319030035e-9	2.980066848845553e-8	2.439091817407757e-9	2.735571780210222e-8	2.499264761812725e-8	-1.2106708413561762e-8	-4.169134704135047e-9	-5.406268677177195e-8	-6.554744291786818e-8	-9.75690929161388e-8	-7.618024466804485e-8	-4.7754297405333546e-8	2.383018227192224e-10	8.526077110992958e-8	1.5757332760824028e-7	1.674778307148017e-7	1.9684963448174386e-7	2.2025201384945348e-7	4.0373563992002204e-7	0.0000012982390699134427	0.0000047776973303159664	0.000015897993794422582	0.000048773644683919315	0.00013832300088045812	0.0003631309816443107	0.0008828061309178459	0.001989090864785159	0.0041544917541220805	0.008046594692560194	0.01445851147513133	0.02411314016738586	0.03734556627868224	0.05374495781918842	0.07191615281888364	0.0895356197513485	0.10378744012129826	0.11209235867664469	0.1128735690118946	0.10604539193223228	0.09301797900656628	0.07622536869143282	0.058393009533332374	0.0418416047961101	0.028059939594976546	0.01762071380653618	0.010366521239557946	0.005716202586837138	0.0029555044687004095	0.0014333976369031998	0.0006523306862489253	0.0002787468654593672	0.00011217721355494259	0.00004361618407877632	0.00001980723651817673	0.00001982978725800777	0.00004360474667108871	0.00011218336971141607	0.0002787389139193852	0.0006523415193514515	0.0014333930754536484	0.0029554934539739453	0.005716225872461456	0.010366498443731609	0.017620706466902947	0.028059929389927074	0.041841578961729686	0.05839303738375279	0.07622531291079537	0.09301795740486019	0.10604544663480742	0.11287348899826888	0.11209240106520169	0.10378744345157132	0.08953562467451559	0.07191618866030214	0.0537449694609734	0.03734554872956786	0.024113170834406672	0.014458527524142117	0.00804660886540387	0.004154469904778968	0.0019890940287525805	0.000882837540857162	0.0003630893064967555	0.00013834995561257113	0.000048769985672048044	0.00001590372725057687	0.000004753100863008619	0.0000013210021778675696	4.061898313256762e-7	2.0115260601638596e-7	1.9649447713376844e-7	1.8887218433683017e-7	1.463986674110629e-7	7.248632705181279e-8	9.400687783767125e-9	-3.75314717082631e-8	-9.138218781679086e-8	-8.876572410443373e-8	-6.930477913780209e-8	-4.8015184828109625e-8	-1.0542893558174171e-8	-1.5998140590056664e-9	2.068356197426624e-8	1.3650375940699178e-8	2.1522322923850368e-8	1.3190170733423656e-8	1.1022936563520602e-8	8.488458713706848e-9	5.63418667276494e-9	3.481643084946029e-9	2.223475847884515e-9	-7.37294669761468e-11	3.7292107180064704e-9	4.3281650485837986e-9	2.9587843286549287e-9	2.2029520430066896e-9	2.7275370850787795e-9	2.4673288967491658e-9	2.7710628236476964e-9	2.6496479454962696e-9	2.697688517017127e-9	2.6756867832489206e-9	2.6766538985256716e-9	2.6761336480163322e-9	2.6813901099487225e-9	2.675443200317318e-9	2.6828094190634033e-9	2.681498023626716e-9	2.694159895177961e-9	2.7095079513372866e-9	2.755718209179747e-9	2.8098471327453467e-9	2.952599276184742e-9	3.645896806681037e-9	5.096305710772242e-9	-3.6101504008456686e-9	-5.513148648716992e-8	-6.393072771171404e-8	3.194007399676124e-7	1.8902063092518517e-7	-4.45608877797099e-7	3.486526286566871e-7	-0.0000010915648852583004	3.8276874381182324e-7	1.892721152030319e-7	1.2684064598644795e-7	5.978509316495462e-7	4.075583415197315e-8	2.587851066770952e-7	4.002738340780354e-8	0.0000010544472683893247	8.510296932717765e-7	-0.0000026976576854575995
"t=17"	-0.0000020047698244818335	2.401180320132923e-7	5.986901281396229e-7	8.006830506390727e-7	-5.52191259384216e-9	-2.9657042377451148e-8	-1.6702892158271254e-7	3.8284149672662693e-7	3.675344721898455e-7	1.7967670473684194e-7	4.6289007982203145e-7	-9.225364003828673e-7	2.812362389637002e-7	-4.760940272019454e-7	1.3095293227571858e-7	2.9117087718688595e-7	-3.246369639775537e-8	-4.444235801592811e-8	-4.338279180338134e-9	4.054497404482049e-9	3.387642166785554e-9	2.972681767410279e-9	2.9269177082014153e-9	2.8945944530178735e-9	2.8928820450246917e-9	2.9301400195080873e-9	2.839882218275136e-9	2.363683471173772e-9	3.0051238164574556e-9	2.878223548385961e-9	3.222166977678853e-9	7.831642667710526e-9	-1.8792329914418815e-9	-2.0310799708767036e-9	5.894559618191408e-9	1.2939893601071617e-9	4.657373819938471e-9	6.676077246581258e-9	-2.158529799345388e-9	1.027975404799264e-8	-9.926197974685635e-9	2.0678700085596802e-8	-1.554331796604913e-8	1.3791390141015825e-8	1.15318098403705e-8	1.958531559154153e-9	1.8387591782520474e-8	-1.1684686551660661e-9	2.2175696501314235e-8	-3.2986980924576415e-9	-4.078031912158053e-9	-7.283652347922498e-9	-4.9339709651263775e-8	-2.7244076106214266e-8	-4.299016898023922e-8	1.0725232924002626e-8	5.779062917099509e-8	1.4240620638261703e-7	2.2715802816541952e-7	2.45847698976398e-7	2.722129170962262e-7	2.3149959083035299e-7	1.1941540500881587e-7	4.363219674452523e-8	7.483095587623723e-9	2.8397636320232067e-7	0.000001496994350924652	0.000005865939656346519	0.000019786449656722382	0.00006029149851716209	0.00016891549711428588	0.0004376034599509193	0.0010491981664396688	0.0023300222681538196	0.004795390967314628	0.009149934294403361	0.016194027937333377	0.026598979983794013	0.040569775090468885	0.05749695852189707	0.07576840071428725	0.09290566116382348	0.10607785241431911	0.1128641749808661	0.11198401741641595	0.10369057215943223	0.08966278697381458	0.07245546462486996	0.054751869462960734	0.038713834423837024	0.0256286712490732	0.015893444914240384	0.009237659532672415	0.005034593097649864	0.0025740315942257563	0.0012350950303948727	0.0005566362342819264	0.00023654165918318704	0.00009751286527659442	0.00004713680346712934	0.00004712062550293883	0.0000975191236762818	0.00023653744524743114	0.0005566366500474595	0.0012351010303779386	0.002574021931809445	0.005034576614387998	0.009237699761704743	0.015893387445856444	0.025628700948123972	0.03871378613465715	0.054751893493068304	0.07245542554867723	0.0896627815907115	0.10369052750595487	0.11198408377797298	0.11286412055386641	0.10607786856358525	0.0929056838852752	0.07576843257111032	0.057496940309381794	0.04056979656639148	0.026599020313692545	0.016194033803202834	0.009149898653580957	0.004795413790307124	0.0023300436331450403	0.00104917833643281	0.00043759408153742907	0.0001689617232368823	0.000060278754628106945	0.00001973903325691584	0.000005865219815825995	0.0000015260769429259469	2.749528211776209e-7	3.426545858165042e-8	3.7929047902451885e-8	1.1723313853018169e-7	2.1735917188347997e-7	2.6816952047870046e-7	2.6828564869685323e-7	2.1211427259082427e-7	1.2354431733196947e-7	7.494940434948916e-8	7.591869688461372e-9	-3.136904902500959e-8	-3.827290073754597e-8	-3.932675585183176e-8	-1.2994618381334533e-8	-9.961151681281422e-9	7.782151145718785e-9	7.59266849392759e-9	1.2053551601276524e-8	1.1330948290755316e-8	7.218089570493191e-9	8.461653266955693e-9	5.777703537823697e-9	3.304673312776174e-9	3.1098581487754018e-9	7.376138588810477e-10	2.6906983308094823e-9	4.092590710769173e-9	3.495662204144878e-9	2.521559294699216e-9	2.9034118442794465e-9	2.6466784319723047e-9	2.9224813680173156e-9	2.8294130371975257e-9	2.867140969087245e-9	2.8546993657840858e-9	2.8464128831728885e-9	2.856016978469711e-9	2.8525065642881486e-9	2.8599848045374188e-9	2.8604095758666404e-9	2.881478056160347e-9	2.896564321730466e-9	2.9279323410236202e-9	2.972719403970814e-9	3.3877676219873365e-9	4.054265922981415e-9	-4.338391423885923e-9	-4.444148382631852e-8	-3.2464212873506426e-8	2.911701088015306e-7	1.3095361461878952e-7	-4.760945335746669e-7	2.812372492666526e-7	-9.225366505161148e-7	4.628899600289671e-7	1.796775910278825e-7	3.675331425867512e-7	3.828417201034995e-7	-1.6702876093344088e-7	-2.9656943900668864e-8	-5.52215562166225e-9	8.006830720663771e-7	5.986901495669272e-7	2.401180640987377e-7	-0.0000020047698561231897
"t=18"	-0.0000026277784802575255	8.970879200598247e-7	0.0000010679087009135557	6.985110612145462e-8	2.8434260090914876e-7	1.5801529462677877e-7	-1.3564953083022857e-7	-2.504285411264462e-7	7.534024026867314e-8	4.6744448445323883e-7	2.5764971367525646e-7	4.954263008727366e-7	-7.507879805634943e-7	2.4687273647572283e-7	-4.887274324127944e-7	7.488208331185575e-8	2.6027976829379185e-7	-8.685871022429126e-9	-3.486152000409248e-8	-4.545422704893554e-9	3.57564156061585e-9	3.317163543847812e-9	2.9643121290945373e-9	2.9984104088498498e-9	3.0252103044858814e-9	2.921996533622462e-9	2.513333097198256e-9	3.191234165811352e-9	3.2292527540889182e-9	3.6143809056810028e-9	6.2912285381244715e-9	-2.952569078118472e-9	1.1336508398684941e-9	4.6085913973925585e-9	1.1436360747296703e-9	1.0144108775200777e-8	5.077439579892484e-10	2.9663974610016908e-9	3.912766222136099e-9	-6.0743736707280505e-9	1.920938952348905e-8	-1.2263138948753749e-8	1.5920834539606687e-8	5.624443133456225e-9	1.0435612374237735e-9	9.211516882601245e-9	5.782506695695133e-9	8.331737522127014e-9	-3.6758966981409458e-9	-8.249047001029908e-10	-2.010266852980891e-8	-6.9150490888958416e-9	1.1683164991005413e-8	1.6391656698644397e-8	9.651862054038673e-8	1.4484827759453367e-7	2.2336404670308951e-7	2.7780314204584045e-7	2.951222928260222e-7	3.0492466085441094e-7	2.0498440389538075e-7	1.3679590848969525e-7	7.223426978786307e-8	-1.723108744577928e-8	-1.087616841033423e-8	8.447333632588538e-8	4.365113370763396e-7	0.000002118264790906821	0.000007525077602599239	0.000024782750191354452	0.0000745201039390464	0.00020602220363041823	0.0005262170732410754	0.0012438781772541319	0.002722215222443758	0.005519603778607829	0.010373969185060616	0.01808270526537814	0.029249435646597766	0.04393190620869625	0.06131236844560917	0.07956786105993086	0.09608983773099888	0.10806961543388993	0.11328024860910313	0.11075562821088325	0.10108069695378763	0.0861752218802404	0.06867790399002816	0.05119981281249064	0.0357285987090008	0.023352047789951813	0.014303509922360291	0.008214813065717919	0.004425994231675334	0.0022382380851689865	0.001063480146645479	0.0004770577258504938	0.00020853419032806908	0.00010705793060195035	0.00010706930559967187	0.0002085421819626454	0.0004770435491059377	0.0010634761353751632	0.002238251145618375	0.004425958662477636	0.008214845399151849	0.01430348747792598	0.023352023376070674	0.035728627006041846	0.051199734244731565	0.06867798104031153	0.08617514893800571	0.1010806956467375	0.11075557065309405	0.11328037327710883	0.10806951150461586	0.09608989434152115	0.07956787973375257	0.06131236806924345	0.04393192133734336	0.029249447377544757	0.01808273318231235	0.010373942852878626	0.005519607835542728	0.0027222363779599856	0.001243885600242689	0.0005262493329518669	0.0002059857173468682	0.00007445395701177748	0.00002481918636432212	0.000007607571346102127	0.0000020630537995725007	4.7623921373141087e-7	4.4450188640965393e-8	-4.56249934499553e-8	1.6104340083700208e-9	7.898213227885975e-8	1.502334597835997e-7	2.1821228168850126e-7	2.7570709537627636e-7	2.976318034253467e-7	2.9335465456803433e-7	2.198625668192733e-7	1.4970620287879655e-7	8.570834575394315e-8	2.4682248689344988e-8	4.090763616737547e-9	-1.8567776316480433e-8	-5.270221259401353e-9	-7.1882857444194315e-9	1.5251282459161075e-9	5.853919016196585e-9	5.495223387441683e-9	9.536369915963405e-9	4.078360316128737e-9	8.40378933109065e-9	4.9833503990015515e-9	4.283609134070332e-9	2.7070523600514207e-9	1.4251211322147128e-9	2.2455711734536976e-9	3.726153718908165e-9	3.689686778329815e-9	2.795225384488731e-9	3.004667070705125e-9	2.7649756928482816e-9	2.9992149874757956e-9	2.9316090666142713e-9	2.9630519149392853e-9	2.95660362858996e-9	2.9440028193050694e-9	2.9607968299316667e-9	2.954169131541562e-9	2.974630874952311e-9	2.9700364390095046e-9	2.985702018953873e-9	2.965612311278676e-9	3.31755434235248e-9	3.5760516770011463e-9	-4.545025467095343e-9	-3.486121824547439e-8	-8.686080299469268e-9	2.6027891586455354e-7	7.488312914194495e-8	-4.88727016412227e-7	2.468719585424495e-7	-7.507889310254257e-7	4.954269765544694e-7	2.5764893718527304e-7	4.6744502602003024e-7	7.534024404343143e-8	-2.5042749307591095e-7	-1.3565056367070838e-7	1.5801543962190578e-7	2.8434278576128236e-7	6.985113543134247e-8	0.0000010679086398512894	8.970879316061442e-7	-0.0000026277784663797377
"t=19"	-0.0000019664183369405563	3.377151940320289e-7	7.53419748034112e-7	7.285895311515134e-7	1.318144385864528e-7	-2.1962472085412799e-7	2.008995142466219e-7	-1.3970059487000697e-7	-2.2167453561650063e-7	-2.2706904156954977e-7	4.2142792588961697e-7	3.4952637184559876e-7	5.144546184610022e-7	-5.88536567147635e-7	2.3294095696790862e-7	-4.823812937981842e-7	2.1706722197478712e-8	2.263225407084235e-7	9.291934111033129e-9	-2.609873384074035e-8	-4.612901172151851e-9	2.7633270116567132e-9	2.9050544192443795e-9	2.6720131662827384e-9	2.5852820995098114e-9	2.2977434399606977e-9	2.98540747678544e-9	3.161578887578287e-9	3.2522822213110203e-9	4.455074975595608e-9	-2.8554864028862426e-9	2.474917604189386e-9	2.8583680977689596e-9	3.735265208248961e-9	1.120166248647081e-8	-5.81935444277093e-9	8.689272079642762e-9	-2.045892233404345e-9	-4.3653791692577215e-10	1.526876203250538e-8	-1.0538421135741771e-8	1.099172597385234e-8	4.545791409960032e-9	2.149982969434916e-9	9.248214971613322e-9	2.269894272544093e-9	2.52693854729813e-9	6.407874675318226e-9	-7.886877595453257e-9	-1.143287464699938e-9	2.0238029807551072e-8	1.9477016555136117e-8	8.040234167339122e-8	1.3576206348009379e-7	1.7266861129794364e-7	2.492075477089628e-7	2.6601771119239004e-7	2.5536731740327667e-7	2.0853395210629344e-7	1.286318623838767e-7	1.0986801468604313e-7	7.881384422869786e-8	4.712162948727894e-8	1.0695431229557073e-7	9.604966555443184e-8	1.6007837577713957e-7	2.980746915959287e-7	8.064800302021169e-7	0.000002864752039366536	0.000009751254876122495	0.000031165537283328604	0.00009214326187445554	0.00025101210338240865	0.0006317853284401043	0.0014712872665310073	0.003172020546622023	0.006335149112862926	0.011726685626012978	0.020129401230010058	0.03206226567288473	0.047419628901191	0.06516855117857323	0.08328554503112884	0.09906042331732223	0.1097448279953388	0.11333833652285619	0.10920214588227373	0.09824078249733137	0.08258341985169504	0.0649166398646629	0.04775167115165613	0.03289126962884581	0.021227889272561473	0.012844659615546705	0.0072908104249274075	0.003884548203232363	0.0019452686424080712	0.0009209816919159008	0.00042693644935365427	0.00023250820714293408	0.00023251898382969927	0.0004269291997527347	0.0009209811658574818	0.001945276467450796	0.00388452733911937	0.007290801560970728	0.01284468370255687	0.021227864902009785	0.03289124686903844	0.047751667406069065	0.06491659620853296	0.08258347725077841	0.09824068627098415	0.10920219891055005	0.11333829358306036	0.10974488933490956	0.0990603813079024	0.08328557057644614	0.06516858657715274	0.04741962722371351	0.032062295672690255	0.020129401150566717	0.011726653813684762	0.006335200482185943	0.0031720451779123637	0.0014712585564873315	0.0006317475384113314	0.00025100331297189804	0.0000921732254862695	0.00003124681946620189	0.000009726703142254323	0.0000028073139957118798	7.861545852083651e-7	2.955738992449497e-7	1.7973998100995203e-7	1.472366111254786e-7	9.744286511015332e-8	4.5245687640971255e-8	4.135170295072044e-8	9.916107324148271e-8	1.5826426680298766e-7	2.1955433682219194e-7	2.4187920844020994e-7	2.6662174135161365e-7	2.398070897413618e-7	1.8407761848138193e-7	1.354842908973808e-7	6.681075859216179e-8	3.8329710849716037e-8	4.159915856227769e-9	2.145942867848305e-9	6.032806476596875e-10	-9.541089029951877e-10	5.8433358152143455e-9	2.188550007886647e-9	7.733193863046495e-9	1.8591570505321897e-9	6.770121796506601e-9	5.445149775518132e-9	4.428697852887353e-9	2.208410454507259e-9	1.3833012513231324e-9	1.78830161789989e-9	3.0217316426828233e-9	3.352426447555956e-9	2.669005128019819e-9	2.7384349232661975e-9	2.501742257798867e-9	2.708178459265298e-9	2.643092078535858e-9	2.690109912606431e-9	2.6692481558399095e-9	2.6736174385533218e-9	2.6757892568340935e-9	2.6772680739028942e-9	2.659688691508677e-9	2.631127760110985e-9	2.8917487293611543e-9	2.764637296870376e-9	-4.613365467420749e-9	-2.6097353389431532e-8	9.292534630667149e-9	2.2632026730473598e-7	2.1708194464231667e-8	-4.82382297661843e-7	2.3293953244074572e-7	-5.885339372513343e-7	5.144557699843233e-7	3.4952467131699194e-7	4.2142741596418176e-7	-2.2706717484055616e-7	-2.2167639524006688e-7	-1.3970017642694899e-7	2.008995285684989e-7	-2.1962455587498653e-7	1.3181440960963187e-7	7.285895747832782e-7	7.534197042913249e-7	3.3771518026526337e-7	-0.0000019664182903111893
"t=20"	-0.000002621852919326706	8.771953650121844e-7	0.0000010133597913020154	4.3168987795549896e-7	2.6469605096668403e-7	4.247061187179213e-7	-4.0642756948816583e-7	8.371325099787441e-8	-1.5017154197938254e-7	-1.0477710521428207e-7	-4.578113386166649e-7	2.6178767775775214e-7	4.1317500176774047e-7	5.221395946719554e-7	-4.3396342386259334e-7	2.3324390707735176e-7	-4.6053098823328753e-7	-2.3015945482818267e-8	1.9040220455845969e-7	2.0758232244233454e-8	-1.848135655624361e-8	-3.392913505706474e-9	2.6863690161249565e-9	2.8391587969522902e-9	2.3733668363945526e-9	3.099846601628542e-9	3.3305725954946297e-9	3.0039786214075548e-9	3.402067627611416e-9	-1.7748126301952993e-9	2.8134505836163726e-9	2.92883628461027e-9	6.908954630624464e-9	8.981476340430561e-9	-8.787771177409809e-9	1.2952551364797671e-8	-8.124159789346663e-9	5.599143926282579e-9	1.0564508934329808e-8	-7.546402058800084e-9	8.378831184430169e-9	9.31418175920129e-9	-9.015910240606217e-10	6.8407902675815535e-9	-4.687513710521785e-10	9.00932162206658e-9	5.317823514872089e-9	-7.478053842824295e-9	2.6088724403017238e-8	2.3874247911948032e-8	4.909133499708673e-8	1.0533327798878389e-7	1.1920647646768145e-7	1.8854281991220745e-7	2.140054059518448e-7	1.8838022708411728e-7	1.6947117953414192e-7	1.0413368067840878e-7	5.847300821315571e-8	5.024343641135687e-8	1.0307041442558784e-8	4.3354954071261886e-8	8.757824399019398e-8	1.4220199828773872e-7	2.3932884496424833e-7	2.7448941486429845e-7	3.3130786136759127e-7	5.330560277627683e-7	0.0000012216379724483417	0.000003822109837847698	0.000012695115280014768	0.00003935313641023619	0.00011395729450180969	0.0003053897024364316	0.0007568895576681722	0.0017360031776739726	0.003686230046058947	0.007250258681423816	0.013215743760392584	0.022337875869641644	0.03503349263209221	0.05101844444099224	0.06904124322014749	0.08689221339342235	0.10179130143187887	0.11108873299667543	0.11303985659296922	0.10734030925527893	0.09519703568122884	0.07891507616649795	0.06119370102661181	0.044420174301660675	0.030205272961470797	0.019252942686814434	0.011510724496547886	0.00645994707729125	0.003408717023239305	0.0017033695969860263	0.0008374455878802367	0.00048316142189164246	0.0004831512609134725	0.0008374444698444616	0.0017033618337615186	0.0034087449995295893	0.006459910894810239	0.011510726103415747	0.019252982578018996	0.0302051807693392	0.04442021232896709	0.06119364723149967	0.0789150882101487	0.09519704852138	0.10734023888295652	0.11303990556916699	0.11108869473499039	0.10179139167459772	0.08689214692071134	0.06904127293977569	0.05101851173470018	0.035033461146816824	0.022337877001822215	0.013215776101736632	0.007250270962397942	0.003686202225806068	0.0017360029120010445	0.0007569000273753845	0.0003054254203004314	0.00011395329273045096	0.000039333849587541714	0.000012609302616040097	0.000003892785723880188	0.0000012451862032580863	5.124492130637037e-7	3.355558224615862e-7	3.09205732018647e-7	1.7285089604079928e-7	1.252596876222256e-7	1.2813498750929853e-7	7.632474907648401e-8	2.704423796018318e-9	1.773512237068786e-8	6.558367116049624e-8	1.1992169446362055e-7	1.6140019365451508e-7	1.903406645631378e-7	2.077052440041527e-7	1.732315215718927e-7	1.4560938554897263e-7	9.069576556441916e-8	5.983237294504562e-8	2.5658565827590962e-8	1.1347659034655067e-8	8.825591701899782e-9	3.7123049079212933e-10	5.791494173124079e-9	2.4342561300016996e-10	7.60081486639308e-9	6.918385864196352e-10	4.55093507323312e-9	5.148501625029667e-9	5.720651508056562e-9	2.614357064167905e-9	1.6352067477853893e-9	1.708271524236693e-9	2.7879190067636728e-9	3.233321388407262e-9	2.856698211317621e-9	2.8004094598799156e-9	2.6031682365257325e-9	2.749967253912189e-9	2.7148667758325473e-9	2.7472532027061902e-9	2.741969429287394e-9	2.723917202906989e-9	2.722131298149577e-9	2.6841567857260884e-9	2.926806463854348e-9	2.6573911959815177e-9	-3.4043380336967743e-9	-1.8481527086500193e-8	2.0757016216954582e-8	1.9040429855010643e-7	-2.3016671679698675e-8	-4.605319020578591e-7	2.3324253173306886e-7	-4.339582327927971e-7	5.221361372154121e-7	4.131741833113267e-7	2.6179001477721897e-7	-4.5781167534730827e-7	-1.0477770828742905e-7	-1.5017037335862682e-7	8.37121865160384e-8	-4.064264054193245e-7	4.2470392547233615e-7	2.6469698011233334e-7	4.3168980601304696e-7	0.0000010133599307460273	8.771952648700676e-7	-0.00000262185294652717
"t=21"	-0.0000020542071919038563	3.292516560504666e-7	8.392218265873552e-7	4.811285886363592e-7	4.001089350946785e-7	-9.760322472462946e-8	5.840666299494757e-7	-2.3500984924762491e-7	-2.9002822587997912e-8	-2.3994418651973604e-7	3.2752157985704855e-8	-5.603592578840022e-7	3.3313643177379504e-8	4.314638114566449e-7	5.048791053008372e-7	-2.919503583331817e-7	2.458127383864195e-7	-4.2585930748462175e-7	-5.880607534258786e-8	1.5709054879131656e-7	2.759900363802359e-8	-1.2680636207740292e-8	-2.910608087880462e-9	2.2054499337897937e-9	3.2351481493719803e-9	3.2680781414384796e-9	2.4909619922297566e-9	2.7360369525553097e-9	-8.67425464790017e-10	2.6206170566922538e-9	4.450830703994768e-9	8.34472402289066e-9	4.686510957085943e-9	-9.061036365665132e-9	1.4876345599823537e-8	-1.1750911355079552e-8	1.136644789401231e-8	5.898835309103845e-9	-4.9096940957227275e-9	6.3187601817560335e-9	1.1632865559718653e-8	-6.566083121661848e-9	7.90465970457177e-9	9.418555935170048e-10	9.2749087299282e-9	1.5332917158161763e-9	6.037970678995919e-9	3.662242120672232e-8	2.3717616426388588e-8	7.267147017486764e-8	9.296196235020204e-8	1.1929000809374202e-7	1.618869583941418e-7	1.230222848036533e-7	1.303411709674407e-7	7.283093461651902e-8	6.3398973848549645e-9	-1.970004592788399e-8	-2.58935139996197e-8	-5.553745030528745e-8	4.8513031369878945e-9	7.437554061517915e-8	1.622397655109964e-7	2.1997911314741714e-7	2.0822299384715137e-7	2.868797602806339e-7	2.909647373039448e-7	3.3995759907146095e-7	7.021913667193402e-7	0.0000017275264289073888	0.000005121693255061288	0.00001634122807891991	0.00004963820998926671	0.00014076530111084562	0.00037087453653561475	0.0009047557734702671	0.0020430023162741895	0.0042718801092686	0.008273265765594062	0.01484844610892666	0.024710610278092404	0.03815698370921994	0.0547116809610404	0.0729045506392143	0.09035877034594542	0.10425838131968856	0.112090065735591	0.11238973303762512	0.10518953990783941	0.0919765616934538	0.07519705657458386	0.057529058461339155	0.04121598499479551	0.02767259248367715	0.017424187767314914	0.010298451677225318	0.005725653759245386	0.0030202329338719913	0.0015752304682433715	0.0009613325451373056	0.0009613188435793063	0.001575199333681221	0.0030202756174350087	0.005725627527195409	0.010298431917502904	0.01742423815670846	0.027672545186835817	0.04121594752858049	0.05752910286880508	0.07519696534129272	0.0919766313226058	0.10518948611945445	0.11238972273386116	0.11209005848569631	0.10425842926166151	0.09035877189863373	0.07290455194019274	0.054711699989478335	0.0381570004208015	0.024710607536684748	0.014848493742519397	0.00827323242367406	0.004271858826735753	0.0020430734319256683	0.0009047013605170129	0.0003708870052856472	0.00014077931888223372	0.00004964274908714206	0.000016297878306592573	0.000005188008553536072	0.0000016954146180303553	6.697462981986035e-7	4.481292551483662e-7	2.2803778099156347e-7	2.1314732634447608e-7	3.194316077204107e-7	2.265088363540002e-7	9.016914648274366e-8	4.764563565906599e-8	4.446570678329209e-8	-2.708765278747194e-8	-6.071051228406787e-8	-3.122555047863074e-8	2.0849054038762915e-8	8.720324939925916e-8	1.0977514086629725e-7	1.4753317945093158e-7	1.431661069695167e-7	1.2942936888915568e-7	9.362962427594823e-8	6.464441482112449e-8	3.7642209571586704e-8	1.589395870471577e-8	1.509204006211462e-8	4.6354787786029306e-9	8.268342344130986e-9	2.5332536068845e-10	6.333317315032616e-9	1.5716972168178245e-10	3.2389052551096142e-9	3.3355630479903198e-9	6.632173144005549e-9	3.0807434381330268e-9	1.8521284506078928e-9	1.6385937051666133e-9	2.5212855137013435e-9	2.997495140988349e-9	2.86440904329055e-9	2.7711681838127333e-9	2.5636387457339538e-9	2.7047866169027657e-9	2.641092566868508e-9	2.699519940918549e-9	2.638206098026785e-9	2.636674878431222e-9	2.8046845956808397e-9	2.448779401476031e-9	-2.819629085770714e-9	-1.2697878526424233e-8	2.758487316345537e-8	1.5709353617943123e-7	-5.88029032133619e-8	-4.258619613617398e-7	2.458154677587032e-7	-2.9195208606225265e-7	5.048763433990189e-7	4.314655375203813e-7	3.331483500179644e-8	-5.603604774639948e-7	3.275279836234546e-8	-2.3994868558752103e-7	-2.8999415535579942e-8	-2.3500881396465445e-7	5.840666579270959e-7	-9.760407049252962e-8	4.001089398686375e-7	4.811288624173571e-7	8.392214926322694e-7	3.2925170856401564e-7	-0.000002054207116186646
"t=22"	-0.0000026088387482525732	8.536803753900202e-7	8.790882108922204e-7	5.834210426991504e-7	4.526916930203129e-8	3.841634291790186e-7	-2.652790598300925e-7	4.509677925534916e-7	7.023291714869373e-8	1.6971951399824547e-8	-3.4757328037926527e-7	9.607647433185207e-8	-5.367575733883356e-7	-2.0838339587214705e-7	4.1300216768735964e-7	4.593082977288887e-7	-1.700712671803828e-7	2.635063811595728e-7	-3.815573558219043e-7	-8.442174259659652e-8	1.2536290161513364e-7	3.003902404596914e-8	-7.833914850152723e-9	-1.5685819310107263e-9	2.7964059956531173e-9	2.1254954463145737e-9	2.2960033874142027e-9	-2.7366031662978685e-10	2.5050082008704067e-9	6.4123998333442955e-9	7.203001195499326e-9	3.061946252103098e-10	-6.933392304731001e-9	1.457999310172653e-8	-1.2698462059645976e-8	1.5625125637797055e-8	1.1840327607259837e-9	-2.2599545568269264e-9	3.6047028695307404e-9	1.1813866107601712e-8	-1.0274846973246099e-8	1.0164766917064583e-8	1.420098816318216e-9	1.0402671501985594e-8	3.739987763928809e-9	1.7471972868499108e-8	2.861357284444921e-8	3.050242614044407e-8	7.123049949875337e-8	7.828549253297012e-8	1.0963015872889059e-7	1.0742496991955619e-7	7.559173897941918e-8	6.711524558333792e-8	-3.748119659086058e-8	-3.726736563791633e-8	-6.32691046220657e-8	-6.613149072798308e-8	-4.831452771192346e-8	1.844797470340609e-8	7.743461361009452e-8	1.1210316841481216e-7	1.3206646820584922e-7	1.2978036589839093e-7	1.8691717063035185e-7	1.4302373863017692e-7	1.9220068969705295e-7	2.986381992808873e-7	3.854891333920918e-7	8.708656679123905e-7	0.0000022147177859421774	0.000006714756773607	0.000020798167811419965	0.00006217096360894292	0.00017334882917319216	0.0004491516904899795	0.001078600207127578	0.002397922264155472	0.00493641150954216	0.009412514584135834	0.01663142313106314	0.0272486229747253	0.04142456572698272	0.05848042233026274	0.07673152605470746	0.0936564804887905	0.10644008273685368	0.112740945384316	0.11139663395283328	0.10277136999647052	0.08860706995550305	0.0714549223289962	0.053941096030608704	0.03814846078690115	0.02529639030384545	0.01574523952763185	0.009223732551559727	0.005137710215303293	0.0028433281023979573	0.0018327195837912758	0.0018326970237259044	0.002843330884846562	0.005137713931951393	0.009223718989934016	0.015745228633957997	0.025296435765710057	0.0381483784596921	0.05394110593076151	0.07145491998978759	0.08860702461955361	0.10277144720341147	0.11139651779161841	0.11274100008649279	0.10644006661153416	0.09365651786300644	0.07673153961874835	0.05848042134328779	0.041424567775617205	0.02724870182275896	0.016631377451619245	0.009412514094547575	0.004936455913504445	0.0023979180138923306	0.001078555389301794	0.00044921763988736707	0.00017331823643074173	0.00006212151783435704	0.000020822411742393854	0.00000674971628833454	0.000002208313900076142	8.537101342520614e-7	3.9493739634188785e-7	2.309313363868526e-7	2.3836253948417152e-7	2.2907443508746184e-7	5.651517653859628e-8	1.4524812164129486e-7	1.8739095841713294e-7	1.3512879459831595e-7	2.5594352082158878e-8	1.558974682680514e-8	-1.221359158254387e-8	-6.469423663446605e-8	-8.335890178123861e-8	-6.02017797834975e-8	9.203990902761916e-9	4.3370216640248316e-8	8.571426723946729e-8	1.00900922173075e-7	1.0391041560531278e-7	8.69402614345205e-8	6.083276615775901e-8	4.4991400605098875e-8	2.0871136707789617e-8	1.584173947577483e-8	4.740183134899212e-9	9.80758563251527e-9	1.93423832506312e-10	6.954017139904067e-9	7.567068083247364e-10	2.6096583782830862e-9	1.1617966588772788e-9	6.190663093263993e-9	3.5824440081100306e-9	2.0825956514869404e-9	1.5352247251243512e-9	2.297917744975564e-9	2.631258100294076e-9	2.7856386086710927e-9	2.6113936568705753e-9	2.4741575455067277e-9	2.522093089929456e-9	2.494209394576785e-9	2.501931217757658e-9	2.6690645249516365e-9	2.2055687276534286e-9	-2.0194750316449017e-9	-7.66637919813462e-9	3.014250493649229e-8	1.2534343574177598e-7	-8.442512910988853e-8	-3.8156488224583285e-7	2.6350689197318644e-7	-1.700696851125727e-7	4.5931158632050995e-7	4.1300111375264237e-7	-2.083844483635744e-7	-5.367575024450844e-7	9.607507134301585e-8	-3.475696030985631e-7	1.6972606431409076e-8	7.023154480201299e-8	4.509663404927977e-7	-2.6527913032925454e-7	3.841643994029198e-7	4.526821439920781e-8	5.834213691047196e-7	8.790886443232893e-7	8.536800271130573e-7	-0.000002608838680639991
"t=23"	-0.0000021013816995374412	2.5575880169270704e-7	8.968553354415931e-7	3.6597040387054136e-7	4.4712174507299807e-7	-6.88736510046084e-8	3.318727637147134e-7	-1.8256409461958611e-7	1.555589483892561e-7	2.6051112145264455e-7	1.8495700937481985e-7	-3.583209977620072e-7	7.857043871073444e-8	-4.3715702391367017e-7	-4.185575600557101e-7	3.645499282445286e-7	3.883083712352686e-7	-7.185554351529788e-8	2.8349002634264764e-7	-3.334380470620957e-7	-1.0060782418275238e-7	9.911768905634943e-8	3.1325807947624185e-8	-3.3485428874158174e-9	-1.7803676310990113e-9	2.1438536501605654e-9	6.551319486902685e-10	3.1395106514509052e-9	8.240737314757496e-9	4.595516522876153e-9	-1.821730766238261e-9	-3.14414694280174e-9	1.2762314871572755e-8	-1.0638188663314452e-8	1.6504939637229654e-8	-2.7204777319767004e-9	6.874393276845581e-10	3.543955129359233e-9	1.3527907238852777e-8	-1.1276288125472433e-8	1.1629426532877574e-8	2.991448311284728e-9	8.574605359079612e-9	6.473724667444003e-9	1.7185030620758823e-8	2.5734048336722992e-8	3.731674891316317e-8	6.284044407056655e-8	6.537388996807891e-8	7.949778779714478e-8	5.842920480780833e-8	3.878783405575348e-8	-3.1107524334217374e-9	-5.190529128729082e-8	-3.574129647798685e-8	-8.408954388361423e-8	-2.6830422439338975e-8	1.7964090770483665e-8	5.869427455174048e-8	1.2757545730934794e-7	1.223965062635557e-7	1.1385138021235974e-7	8.026766928903584e-8	7.085386488636658e-8	6.149596276650016e-9	1.581605368894401e-8	7.856858941224232e-8	1.449294402267043e-7	2.6101118899557463e-7	3.727509735318435e-7	9.070376849606987e-7	0.000002725726285679464	0.000008495273877251464	0.00002619640744139229	0.00007727789081257708	0.0002125885324976151	0.0005424618367966261	0.0012823925118176094	0.0028066113819493754	0.005687699397877943	0.010676063476532716	0.018570066279580133	0.02995096862652702	0.044825502289889574	0.0623036496257271	0.08049411693131814	0.09675779729617229	0.10831730940753337	0.11303745011687738	0.11007234526986653	0.1001096083996984	0.08511651348006588	0.06771381002244381	0.050448239538596784	0.03523119003464925	0.02309474855954019	0.014258261344899492	0.00839044732427996	0.004928623300307744	0.003349713241707075	0.0033497275402663007	0.004928635197830267	0.008390437502698855	0.014258204237051486	0.023094811266643367	0.035231159224181297	0.05044817586876671	0.06771386606401653	0.08511644737195201	0.10010960660592594	0.11007239077274245	0.11303737274026904	0.10831737968367439	0.09675775350359761	0.08049421440962068	0.0623035751751303	0.04482556453521214	0.029950971965706064	0.018570072581331698	0.010676067920604826	0.005687718926714713	0.002806579465866932	0.0012823846859133514	0.0005425080807148763	0.00021256381632206445	0.0000772566313752554	0.0000262611416055325	0.000008465159392567756	0.0000026960767275374664	9.558781584040332e-7	3.9681360874954663e-7	1.982552663148951e-7	1.3333478587895797e-7	8.145683361160394e-8	1.0926471505356972e-8	8.728782974198879e-8	2.4470554138567024e-8	6.266131624688143e-8	1.1090050178186317e-7	1.5945419618024204e-7	1.058181440249939e-7	4.073499781931389e-8	2.1342312583882972e-8	-1.5570262634767573e-8	-5.796487057008193e-8	-7.744660757147415e-8	-3.657175207116836e-8	-1.4405417969598489e-9	3.635941336899151e-8	6.27294337585127e-8	7.21658909297318e-8	7.569546101038327e-8	5.270832881265619e-8	4.2027358482243926e-8	2.3157482709201815e-8	1.918263647926466e-8	7.775956323285982e-9	9.2779880445093e-9	2.133557774897099e-9	5.780139922251237e-9	1.3113615748849838e-9	2.963404965861116e-9	6.848861477948276e-10	5.460764174181065e-9	4.3654384551672365e-9	2.635796025884929e-9	1.8366479448417294e-9	2.4684925215012754e-9	2.6552396947820966e-9	2.9974460691306604e-9	2.7939850433256197e-9	2.6849138468065803e-9	2.6968700606033735e-9	2.8457364242839844e-9	2.390191600198932e-9	-9.39593736148936e-10	-3.825082695030346e-9	3.0853432586575025e-8	9.923660548860624e-8	-1.005280926280605e-7	-3.334355420658852e-7	2.8349019765006034e-7	-7.185492278960481e-8	3.8829949911001194e-7	3.645479190739209e-7	-4.185504359766057e-7	-4.37155433741232e-7	7.856701722541715e-8	-3.583276021457138e-7	1.8496428944025922e-7	2.605068670780142e-7	1.5555824572910382e-7	-1.8255703615466246e-7	3.31866677694137e-7	-6.886983727749652e-8	4.471201952016557e-7	3.659698335489736e-7	8.96856145127245e-7	2.5575862161453244e-7	-0.0000021013817863568818
"t=24"	-0.0000025939047101353196	9.038904137392834e-7	7.940620588842151e-7	4.847328415324981e-7	3.970954542964478e-8	1.7206700231309213e-7	-3.5689677213568416e-8	1.945492779098501e-7	6.351012982186433e-8	-9.25743971480486e-8	2.8918513550468816e-7	3.3972405866222743e-7	-2.444631858056212e-7	3.1115897192179887e-8	-3.148176811462733e-7	-5.784843291056774e-7	3.0592687993991063e-7	2.96342111072434e-7	3.6989078466831415e-10	3.025776197373986e-7	-2.831147599691164e-7	-1.1050061277106948e-7	7.588662520596756e-8	2.9116031363685124e-8	-1.1672988131650186e-9	-1.846820252282555e-9	3.514655122494048e-9	9.007355861179178e-9	1.191310605719309e-9	-2.1814535733355456e-9	1.8315970962134998e-10	9.98448124178708e-9	-7.433472171136657e-9	1.477681854655799e-8	-4.267973197080721e-9	3.97692567766228e-9	2.561365342046429e-9	1.2674149618696617e-8	-1.3292696610101018e-8	1.2950705619019232e-8	3.934981118725034e-9	6.142332753533708e-9	9.387413846262405e-9	1.8262661161116966e-8	2.3631533507817437e-8	3.671379966707633e-8	4.5697791883902994e-8	5.298856264879248e-8	4.895141647587309e-8	3.09400395304138e-8	4.406559783731723e-9	-2.486765915410416e-8	-3.484705168865787e-8	-3.5401534037582394e-8	-1.1494307949888594e-8	5.8010775516592616e-8	5.9049863221360965e-8	1.218401770586297e-7	1.731202520227626e-7	1.2054235631886456e-7	1.2290524353808507e-7	9.220878383064957e-8	4.1384915938635913e-8	7.683554903437084e-10	1.2251994196965654e-8	2.059917558749902e-8	-2.7083415510276154e-8	-6.997388846130548e-8	-8.431065956493455e-9	9.772947595632075e-8	3.381282349668169e-7	9.194903189957415e-7	0.0000031642150604138664	0.000010492640161841038	0.0000328592992029364	0.00009585187889482594	0.0002599763462522997	0.0006532121196941576	0.001520165842520349	0.0032752619828656515	0.006533533074866815	0.012071618993010236	0.020668665989319823	0.03281463021247166	0.048346664274450446	0.06615818113172789	0.08416378735207519	0.09963622612794576	0.10987416289596763	0.1129791726340601	0.10843220751940841	0.09723014716638212	0.0815344188607241	0.0640024954099645	0.04708042786528244	0.03250929112938239	0.021160218023254407	0.013163971358424176	0.008209612957258416	0.005872761237142643	0.005872772268101123	0.008209634179101255	0.013163919823308556	0.021160215036297836	0.0325093340117909	0.04708036554126227	0.06400245212268585	0.08153447257328306	0.09723005141653207	0.1084323081972316	0.11297911497423896	0.10987414064185597	0.09963628730676222	0.08416377118669838	0.06615823901776696	0.04834663893488367	0.03281465919730364	0.020668655832035254	0.012071651839185238	0.006533512237450467	0.0032752491237110215	0.001520206971214244	0.0006532240526568867	0.00025991819868065313	0.000095864046014138	0.00003287572952281881	0.000010526101017482858	0.0000031495199395159545	9.221362550215773e-7	2.633464923906814e-7	1.0870996658418619e-7	9.40100947088851e-8	-4.258318520022897e-8	-9.087319674527805e-8	-3.2563491569881364e-8	-4.320803825841324e-9	3.989694019601586e-8	6.399972929393982e-8	8.505042004003371e-8	8.995058886629437e-8	1.4767986578068104e-7	1.8776080745741552e-7	1.0564185792816261e-7	7.327816931024245e-8	4.166637956881658e-8	-1.8213047736637122e-9	-4.048949509005695e-8	-3.8765623711078945e-8	-2.047485447853603e-8	2.2612711703118293e-9	3.4212298216651504e-8	4.2543285894147687e-8	5.7018606169911834e-8	4.517738771969704e-8	3.888217936509619e-8	2.1044275322346095e-8	1.8162130355214856e-8	7.85085396692864e-9	9.501945452683458e-9	3.4354098454869586e-9	6.804495189527415e-9	1.1191406690258532e-9	2.8089126580255197e-9	4.1948222673227065e-10	4.337427084166734e-9	4.71233319032649e-9	3.063092890442931e-9	1.949510886056771e-9	2.4539149601210397e-9	2.5055915120475447e-9	2.9544743318510314e-9	2.7915310063519883e-9	2.83698975422908e-9	2.4067909887293126e-9	-1.7843060362565666e-10	-9.98016891351483e-10	3.015038219089661e-8	7.555261682945513e-8	-1.1095663243754217e-7	-2.8304885324459406e-7	3.0266327932793047e-7	3.569027295924343e-10	2.963413845424867e-7	3.05919102050467e-7	-5.784800094499332e-7	-3.148231816352265e-7	3.11159293886476e-8	-2.444540557755559e-7	3.3972079049870985e-7	2.8919064987142917e-7	-9.257423538855392e-8	6.349760373058899e-8	1.9456013178320575e-7	-3.56895322184414e-8	1.7206391567103907e-7	3.970840234401862e-8	4.847337905511395e-7	7.940621526980607e-7	9.0389069662411e-7	-0.0000025939049861367636
"t=25"	-0.000002051733759445007	2.1726852694747834e-7	9.362195857454125e-7	5.246600965902459e-7	1.9509234683301457e-7	7.705136606528384e-8	-1.1517921871817549e-7	1.5890855298295037e-10	-4.529780117668025e-8	2.932869935801108e-7	-2.0496885944076837e-7	2.273985553191693e-7	4.0297389958254826e-7	-5.517617096550964e-8	4.535929964966101e-9	-1.878762370122189e-7	-6.930099147872681e-7	2.4887441640863983e-7	1.9852215438209697e-7	4.40348713048877e-8	3.1647516274269094e-7	-2.312643740953746e-7	-1.1659511289785485e-7	5.500958355497687e-8	2.6638485195462636e-8	2.8174369504085917e-9	6.084048598253844e-9	-1.9327093259136063e-9	-8.307685650521535e-10	2.304105573003312e-9	6.770408012002349e-9	-4.080035420628292e-9	1.1666635768570188e-8	-2.2830488610736666e-9	5.081001952511599e-9	1.1750956874223561e-9	9.557356461797895e-9	-1.1717016357160048e-8	1.3655752306718227e-8	6.111059991376067e-9	4.686520838070862e-9	1.2831976037297466e-8	1.4022541017233436e-8	2.0372537212764996e-8	3.5040654600138055e-8	3.2258290150188884e-8	3.990006092191578e-8	2.6480801995631964e-8	1.8815401792160458e-8	-8.43729375255009e-9	-1.3135338261527352e-8	-1.2758572087712139e-8	6.230520099848036e-9	6.144346942349443e-8	8.385940919453105e-8	1.2932801507492542e-7	2.00644307168929e-7	1.9141176810233418e-7	1.5165824840401854e-7	1.578282795566821e-7	9.524400867988447e-8	3.780524360230686e-8	2.24149154792741e-8	3.734163456226014e-8	-3.202836451610125e-8	-5.824043602942197e-8	-1.0027073060747682e-8	-4.466068004305157e-8	-5.456872742559682e-8	-5.515344436712866e-8	-9.779545451227278e-8	1.0029379016174289e-7	9.63821230381967e-7	0.0000038704980586112825	0.000013083137739067219	0.00004099637358223607	0.00011849777395578354	0.0003168827786055317	0.0007843071343898167	0.0017967228419664139	0.0038104990683437423	0.0074819134084563865	0.013606339512873267	0.022930187180911887	0.03583443532911845	0.05197244439772197	0.07001915750487808	0.08771160079782314	0.10226707585888073	0.11109806296951519	0.11256980656108129	0.1064958344539626	0.0941642147818531	0.07790130008366525	0.060376108336130274	0.043930499081521024	0.03016450841239593	0.01985531307638222	0.013148740649148616	0.009880894968696263	0.009880950367927799	0.013148746326229421	0.019855245612705796	0.030164540884552227	0.043930522903655844	0.060375993892199054	0.07790135503995987	0.09416418842996543	0.10649580147699578	0.11256987910336469	0.11109797435485658	0.10226712111038816	0.08771163078514854	0.070019167623397	0.05197246224447383	0.03583441780749996	0.02293021943666118	0.013606348573088622	0.007481919960166561	0.003810484097966249	0.0017967817311222989	0.0007842565959791381	0.0003168585213726427	0.00011852158316560946	0.00004104753381384274	0.000013072274582359711	0.000003791557723675787	9.922270038931202e-7	1.0486856061309169e-7	-4.890477844909924e-8	-7.447428085338714e-8	-1.2098140633742815e-7	-5.612791309506093e-8	4.4649193897683404e-8	-3.8694930593052845e-9	-2.9518408384276995e-8	-2.2118191278508448e-8	2.3887946620781975e-8	5.4993603892938836e-8	9.916183330016537e-8	1.510083255107375e-7	1.367458938306143e-7	2.093213669063232e-7	1.8208290453181064e-7	1.3429008560716937e-7	9.81124740340178e-8	5.0582963151413196e-8	7.2068297995997455e-9	-1.502384772145149e-8	-9.147710922086105e-9	-9.960483660087505e-9	1.7342507430129217e-8	2.5593274055601967e-8	4.113705154296099e-8	3.515289204170102e-8	3.261929759634796e-8	2.1804116068224744e-8	1.7279606301379147e-8	8.461680245375192e-9	7.742457008852455e-9	2.783292818442362e-9	6.935741425628805e-9	2.4779661655927043e-9	2.509099483738453e-9	1.082715028744019e-10	3.1100059194599794e-9	4.580552936950255e-9	3.3940850130420586e-9	2.1419213069862053e-9	2.4060945458259653e-9	2.4368573825483963e-9	2.9800535372714876e-9	2.537455023876589e-9	3.611702048544885e-10	1.052544607027528e-9	2.7807851576966414e-8	5.5045650260154844e-8	-1.1546109812687888e-7	-2.31466507960576e-7	3.160561495851866e-7	4.405306042176704e-8	1.985741517884776e-7	2.4889304084396713e-7	-6.930065705734734e-7	-1.8786413802374113e-7	4.524792540649969e-9	-5.5174034563343355e-8	4.029646235581552e-7	2.27395998253499e-7	-2.0496649488777052e-7	2.9329683737255863e-7	-4.531110908700953e-8	1.595626963890595e-10	-1.1517109343994747e-7	7.704850835121846e-8	1.9509351256719043e-7	5.246582835960467e-7	9.362189415940136e-7	2.172705224623428e-7	-0.0000020517344490045275
"t=26"	-0.000002616832391666435	9.4203013090155e-7	8.688705862569535e-7	2.9794364020396813e-7	4.0123217970311487e-7	-6.559148213458599e-8	2.6871976865905367e-7	-2.503480378557299e-7	5.410374859238232e-8	-3.1417182522197606e-7	3.880541993295239e-7	-2.160673772122479e-7	1.5583159729271046e-7	3.698969095466964e-7	1.3970129342233406e-7	1.2717853881127894e-8	-5.1939198386641294e-8	-7.678323394877395e-7	1.9291857511483101e-7	1.0348242174273992e-7	6.74118132426571e-8	3.2259388382804843e-7	-1.8110634458778918e-7	-1.1383512599216772e-7	4.007599541111517e-8	2.960099876325728e-8	-3.4946061600038547e-9	-9.403603451474396e-10	2.8764879367315643e-9	5.0031251364046625e-9	4.4049142111646233e-10	9.256416189096228e-9	4.9093284992807185e-11	2.667556509017288e-9	9.675537038233983e-10	9.385417998331036e-9	-8.549629670895342e-9	1.379341107998755e-8	6.180309708447851e-9	2.3167601170825947e-10	1.4784765745012862e-8	9.438831938268777e-9	2.176177660295764e-8	2.8251330275175235e-8	2.2988678849422683e-8	3.108013324482073e-8	1.787470749192721e-8	1.138083538521073e-8	-8.032280951475457e-9	8.656265371165262e-9	1.592553067197855e-8	5.8717914752648426e-8	9.967307312841456e-8	1.3238956719785477e-7	2.01099209617972e-7	2.0594197636114586e-7	2.0365139175027025e-7	1.568579263144798e-7	1.3034572166059633e-7	8.148603014568323e-8	3.298604167589758e-8	4.6844471635054674e-8	3.319879859908781e-8	2.6143531783873186e-10	8.342436197406045e-8	7.291996195757378e-8	1.165844298878227e-8	1.9637278469986086e-8	-2.579375557587582e-8	-2.0071126871634704e-7	-2.0663866850956225e-7	1.1287263679271575e-8	4.213766624516779e-8	0.000001077590218612201	0.000004856819584286853	0.000016512504122379035	0.00005119731945746331	0.00014616049523763497	0.0003851101132280599	0.000938804380210434	0.0021172155938326	0.004419498211716166	0.0085408389798457	0.015286852219542402	0.02535597051047178	0.03900294705074381	0.05568483329664442	0.07386027424679242	0.09110891164197243	0.10462815577050366	0.11198079951650464	0.11182025762190972	0.10429460144665348	0.0909676456430969	0.07431223713050772	0.05700784826372585	0.0413279271838175	0.02881186747656439	0.020260975324229658	0.015960542774241526	0.015960552272790696	0.02026096450081727	0.028811846511132333	0.04132798765229306	0.057007767541787935	0.07431217979184102	0.09096773344871911	0.10429451828449088	0.11182027536077821	0.11198085056707496	0.10462805901899042	0.09110901366393753	0.0738602333956705	0.05568488506619351	0.039002960323834324	0.025355958041376803	0.015286882532916324	0.008540829910700931	0.0044195056998872495	0.00211723526262253	0.0009387597451810947	0.00038510217865805885	0.0001462124773660145	0.00005126028187485421	0.000016423675286647565	0.000004803797861829828	0.0000012097236135044653	3.117174407485379e-8	-1.2916998581857797e-7	-1.3492895001299132e-7	-2.0367645370278353e-7	-1.4608651843772691e-8	4.5523521174928305e-8	-8.640897775080703e-9	5.226718791107032e-8	9.412289858623524e-8	5.3419882517502515e-8	-8.123890449240889e-10	2.318381209232001e-8	5.46359573139199e-8	5.103370193104695e-8	1.586636624306692e-7	1.5841845679709365e-7	1.9061539136000505e-7	2.1340815603565488e-7	1.8127663437006447e-7	1.503778443989745e-7	9.7445474800395e-8	5.882487486008614e-8	1.3956516276003583e-8	1.0416499218734998e-8	-3.79562437036185e-9	1.0517219317662807e-8	1.3792623820840788e-8	2.805028376240415e-8	2.9376389099056155e-8	2.5088321087274323e-8	1.9217627267309467e-8	1.4794433567111298e-8	1.0932544869390881e-8	6.819427023074809e-9	4.1621367463662295e-9	4.728953895138943e-9	3.6138700920673728e-9	3.329556297337888e-9	8.494377423673427e-10	2.4224413586182436e-9	4.3573867847257475e-9	3.735537656979204e-9	2.5414789162070406e-9	2.6696898025591054e-9	2.286145051044741e-9	1.0760321522695904e-9	2.7410381742143386e-9	2.5053347507686397e-8	3.786916991099787e-8	-1.1315680970014341e-7	-1.8125675393942942e-7	3.2379480641164804e-7	6.73048310417812e-8	1.0311435461041185e-7	1.9294101893940763e-7	-7.67780984456401e-7	-5.1935856726359475e-8	1.2667451754211356e-8	1.3970728851564473e-7	3.699214312646859e-7	1.5583874013458399e-7	-2.1606623457071095e-7	3.8804365265487917e-7	-3.141735853695593e-7	5.411244696773565e-8	-2.5035084894042825e-7	2.687177996785195e-7	-6.559661558380725e-8	4.0124072187008863e-7	2.979404699621213e-7	8.688699892900331e-7	9.420291342543408e-7	-0.000002616831336732517
"t=27"	-0.0000020243235981931562	2.5544501525143204e-7	8.487997221751087e-7	7.576609550863367e-7	-1.265959991281207e-7	4.03426157258302e-7	-3.0752280621992867e-7	3.5378961893428595e-7	-2.459138832566765e-7	1.619452663081944e-7	-5.118422153893576e-7	3.3353513684275526e-7	-1.8451508254635485e-7	9.855345683984496e-8	2.632506090893827e-7	3.10335182773791e-7	3.933564451941152e-8	9.014443824728602e-8	-7.992061906714198e-7	1.4234829237569357e-7	9.875651740820501e-9	7.181837069492047e-8	3.2501364177761616e-7	-1.3301535406462506e-7	-1.0340492362370668e-7	1.7322602685609922e-8	2.1319606524627943e-8	3.615871824180772e-9	2.8694014941876844e-9	3.3541754929089507e-9	4.559150945659951e-9	2.0765227315422408e-9	2.813793642530982e-10	2.886910599464443e-9	8.5267336524808e-9	-9.428333003214107e-9	1.4081801613663458e-8	5.510531919661332e-9	1.0134515449067294e-10	1.809097749383426e-8	3.5575412615784785e-9	2.3043287611379526e-8	1.958449458161482e-8	1.764072210530543e-8	2.5026432259878106e-8	9.116607357917417e-9	1.0856722632013316e-8	6.6074676841054725e-9	3.2830612561873806e-8	4.6148128429734925e-8	9.766855657566964e-8	1.283740126423183e-7	1.6666164637246794e-7	2.0412355339338717e-7	1.830355158549679e-7	1.7787462214258198e-7	9.628250841053898e-8	9.939192002761388e-8	3.286582550554584e-8	7.563061288351491e-12	5.263706626124076e-8	5.345130182909941e-8	8.349055125034255e-8	1.2481193012447989e-7	1.0657939142344475e-7	7.624921161131226e-8	1.1038443337163528e-7	5.926861001981365e-9	8.550353869374305e-9	8.599585654689434e-8	-1.8845794258481874e-8	-2.4743630400170247e-7	8.850014798778005e-8	2.6512601869477237e-7	0.0000015256490552006952	0.000006167885881036561	0.00002092188699642783	0.00006394623660255228	0.00017989523386752193	0.00046687671748824044	0.0011204232283194004	0.0024872992623479195	0.005109836575524218	0.009718446176491091	0.017118937509392862	0.02794589149425708	0.04231044622649105	0.05946388427586369	0.07765416341732223	0.09432875806908347	0.10670232192354112	0.11252555287284527	0.11076432634411404	0.10190894641523485	0.08779999617850276	0.07107020942154652	0.05445701641869771	0.04025435239881947	0.03005302080365535	0.0247597938284686	0.024759751236662075	0.030052972260794397	0.04025442863797002	0.054457022568912494	0.07107006733291232	0.08780005037356897	0.1019089694753249	0.11076425849747029	0.11252564597937276	0.10670225207802586	0.09432876594588013	0.07765423209957434	0.05946384660641968	0.04231051065676483	0.027945837068690693	0.017118994567353774	0.009718426882118436	0.0051098679089073284	0.0024872871238433847	0.0011204049202855337	0.0004669025505368296	0.00017996200221170877	0.0000639014513735825	0.000020826911881988153	0.00000623752570449998	0.0000015392234347100242	1.9957124686165173e-7	4.686139465359673e-8	-3.460205677541239e-8	-1.0735924149685161e-7	6.394215334992737e-8	2.2942573840722957e-8	-2.012927369232642e-8	8.55075220629331e-8	1.2134321103474122e-7	6.71950585173775e-8	1.1015389134172437e-7	1.1671030619719858e-7	5.697963423312302e-8	1.0946538342437862e-8	6.57723859820436e-8	1.0739933276049385e-8	7.26633129222165e-8	1.339918818121788e-7	1.5662807295591108e-7	1.8978313731654595e-7	1.9683306662354738e-7	1.7650572259331199e-7	1.2197300491845198e-7	9.854898586070249e-8	4.49889401288317e-8	3.376641100061306e-8	8.834465714535611e-9	1.236848079511077e-8	1.1225180340801444e-8	1.7486500025754026e-8	2.2139663213849303e-8	2.029918511059492e-8	1.640157598625791e-8	1.2078310462904085e-8	1.1139063560428042e-8	5.011537296262247e-9	6.6512982899169515e-9	4.353845062254891e-9	3.5791347663405304e-9	2.486637784571144e-9	1.0079740375701363e-9	1.7416617037468995e-9	3.8520553413690095e-9	3.7540008879233255e-9	2.406817967148811e-9	9.927301203305205e-10	3.084696942323717e-9	2.1577531095218205e-8	2.4315438218458496e-8	-1.0660367311121632e-7	-1.3520428876478974e-7	3.2511504277632497e-7	7.154196268732704e-8	1.1046859094143713e-8	1.4240164458723115e-7	-7.99616921010049e-7	9.009991541741869e-8	3.9434428167339775e-8	3.103546580840444e-7	2.632663709256633e-7	9.852906757146229e-8	-1.8455143802054153e-7	3.335562300810224e-7	-5.118395647318863e-7	1.6195015539732793e-7	-2.45916317420658e-7	3.5379351859265995e-7	-3.0752892832275336e-7	4.034280374209942e-7	-1.2659660120206695e-7	7.576629811323343e-7	8.488006739693077e-7	2.5544390702680886e-7	-0.0000020243242355721947
"t=28"	-0.0000026101000636380434	8.730075529150838e-7	0.000001023404826105967	1.497435492270327e-7	7.017847742929462e-7	-2.8160206355654083e-7	4.504439421459949e-7	-4.0193641015484616e-7	2.7375939581908426e-7	-2.303697234085078e-7	2.915338580544713e-7	-5.5861739822749e-7	1.7007691821557813e-7	-1.6574325290008574e-7	8.161323183930591e-8	1.0088273838526618e-7	4.34440398322522e-7	7.747288832682386e-8	2.3401745574691546e-7	-7.896135757468059e-7	1.0175568054826556e-7	-7.297118620464005e-8	5.994407292764237e-8	3.200124431002038e-7	-1.0072977396635707e-7	-9.65192500368417e-8	1.4373663703715067e-8	2.071715654583528e-8	5.9668278096225436e-9	-7.860596618058935e-10	4.6435364442487526e-9	-2.026147694067504e-9	5.448155704357305e-9	5.119581092394299e-9	-6.625658355297048e-9	1.5133681752210748e-8	5.393826607580365e-9	-2.0629590258280928e-9	1.7143830244314984e-8	-1.386896486543776e-9	2.4499882678163942e-8	1.342680000515628e-8	1.4396526304416568e-8	2.1236419622816527e-8	1.0635455849339337e-8	1.7027181109519063e-8	2.2738892213602924e-8	4.9347065211868824e-8	7.41247943025769e-8	1.2242295244213608e-7	1.3579603008739838e-7	1.6746024156244488e-7	1.73620851917633e-7	1.4735726172609986e-7	1.0775871406298876e-7	2.7549244996372124e-8	5.194237517880396e-8	-2.665559828418651e-8	1.9531501971314924e-9	7.140636615332596e-8	6.388066475793153e-8	6.836671717636023e-8	7.437858429160116e-8	1.0205717360101119e-7	1.094617216867988e-7	1.6616882259068433e-7	2.6130644648070245e-8	1.5461859748100437e-7	2.5387296875845067e-7	-3.6594341112916595e-8	1.92780308605478e-7	1.952088202195057e-7	3.470667964133867e-8	1.976153086724608e-7	5.18474772781552e-7	0.0000021287528819691204	0.000008036013691814503	0.00002662532621788838	0.00007986067400223007	0.00022104544409629057	0.0005646100991196779	0.0013334065627228497	0.0029131467574591285	0.005889449810283942	0.011022712711417526	0.01910762856085424	0.030698003112194616	0.04574531606599552	0.06328824267221922	0.08137512417735071	0.09735132051248996	0.10849133060022798	0.11277817112009247	0.10952683874223479	0.09960294861051777	0.08516505316176892	0.0690696214929416	0.054197352762026085	0.042933228187645445	0.03690032173231972	0.036900221438625036	0.04293320264089018	0.05419745115542918	0.06906956289199351	0.08516496436252785	0.09960301726727505	0.10952681357691485	0.11277815588587248	0.10849140897425091	0.09735123415389768	0.08137517081027212	0.06328827247962554	0.045745326300615674	0.030698021019458288	0.019107622050201778	0.011022731347315462	0.005889467641967183	0.0029131338650313365	0.001333400100536064	0.0005646326615978969	0.00022104832819536124	0.000079813823417485	0.00002659718051734039	0.000008091361507256423	0.00000213460283415845	5.282172841347688e-7	1.8218735919894868e-7	8.808213680655541e-8	3.286545580127864e-8	2.846211873963611e-7	9.848103765808247e-8	9.927013033816934e-8	1.9158400044183566e-7	8.258439410102625e-8	4.356855431986162e-8	1.6403322744551474e-7	7.9037764555423e-8	9.507927567486973e-8	9.839198833461182e-8	1.007022867316465e-7	-1.9972839715443058e-8	2.4938279552522147e-8	1.2257464043763378e-8	-4.76158124040893e-9	7.590432005155634e-8	1.0398910177400467e-7	1.3476695570613373e-7	1.6346482045737076e-7	1.811068687240791e-7	1.367474762314913e-7	1.1927577603376704e-7	6.683393760642531e-8	5.2908714742727625e-8	2.5594464769795877e-8	1.583278608219274e-8	1.4221896549315716e-8	1.4578047657920479e-8	1.7892753945147888e-8	1.831685603193023e-8	1.2629009726872198e-8	8.769817871900898e-9	1.2494437040544426e-8	2.7895727949811544e-9	5.446969209010888e-9	4.405461662138066e-9	4.278895238130076e-9	2.9497864151295516e-9	8.904669224207851e-10	1.6320209628162274e-9	2.8977303889732298e-9	2.6017894505514505e-9	3.848635521386257e-9	1.8372662058396827e-8	1.3817117228143161e-8	-9.724753657902596e-8	-9.388873889459859e-8	3.181458448908714e-7	5.802717073510877e-8	-7.32635639932866e-8	1.0122179838756296e-7	-7.88582543376215e-7	2.3424335759969495e-7	7.720664585431081e-8	4.343770889647658e-7	1.0087642321465751e-7	8.161473941115105e-8	-1.6572845140672143e-7	1.701024749944935e-7	-5.586064930618306e-7	2.915037914386076e-7	-2.303793709135249e-7	2.7377397626704436e-7	-4.0193699502033553e-7	4.5044007090933036e-7	-2.815988260351787e-7	7.017853818069852e-7	1.497433053110342e-7	0.0000010234046504686845	8.730052578620473e-7	-0.0000026100976387999353
"t=29"	-0.0000020548072869885914	3.403137630586528e-7	6.69987435308883e-7	8.67884800581642e-7	-2.3883006217140235e-7	6.011284487961177e-7	-3.038179190451018e-7	4.6404181053283367e-7	-2.741729205890664e-7	1.6278246561807208e-7	-2.635687951224597e-7	3.5236054496401437e-7	-4.3564224572190113e-7	-1.507525715371827e-8	-1.9768715864287856e-7	1.03317153499205e-7	-7.608621466204113e-8	4.820150378836985e-7	1.1274007882811077e-7	3.637207593998326e-7	-7.371614302309482e-7	7.835609849848879e-8	-1.4236352052776624e-7	2.911371510538885e-8	3.0584410948275575e-7	-5.673504221981318e-8	-8.39356677495573e-8	8.699070130901987e-9	1.0727474131222436e-8	9.988526672444209e-9	-5.694109628251454e-9	7.06943104056279e-9	4.446852663875234e-9	-2.56270982212925e-9	1.2283414618785571e-8	2.0669171929554864e-9	-2.1700444774452876e-9	1.5148120535712906e-8	1.0650080817242724e-10	2.4112579932733524e-8	6.141207209431343e-9	1.432731611128446e-8	2.065283299934606e-8	1.2288555950590307e-8	2.4057250080922188e-8	3.614257659823039e-8	6.602874158545546e-8	8.733022272000568e-8	1.2179077069074395e-7	1.2901173573887093e-7	1.3897911044224998e-7	1.3098279627588028e-7	9.589134652987497e-8	3.872373066649004e-8	-8.87810380767462e-9	1.9092742831183784e-8	-5.28879340322419e-8	9.17419584745005e-9	3.544147320067026e-8	4.021853339253312e-8	5.133818758995545e-8	8.282637076195698e-8	1.087189707149605e-7	8.935123929632027e-8	1.0248268145218731e-7	2.5393202540691107e-8	2.0742271400475687e-7	1.3575605117832623e-7	2.0070188289089685e-8	3.9020645647980245e-7	2.0149521484658095e-7	1.9542064899624734e-7	3.2203551170173483e-7	1.7841418231689943e-7	4.070334047590052e-7	0.0000010007046638005335	0.0000030354707080126886	0.000010517992963032796	0.000033855004093696905	0.00009969727905878578	0.00027108306428558215	0.00068106139150792	0.0015823620209298728	0.0034014776214580378	0.00676647292321797	0.01246139045998107	0.02125689368404904	0.03360902499508989	0.04929528307331332	0.06713971837301447	0.08500992036016586	0.10019004777666196	0.11007342579804136	0.11294341787168705	0.10853767314946838	0.09817546480773887	0.08441257745216191	0.07038686776646363	0.05910143753685737	0.05284710681769844	0.05284708212540079	0.05910143140603741	0.07038690184870755	0.08441248877212237	0.09817548600419268	0.10853773264432176	0.11294330419772913	0.11007350667714799	0.1001900506563731	0.08500987471407828	0.06713981798340085	0.0492952604319814	0.03360904221534555	0.021256911191959826	0.012461377458073408	0.006766502274305086	0.0034014397508378424	0.0015823906978039703	0.0006810722330280461	0.0002710636047090764	0.00009966904214209205	0.000033869813202191956	0.000010565043501831184	0.0000030900952170398455	8.663946650111498e-7	4.106430984140985e-7	2.5192421260200604e-7	2.3310179264601771e-7	3.7272370001506516e-7	8.163039322273136e-8	2.817100323015964e-7	2.1491050594679706e-7	5.914399359152611e-8	1.3651751784582444e-7	1.8522224431993806e-7	-6.323738022118164e-8	1.5903314276588532e-7	1.2773105195762469e-7	5.7162112820918765e-8	2.4197604586717603e-8	1.0679704021132608e-7	2.329492432284752e-8	-3.092231315449112e-8	7.666685397644812e-9	-4.401122910557831e-8	1.3307108193139072e-8	5.8108891476393865e-8	9.515554921790681e-8	1.0699318075957365e-7	1.461452951989628e-7	1.2992041309445312e-7	1.2453837627823816e-7	8.197000755938433e-8	6.363649851515163e-8	4.124160746243888e-8	2.1560360385919353e-8	1.7786929928931272e-8	1.3389551467568594e-8	1.3357905781496981e-8	1.6645707701101742e-8	1.2166495255705456e-8	4.7809034509072035e-9	1.1435519864377852e-8	4.5044682428496685e-9	5.110967871146954e-9	3.8039952299229185e-9	4.879957882231167e-9	3.4667900772333837e-9	1.0829912522325458e-9	4.505554818123869e-10	4.475668613501682e-9	1.6410308112391192e-8	7.0557022446848805e-9	-8.683893271133059e-8	-5.7914851470108886e-8	3.0462035971456913e-7	3.538626047738802e-8	-1.4318172081306813e-7	7.687912351173054e-8	-7.376636155242977e-7	3.6307545991931534e-7	1.1360925089576313e-7	4.822496832979084e-7	-7.631705190025428e-8	1.0325865718030514e-7	-1.9764623315765562e-7	-1.5064847258550174e-8	-4.3564194029954706e-7	3.523364491275771e-7	-2.635334362954822e-7	1.6276453473906827e-7	-2.7416239134492315e-7	4.640133713929018e-7	-3.0379915272327196e-7	6.011285150764323e-7	-2.3883057642670735e-7	8.678842756681959e-7	6.699841732515921e-7	3.403155343084663e-7	-0.0000020548072044990207
"t=30"	-0.0000025607660202320304	7.406808708587675e-7	0.0000011437669065195166	8.31508567555872e-8	6.662170481952501e-7	-3.524527140141842e-7	4.1599226663358024e-7	-2.660878439808556e-7	3.475233816274681e-7	-5.069520614409129e-8	1.4098445855204034e-7	-2.723507910307177e-7	2.8078716429735806e-7	-2.1457153043247246e-7	-1.277869943194787e-7	-2.9212294838654174e-7	1.3401590048811585e-7	-2.2545657796246843e-7	4.6583595858518123e-7	1.4139712001259852e-7	4.670533405581878e-7	-6.576644313582847e-7	6.043839606562074e-8	-1.9571087872538584e-7	6.779092065478665e-9	2.8587421230241716e-7	-2.6413740417119413e-8	-8.08563820342556e-8	8.84259265809817e-9	2.25011764776184e-9	1.2736704690929912e-8	1.7255897821755184e-9	-3.648673585487927e-9	9.289850111393605e-9	4.296148325977356e-9	-1.4176615437122564e-9	1.4335959530598075e-8	2.3404086446632277e-9	1.7764994475477636e-8	5.2866893085479205e-9	1.677907290886793e-8	1.8545874613806745e-8	1.3114283659021453e-8	3.03018355962692e-8	4.4310098146205235e-8	6.992307144404464e-8	8.99957020017439e-8	1.1201844973829367e-7	1.0911705905503055e-7	1.0185186449795935e-7	8.922321914628384e-8	4.567687761358741e-8	-1.69406062511257e-8	-2.8699984722102556e-8	-1.725355180948185e-8	-4.640803419331263e-8	-1.8751619146328835e-9	3.759708566697384e-8	8.005007678946185e-8	2.4407681431526385e-8	7.844802762946301e-8	1.1758311269094435e-7	3.265071701896716e-8	4.944168119358494e-8	1.6930360335898342e-8	1.1081890316511078e-7	-8.469824175350027e-9	1.2469438259721244e-7	2.891284829331653e-7	5.82407394533746e-8	2.7890100484651015e-7	3.0377027193662087e-7	2.5421076288445477e-7	3.7257710261418e-7	3.182772004839407e-7	5.721199564101553e-7	0.0000014463938924347275	0.0000042557524703168426	0.000013866143582563772	0.000043010693765888064	0.00012421398367212788	0.00033167144710766205	0.0008193395591093999	0.0018723295217317748	0.003959402940759027	0.00774927283293525	0.014042082320351978	0.023570662003366882	0.03667737139663463	0.052955730963516356	0.07102389078541016	0.08860468234837904	0.10298993294987902	0.11178939113972586	0.11370209969757106	0.10900344830589226	0.09954647815748241	0.08827545415126359	0.07843775764698002	0.07275173193527784	0.07275174268813545	0.07843782366193042	0.08827537368214944	0.09954640470789611	0.1090035636285197	0.11370206156522489	0.11178934699627707	0.10299001638517347	0.08860463740712754	0.07102390134797465	0.052955804412238905	0.03667733350885538	0.023570709941070023	0.01404206857919954	0.007749276369402036	0.003959392465934353	0.0018723664048027056	0.0008193248711401147	0.00033165101253507245	0.0001241913331291311	0.000043064323684283146	0.000013876769052290072	0.000004269919514299225	0.0000012666904268821	7.427915823532416e-7	3.628274831690703e-7	2.984808936679073e-7	3.05109764786593e-7	2.245488371910298e-7	2.9769198139906194e-7	8.845516330513448e-8	1.1607328243012915e-7	2.3578766961129816e-7	7.617354813582722e-8	3.9334690504766456e-8	2.423531083595165e-7	-1.4333791720222422e-7	-6.184177614443342e-10	1.223867009958468e-7	1.0470068079193595e-7	2.3081799138680026e-8	5.6264519043836e-8	7.575196314668631e-8	-4.387721186382976e-8	-9.73778835344774e-11	-4.1249556215205985e-8	-4.5229583744976765e-8	4.990405089166927e-9	5.5056742942483083e-8	7.460271556070097e-8	1.0975245290367752e-7	1.0953410489733528e-7	1.0866524902120034e-7	8.86084937645748e-8	6.528708051956045e-8	5.108997702674145e-8	2.6599054292475444e-8	1.9260740558024736e-8	1.5578523027137692e-8	1.1591280602019083e-8	1.3211093996545742e-8	1.4070862142112617e-8	2.3135433568910457e-9	8.837079401580183e-9	3.445399188173326e-9	5.236305278266684e-9	3.1289878466012055e-9	4.736336323141188e-9	2.876394011863681e-9	3.44304729171796e-9	1.1280361311705178e-8	1.465710774972706e-9	-7.467465146238084e-8	-2.6650899820346297e-8	2.830549239440927e-7	4.506549688976236e-9	-1.97255084266601e-7	6.609263203394278e-8	-6.57841201623377e-7	4.662053428861057e-7	1.4059632447160908e-7	4.651657284915345e-7	-2.2471051974726208e-7	1.3422724465250724e-7	-2.9225283804112934e-7	-1.278338330745754e-7	-2.1459874233187293e-7	2.807928687342809e-7	-2.723680465610556e-7	1.4102408552041368e-7	-5.0698652276359724e-8	3.475092155147408e-7	-2.66093768130915e-7	4.1602200850920923e-7	-3.524553373601691e-7	6.66201296461999e-7	8.316351174375569e-8	0.0000011437587589258058	7.406836114443038e-7	-0.000002560766268921988
"t=31"	-0.000002121250165965094	4.350239262151945e-7	5.91848981712495e-7	8.385887005912807e-7	-1.263023076125691e-7	4.870955362390461e-7	-2.500666359539494e-7	2.2801019872176198e-7	-1.716971057552641e-7	1.2578855346223605e-7	9.780593257513459e-8	1.8280818081528594e-7	-1.724191637242356e-7	1.213170254255047e-7	-5.578877360079559e-9	-1.3117561137310219e-7	-3.920879416696721e-7	1.403987412995633e-7	-3.3136963040192313e-7	3.9390787887061407e-7	1.5990736423887597e-7	5.26886925755754e-7	-5.58738861400343e-7	7.156024217636059e-8	-2.3138715932180531e-7	-2.72035552972838e-8	2.521749452588651e-7	4.416075505275785e-9	-7.432857451750152e-8	8.300344522815806e-9	7.418631375877283e-9	-1.7317201006505911e-9	9.004323286987415e-9	7.905564203269932e-9	-4.747657489367896e-9	1.1597643068128605e-8	3.663943037857109e-9	1.4972877604435553e-8	8.059298450824315e-9	1.666130022837109e-8	1.2967256823870343e-8	1.8668700363377866e-8	3.3245668662473804e-8	5.409209713480578e-8	6.916552752755933e-8	8.743365698116179e-8	9.223402430702521e-8	7.847822403039828e-8	7.549949443408366e-8	5.3151803625084426e-8	-1.8068075924304594e-9	-4.46894724559499e-8	-2.1755380386068168e-8	-1.7810316887967304e-8	-2.140611221612687e-8	2.9714443350314923e-8	9.433988423790396e-8	8.270785756270271e-8	2.080416416916364e-8	1.1252722809107496e-7	4.792426400168637e-8	-1.4619503607704587e-8	-6.1719441779573e-9	6.2260430144789325e-9	2.578780700090988e-8	4.475255499514219e-9	1.4026041306181014e-7	6.427425536248421e-8	6.773410643479139e-8	2.1197076494061662e-7	1.093361380322122e-7	1.2434786178516788e-7	2.5254178581679554e-7	2.1025097651783398e-7	3.802224185500691e-7	3.874689972205303e-7	7.245984738890598e-7	0.0000019169958527243125	0.00000567199485157488	0.000018063649930066816	0.00005454821365580287	0.00015434682271719957	0.00040470509357037887	0.0009828239293849794	0.0022088253509344735	0.0045946686761060285	0.008847200308808922	0.015774486284053202	0.026058959152145178	0.03991858268997417	0.0567667664138215	0.07504952170406176	0.09242182999167214	0.10630553302311274	0.11467663698672181	0.1167844414731446	0.11348949836433286	0.10704992895084309	0.10041821966683773	0.09630064459755605	0.09630078676448806	0.10041827307958784	0.1070497507790481	0.11348951595678747	0.11678456640743273	0.11467656014696803	0.10630555557630683	0.09242187756056797	0.07504944576500083	0.056766848161409866	0.039918596057598066	0.02605895407121739	0.015774503025391517	0.008847177891988411	0.00459469863326134	0.0022088572069141055	0.00098277159747584	0.0004047049633663091	0.00015435124705631686	0.000054612301993550716	0.00001804412542849576	0.0000056382250892550445	0.0000018298182162812537	9.28090268415005e-7	2.653329332913401e-7	3.658235820935829e-7	2.855499130482997e-7	1.75279792347105e-7	1.2231353330172112e-7	8.564668629862382e-8	2.6667991825934934e-7	1.41716923862667e-7	1.2805203564170142e-8	8.131571660463521e-8	7.30011563421229e-8	-1.7863595247469277e-7	2.5619519705699645e-7	1.2261483717246335e-8	-1.1045448888857834e-7	3.972590734147019e-8	8.664848683004323e-8	8.601308298938903e-8	2.1757056378746142e-8	1.1931345289539763e-7	2.162564272101264e-8	-1.3278526611593122e-8	-8.895223779781247e-9	-4.985893431452837e-8	-2.6850066836558995e-8	1.7299625287847675e-8	3.319865948814282e-8	7.55418533282537e-8	9.139609158381745e-8	8.724171240981349e-8	8.717679489400609e-8	6.162328847203469e-8	5.553867266083756e-8	3.484638044781718e-8	2.0242911791257256e-8	1.6805459579494197e-8	1.1518895393081152e-8	9.451150306816203e-9	1.5407771170039553e-8	3.6737830555466644e-9	7.0430568044344e-9	2.3899039414132517e-9	4.009491072487492e-9	2.500735840627044e-9	6.380856287790948e-9	1.2379264724415862e-8	-2.89260604358077e-9	-6.457369439161198e-8	-3.888973920673777e-9	2.579488799225871e-7	-2.6095989258401175e-8	-2.3311735297681935e-7	6.807551211629459e-8	-5.607359496728748e-7	5.318966943557157e-7	1.601269203899136e-7	3.9370323390297557e-7	-3.32310510664513e-7	1.3966924361508148e-7	-3.913301378499767e-7	-1.3104672558217345e-7	-5.74436698208558e-9	1.2131861970576807e-7	-1.7237911620338053e-7	1.8284144864821883e-7	9.773310816196812e-8	1.2579830854786422e-7	-1.7165503651828118e-7	2.2795313348034085e-7	-2.500818514494796e-7	4.871420229424217e-7	-1.2629880041803432e-7	8.385601205640469e-7	5.918645173963455e-7	4.350183402390684e-7	-0.000002121248636410833
"t=32"	-0.0000025181258469508805	6.821320490679739e-7	0.000001128158802043977	1.369095335990167e-7	4.708495394689649e-7	-1.8681493574312924e-7	2.5757619226407513e-7	-5.755208942748169e-8	8.820684871402307e-8	-1.6187455265104234e-8	-6.849238631811971e-8	1.2064253851473694e-7	1.8690154024447736e-7	2.0483674756377468e-8	-3.8600897367402354e-8	1.3689778755043847e-7	-5.909982980778494e-8	-4.4752739036812983e-7	1.1240521113897728e-7	-3.987306671504598e-7	2.7813105452079157e-7	1.7366364502002796e-7	5.721856550788829e-7	-4.558702250134772e-7	8.224856595795416e-8	-2.5907905831790146e-7	-5.004532310781684e-8	2.1829945640039483e-7	2.453378500355541e-8	-5.768092359303978e-8	-7.293786130624369e-9	1.7800825591329783e-8	9.438479886547668e-9	-9.432674308307298e-9	1.2854903030934395e-8	6.219401216256415e-9	1.0746898149172068e-8	7.771252752419855e-9	1.2571517382653496e-8	1.6155123572225705e-8	2.4459246295016612e-8	3.5743823234568595e-8	5.960535842675085e-8	5.914852785338098e-8	7.504434695881912e-8	7.228391973868042e-8	5.783580836471458e-8	5.3024188928496585e-8	1.6715933970345986e-8	-2.2402211197203314e-8	-3.175793183984865e-8	4.5348774735387565e-9	8.925830075057206e-10	3.156340644405731e-8	8.456621458652336e-8	1.3051824321319572e-7	7.781350708224721e-8	6.004830355177404e-8	1.0533277694513288e-7	1.0391372873286286e-8	-7.0439539756605996e-9	-2.2652476339146688e-8	4.52531467853845e-8	-1.6935252977745563e-8	2.4896373851390763e-8	9.913731868760323e-8	1.0587238530312959e-8	8.41137711704576e-8	3.488322963818291e-10	-1.6010735848226432e-8	2.985863822857482e-8	3.657543012902664e-8	7.900121068438182e-8	1.5452843038499253e-7	7.80277953360553e-8	2.5447972151759757e-7	4.41954898677821e-7	7.949051055167189e-7	0.0000024736938706304556	0.000007430495583826691	0.0000232020945325484	0.00006885169866055474	0.00019113560367334248	0.000492406613289198	0.0011755572867946373	0.0025984961643507054	0.005317442490040625	0.01007514721073477	0.017682243644497997	0.028766031219125354	0.04342790764212712	0.06093994248185142	0.07966300398717863	0.09732502717298941	0.11164350142243995	0.12107897142731738	0.12539100146060866	0.1257143259392428	0.12408687496195836	0.12261425973772966	0.12261438562153948	0.12408689453753696	0.12571419598441336	0.1253910697194296	0.12107901898393858	0.1116434446715574	0.09732510296879238	0.07966298920209114	0.06093992344351706	0.0434279915953415	0.02876600180460931	0.01768224503205451	0.01007515965057304	0.0053174514344718204	0.002598498543866401	0.0011755189806028632	0.0004924451781876948	0.00019115878476361203	0.00006885687334245993	0.000023187747757669186	0.000007370428012354324	0.0000024761882702062366	9.580659866559316e-7	2.7571213034871533e-7	3.14125573996904e-7	1.2164231499856015e-7	2.4952933275201872e-8	7.391642609100302e-8	1.1260553123282335e-7	1.495884344171472e-7	-1.301523917529579e-7	-1.0733504085536083e-9	1.2557694195614033e-7	-3.235630896547548e-8	-4.3796228865744524e-9	2.3135484394920525e-7	-2.135617924725608e-7	3.1198265526555247e-8	1.7131055862762423e-7	-8.113321281477681e-8	1.7845095845459014e-8	5.692853666250386e-8	1.199306456367566e-7	5.906753031137413e-8	9.447957660668749e-8	1.0957041995940386e-7	1.9832691267041014e-8	3.1213446050060156e-8	-3.14180388372165e-8	-3.7935361185681415e-8	7.519773914665961e-9	1.3356318828705582e-8	3.859770969505405e-8	7.214026820356878e-8	6.691867926456041e-8	7.830594062063767e-8	5.691229165716294e-8	5.401572888974471e-8	3.881119481352613e-8	2.3116201064432573e-8	1.8281279712262233e-8	1.295002205470297e-8	7.266533375016593e-9	1.3009186727863664e-8	5.2001815076252456e-9	7.191572448661532e-9	1.8256027800589436e-9	5.190186280756848e-9	8.458117428666867e-9	-2.420665889957263e-9	-5.006223291470491e-8	1.4039424400813516e-8	2.2797078380598634e-7	-5.786713830335799e-8	-2.547658358720284e-7	8.424987896216152e-8	-4.558606910842755e-7	5.678635685013589e-7	1.71142039206984e-7	2.8241521177196915e-7	-3.9822797670563403e-7	1.1273165245739847e-7	-4.4846920987939853e-7	-6.008613917529715e-8	1.3749283533925905e-7	-3.8229504673026327e-8	2.0348497442590485e-8	1.8678764646118395e-7	1.2068650157015526e-7	-6.843299504843969e-8	-1.624142131895212e-8	8.820877472892619e-8	-5.752860920971159e-8	2.575852656727662e-7	-1.8685189751010967e-7	4.7088298615882707e-7	1.3689388633775224e-7	0.0000011281686373987299	6.821261894218722e-7	-0.000002518127647510582
"t=33"	-0.0000021861706730463837	5.000536376087439e-7	6.682914518441052e-7	7.316797356882176e-7	3.938883730292275e-8	2.4049137747894633e-7	-1.0940019701255466e-7	-2.2614296435463643e-8	5.4264508220214225e-8	-3.248707058922662e-8	1.393531995352859e-7	-1.4979134543846584e-7	7.02261079288391e-8	1.1031171587294608e-7	2.2643917352294096e-7	-1.2731375020891278e-7	2.1054015497679046e-7	4.1177724230401225e-8	-4.4858136449832386e-7	6.816163566902844e-8	-4.2503469166454977e-7	1.5142859977057554e-7	1.6721329088031922e-7	5.71728551057582e-7	-3.5812472665153194e-7	1.1398707988607981e-7	-2.705929855739697e-7	-7.384758393680357e-8	1.9379200644209504e-7	2.5853588270230432e-8	-3.44576817079556e-8	-4.88495432993119e-9	-4.398680308881353e-9	1.884024225518033e-8	6.180522427179369e-9	7.181181316262553e-9	9.099297204606671e-9	9.578004833699083e-9	2.089038497743445e-8	2.231071560832021e-8	3.540383086697574e-8	5.4548637384854715e-8	5.028288441177864e-8	6.950865494292913e-8	5.2252566939969824e-8	3.926848224367063e-8	3.641725421221764e-8	1.7017689479814635e-9	-1.184133446852087e-8	1.837586860453655e-9	3.006904325530968e-8	3.7943099107096145e-8	9.746056561787952e-8	1.1511642095118901e-7	1.3605797966054212e-7	8.135596063496564e-8	6.331198865172638e-8	9.426989577843159e-8	3.48009221440293e-8	-1.6072957409463129e-9	2.960824074804691e-8	9.232910203049727e-8	-4.5212488863910494e-8	1.1421894119401088e-7	7.343049857055917e-8	-4.355268767852749e-8	9.24378529276737e-8	-9.706627790428968e-8	2.7519551082377802e-9	-5.985839335309606e-8	-3.0772191461636567e-8	-1.9457062738759134e-8	-1.583387576609141e-7	-1.3133415355248701e-8	2.7667479418624907e-9	8.672564588696474e-8	6.966229981753003e-8	3.952147429320263e-7	9.033574952521661e-7	0.0000030354112667829725	0.000009549964620436668	0.0000295822013693936	0.00008649297051788185	0.00023602653887822012	0.0005978617070084846	0.001403655983782115	0.003052863944247086	0.006149472067855877	0.011475433568138516	0.01985118181407408	0.03187020533907048	0.04757036809082471	0.06618423639490512	0.08613769278600714	0.10538408701933144	0.12198538620290589	0.13468910579987203	0.14321520752674954	0.14810791202188223	0.15024145658112587	0.15024144439185827	0.148107857250523	0.14321524115236395	0.13468919177143668	0.12198532422847053	0.10538410579701252	0.08613776876481105	0.06618416942767458	0.047570410110986616	0.03187023938247546	0.019851169932718293	0.011475460245835678	0.006149471085338809	0.003052847041608908	0.0014036731484931009	0.0005978711311285245	0.00023602836368874502	0.00008650298695112024	0.000029560977481524198	0.000009497534791846896	0.000003089551006141278	9.752689529296532e-7	2.504568717975886e-7	2.1443090481021443e-7	-2.791550968161971e-8	-5.019485171953164e-8	1.8019147063341734e-8	1.3328744108420665e-8	-1.2515119685030385e-7	-1.7347976188908376e-7	1.3969662260304716e-7	1.8440701521349467e-8	-1.490907103329775e-7	6.090336812647479e-8	7.647329303139827e-8	-1.8456522088428073e-7	2.4959997690920943e-7	2.4511437990426543e-8	-1.1513992947964624e-7	1.912544408400052e-7	3.6533763791979368e-9	3.169462725605143e-8	4.6067636039204274e-8	1.0647881276693028e-7	1.1759598006477745e-7	7.346021446696938e-8	1.4922218349866512e-7	5.699870375686089e-8	6.929647689002394e-8	2.231335138880297e-8	-2.1424233720424013e-8	-9.101419617962847e-10	1.3038397139730762e-8	2.0277563073101135e-8	5.494549804030413e-8	5.2823088569908805e-8	6.679944808407612e-8	5.122377000343903e-8	5.0786380434431067e-8	3.594300690412666e-8	2.5269639936098542e-8	1.633554647106905e-8	1.358392809347464e-8	7.128130641298469e-9	1.0603358635563609e-8	4.535709363651108e-9	9.958827429379369e-9	6.653299577941141e-9	-4.352031623966468e-9	-4.3471539146189286e-8	2.831357248656019e-8	2.0130940259210917e-7	-8.433143527941667e-8	-2.6131460251210825e-7	1.0732766453358522e-7	-3.552567433562359e-7	5.736913650800091e-7	1.6942293667998598e-7	1.466167121044748e-7	-4.280806210621435e-7	7.187367845329362e-8	-4.4817265598684486e-7	4.2029914326668916e-8	2.098384912496698e-7	-1.282107700006918e-7	2.2669537347308477e-7	1.1061280769109061e-7	7.018545833403778e-8	-1.4993184294098683e-7	1.394452443514993e-7	-3.244291957305023e-8	5.420103599274029e-8	-2.2575232572208392e-8	-1.094345944974151e-7	2.405184773568436e-7	3.9361529480252955e-8	7.316995919159908e-7	6.682888622489003e-7	5.000454365022833e-7	-0.000002186164388295886
"t=34"	-0.0000024629251763608195	6.838409125631273e-7	0.0000010200924969172576	2.7196081353597634e-7	3.513180484304712e-7	4.25730515285494e-8	8.939580586897478e-8	8.451990685109934e-8	-1.9496424064069373e-7	7.534702417544281e-8	-1.7343731495422787e-7	2.0578168868912172e-7	-1.1900625507266227e-7	3.018196881310331e-8	-3.229766409873491e-8	3.7527176310891974e-7	-1.5217411974965955e-7	2.3020157591258084e-7	1.47128949246067e-7	-3.7973664845925015e-7	2.639736229603784e-8	-4.28273598251927e-7	-4.740291492666415e-9	1.527334096973476e-7	5.620111734883082e-7	-2.6903850103288107e-7	1.4719489582759593e-7	-2.58803122710205e-7	-1.0678930428831279e-7	1.7689393427833267e-7	3.6255646485017223e-8	-4.230658745552063e-8	9.5707739511397e-9	3.777560375617384e-9	5.846218065208575e-9	1.189531328993354e-8	9.40215372224884e-9	2.3008302707516748e-8	1.9967162590006637e-8	3.53779775474905e-8	5.2060264432718384e-8	4.080562288066858e-8	5.834061234111232e-8	3.2069318534055924e-8	3.9136827667540786e-8	2.8585344868936602e-8	-5.735595332012622e-10	7.872808405195997e-9	2.50422702574582e-8	5.4472181432174693e-8	8.402344919833382e-8	1.2726677822705312e-7	1.206349798943407e-7	1.5099921879535572e-7	8.896146586057085e-8	8.114660154934228e-8	1.1286390944054148e-7	1.687834716435077e-8	1.4064948095082741e-8	9.354577257258967e-8	5.431167282576865e-8	3.760185962597973e-8	1.4857036112481126e-7	3.6064244923750266e-9	7.416304081964142e-8	3.2915653980225557e-8	-1.1106759278955991e-7	6.631799032152941e-8	-6.045663247800093e-8	1.2630539836244736e-8	-1.3025103862140952e-7	-7.658220402273486e-8	-3.572783047189887e-8	-1.8588979244782422e-7	-4.4730449122454274e-8	-2.0881387863269651e-7	4.892396132660792e-8	3.592456720991066e-8	2.5372115308730514e-7	9.967795134846469e-7	0.0000037369038685675093	0.000012198263715235136	0.00003767306869106868	0.00010873030311464582	0.0002919677965662615	0.0007279451149032612	0.0016825856304454323	0.00360530734257114	0.007161543599995657	0.013195548191373252	0.022579640860965755	0.0359495128458599	0.05339889221201022	0.07426724549646802	0.0971467404092412	0.12013224767686603	0.14120581464258675	0.15858261755078895	0.17090332911223372	0.1772804479606399	0.17728031902827668	0.17090323274896235	0.1585828074043094	0.14120584442784	0.12013214853693233	0.09714681382389045	0.07426728332718502	0.0533988543604802	0.03594955592246929	0.022579669944115643	0.013195527588650835	0.007161568855328815	0.003605289594095562	0.0016825920020251406	0.0007279506826471938	0.0002919911274373854	0.0001087218247453059	0.00003761452583428415	0.000012184228029399335	0.0000038342036160488036	9.949933691411061e-7	2.0419967017293317e-7	1.0035865971591562e-7	-1.1562874113746346e-7	-1.1346240469389812e-7	-1.2293818185682426e-9	-1.1017973777782686e-7	-2.195327304388428e-7	7.66428087661808e-9	2.4497396000633387e-8	-1.9289764907615137e-7	-7.04801165207769e-8	8.662503092615736e-8	-3.9279446029105713e-8	-6.16913720108414e-8	2.4947470889102874e-7	-8.016598462834423e-8	2.5885105947587306e-8	2.3002298565888424e-7	-1.0866684296839679e-7	1.1777933228707127e-7	4.138122478014594e-8	5.242948997175034e-8	6.587519096878935e-8	7.26376321313893e-8	1.6604875652248552e-7	7.535256263402346e-8	1.7152601039516213e-7	1.0859272747687498e-7	8.213530189316032e-8	5.626844490347338e-8	1.398781590555842e-8	3.239943646704546e-9	2.0697054181617602e-8	1.308110242348448e-8	3.920224689313301e-8	4.097866967978092e-8	5.687539139653808e-8	4.3141805683433176e-8	4.549237009321416e-8	3.5997676062216044e-8	2.448822322698163e-8	1.779381519906309e-8	1.3041671853564196e-8	8.381666471990457e-9	1.0971313413321582e-8	7.152322289982749e-9	-1.2527735515632799e-9	-3.248918689635616e-8	3.7208072622973987e-8	1.6860110052530075e-7	-1.0667801297881141e-7	-2.5062678765674917e-7	1.3639108520369092e-7	-2.6138330710967494e-7	5.571520758085313e-7	1.5466110347972517e-7	-3.3357816509038685e-9	-4.241513807956565e-7	2.171746771306715e-8	-3.8345053277044627e-7	1.5006652143156884e-7	2.3074804111899994e-7	-1.5099819816732918e-7	3.746207881683006e-7	-3.3289227041599645e-8	3.041358931366034e-8	-1.1855338810651261e-7	2.0572167236387884e-7	-1.7358953419144285e-7	7.535660562218993e-8	-1.949945274137832e-7	8.456548894475446e-8	8.941308982102214e-8	4.255900165617277e-8	3.512824364726441e-7	2.7202185948205226e-7	0.0000010200569710017149	6.838557617960817e-7	-0.0000024629327033398596
"t=35"	-0.0000021989396287169782	4.832347912930857e-7	7.643773743959414e-7	6.510315325725102e-7	1.2553900052836298e-7	1.1726863591299264e-7	7.039237892580985e-8	-8.926759942351481e-8	2.5190719821210905e-7	-2.0856887505971144e-7	1.0764080904390738e-7	-2.7625373588691104e-7	1.3236827556273312e-7	-5.357893417823334e-8	4.131477404634154e-8	-1.9379942439723408e-7	4.3188084442036256e-7	-1.1613724004710946e-7	2.1764820890002312e-7	2.2669181432011243e-7	-2.6307648948176166e-7	-2.02834811169339e-8	-3.819213749700623e-7	-1.5202581726825315e-7	1.1894005447210532e-7	5.243642013930128e-7	-1.8702898574307625e-7	1.6744660191747585e-7	-2.2941889954442019e-7	-1.2587353304116533e-7	1.332321193370234e-7	5.572311589929768e-8	-2.7949153658113346e-8	1.6343152386966153e-9	1.098150115286245e-8	9.701537240225377e-9	2.120756315004968e-8	1.8058562645251186e-8	3.9959073161455194e-8	4.449340496037735e-8	3.227430633856443e-8	4.981117773805721e-8	2.3078946642662856e-8	3.9684037611564804e-8	1.2230572110638604e-8	1.0245478021531085e-8	3.152548555540591e-8	4.9110527755580335e-8	8.976935061966174e-8	1.151918206376834e-7	1.3855940417251134e-7	1.276391154991785e-7	1.4546549342853154e-7	6.13917330305469e-8	6.943631380984527e-8	7.951021130381264e-8	3.865047060180871e-9	5.0274029939068043e-8	1.105161269165933e-7	1.8667622003754047e-8	9.874302486778674e-8	1.0484362400475788e-7	-2.09317571053802e-8	1.2267986171377032e-7	-2.550702449255482e-8	2.0726084626332408e-8	1.542651332231415e-7	-1.1005140487796439e-7	5.967837646281282e-8	-9.942634815462981e-8	1.2630026768878366e-7	-3.093672185094931e-8	-6.016943354669735e-8	-3.249901314728021e-8	-1.500018230737865e-7	3.588720198788309e-8	-2.661514537649623e-7	-1.486891527680001e-7	1.902742086112852e-8	2.464376932520551e-7	0.0000012001563398644777	0.000004776345247869962	0.000015982798154512423	0.00004906130326698399	0.00013976014133942893	0.00036934438437896677	0.0009067836802211238	0.0020665503698545917	0.004372257131854407	0.008592170341542027	0.01570019246226484	0.026722500605241728	0.042470130465925404	0.06321573595521623	0.08841258375168637	0.11654348515083701	0.14514711786744994	0.1710533857844988	0.19085872206507126	0.2016227330844259	0.20162258889102735	0.19085868534100814	0.17105355186953708	0.14514711771149724	0.1165434344225148	0.08841267229173377	0.06321572409336706	0.04247015069422888	0.026722558938697016	0.015700130775379573	0.008592197833630744	0.004372257056960094	0.0020665596715702117	0.0009068182172273787	0.0003693389934900093	0.00013970377517891208	0.000049029127261679406	0.000016026192353080226	0.000004864914019853117	0.0000011313941331581034	2.4998549408294934e-7	-1.9755148406019885e-8	-1.782502077052328e-7	-1.6359084031858373e-7	6.673452013217229e-9	-1.095319730470834e-7	-7.511367561274795e-8	9.261457600828749e-8	-1.2065705290442708e-7	-1.056406946364774e-7	3.8482503073034025e-8	-3.2954697859466364e-8	1.9739561651910265e-8	4.399571817970127e-8	1.3999056491798e-7	-7.276665425770545e-8	1.2103011493014293e-7	1.5388688567874453e-7	-1.2148859274141444e-7	2.3096531187594138e-7	1.1419069356755074e-8	5.287522131247613e-8	4.1418501073309244e-8	2.2627706597333486e-8	8.681561225465373e-8	3.943083748403353e-9	1.6338479358335434e-7	8.26281559840325e-8	1.4138861981205508e-7	1.5478524983958408e-7	1.1776981811983944e-7	8.069358092832601e-8	4.572581002726395e-8	1.544156313926237e-8	2.5321086560836648e-8	1.3897781592220326e-8	2.91403084995423e-8	3.182381247412991e-8	4.933077235591554e-8	3.780429014277331e-8	3.8136779401121146e-8	3.721323638128382e-8	2.4861291469946423e-8	1.6230355281976472e-8	1.1843969471847515e-8	1.0889326329532878e-8	-1.745501521099868e-10	-2.2280065792301684e-8	4.428537936362886e-8	1.405118993380583e-7	-1.2232670987266658e-7	-2.3584881292393334e-7	1.6624481347093933e-7	-1.7816826802796726e-7	5.162450750217928e-7	1.2333359011851286e-7	-1.5581645862461357e-7	-3.807744570760718e-7	-1.9869885514722796e-8	-2.57587472018983e-7	2.2286237044699675e-7	2.1401649941132916e-7	-1.1441404279555201e-7	4.320951579872556e-7	-1.9214133151201906e-7	4.1137980577587996e-8	-5.461651830795944e-8	1.3235174411985184e-7	-2.7602763541523245e-7	1.077167151031233e-7	-2.0862021021805788e-7	2.5201807518637764e-7	-8.94336018575359e-8	7.046891803419442e-8	1.1723506654348625e-7	1.2560674333972344e-7	6.509693174505671e-7	7.644048750643506e-7	4.8324064239047e-7	-0.00000219895125197489
"t=36"	-0.000002426130493171641	6.766358591203669e-7	9.865685346444053e-7	3.22194903756845e-7	3.48990466747523e-7	1.0303126474209279e-7	-1.4396172809405527e-8	1.5724809820927277e-7	-2.529050429078694e-7	2.7014440107109294e-7	-1.6030963390090136e-7	1.6908402145077162e-7	-2.571596658951236e-7	-1.2427890272448394e-8	-4.0206846407819796e-8	9.391008104486787e-8	-3.16360966312601e-7	3.820335011672782e-7	-4.8527918794505354e-8	1.9481051138914296e-7	2.4344125648667614e-7	-1.0012830553574048e-7	-5.381773138246615e-8	-3.0818964769085966e-7	-2.8316801747862996e-7	8.377461968578359e-8	4.5877266841021225e-7	-1.1086043560926129e-7	1.928913971882551e-7	-2.1582322184965363e-7	-1.2327834675307514e-7	1.0974339559322033e-7	4.868666725332815e-8	-1.4160460581891243e-8	5.274148118239452e-9	2.120894415647001e-8	2.047633462787246e-8	3.780900692529343e-8	3.0983296928077664e-8	3.3115221786950144e-8	3.970808293285444e-8	2.0173481996010878e-8	3.500128897826471e-8	1.4931221814507012e-8	3.487456201600736e-8	4.779883155947573e-8	7.155274739378825e-8	1.1234283880945384e-7	1.2060848053607742e-7	1.281573398514979e-7	1.2507476465639655e-7	1.0543551132169426e-7	2.5753219445867614e-8	4.9624136466697166e-8	5.998363150627739e-8	-1.393558368700809e-8	4.076636805905309e-8	6.198850888150531e-8	-2.7935864732597793e-10	1.0123477633960931e-7	5.640184486122024e-8	6.157305776355315e-9	1.40417148575267e-7	-6.624416448719472e-8	1.07804788429533e-7	2.5241315149138188e-8	-2.5125095559630495e-8	2.1234997427121982e-7	3.163488648816326e-8	1.8724912609346944e-7	-6.762040150043447e-8	8.4589263704693e-8	7.401211532531704e-8	1.0653261661719426e-7	7.911446708863679e-8	-2.1534300831405062e-7	2.5331384434501558e-8	-1.2733147047860882e-7	-1.771874882372515e-7	-1.1580750802764328e-9	4.4240837737685723e-7	0.000001966315965939991	0.00000734617837294671	0.0000238962463012804	0.00007110200136495326	0.00019731289097546512	0.000509308559193733	0.0012248400257439673	0.0027433588590157765	0.005723077326927006	0.011126359387412688	0.02017981929137158	0.034196429156239105	0.054234310724803225	0.08061722377208536	0.11240726585345362	0.14700563065181915	0.18014797813783634	0.20655676988196803	0.22127695409131853	0.22127693099123624	0.20655679178450304	0.18014805942791468	0.1470056041450195	0.11240734652459361	0.08061724124439085	0.05423428042649847	0.03419649126589053	0.020179828407500544	0.011126348931568941	0.005723066918188691	0.002743393765918589	0.0012248369367247047	0.0005092917203235459	0.00019727384257406388	0.00007114577743949635	0.000023928377808291046	0.000007373031129853658	0.0000018981852536459343	4.619521845050656e-7	-8.518310179450594e-8	-1.419950124148528e-7	-1.0178871279187263e-7	6.346997871720106e-8	-1.4109442991738774e-7	-1.1010252043419655e-8	4.1564257480253275e-8	-3.7184195056383373e-8	1.4009932436387373e-7	1.2828771789319404e-7	1.0195854549532868e-7	1.345061970692285e-7	6.467096191897781e-8	6.62793295802544e-8	-1.0584428222770725e-8	8.514987359653503e-8	5.726662899441237e-8	-8.239576476665178e-8	2.2075586703085293e-7	-9.369236142475756e-8	9.959208346899118e-8	9.987047777659797e-8	2.6027883071044755e-8	3.9350205982557895e-8	-3.697734518581797e-8	9.690588753663576e-8	-3.2550453998858586e-8	9.03675581032104e-8	1.0338772182816314e-7	1.0015088225401314e-7	1.46919208909857e-7	1.3578184532292426e-7	1.0583085707782658e-7	6.885032699521787e-8	3.296272721442506e-8	3.58392951982367e-8	2.5057319108512388e-8	2.932689202594929e-8	2.2576748470726216e-8	4.010028165080115e-8	3.558577776896499e-8	2.9143960467159502e-8	3.2280011219576465e-8	2.6572206213160143e-8	1.9230889325427825e-8	1.7192577361768713e-9	-1.158902218634239e-8	4.5517536628736366e-8	1.166911148819949e-7	-1.2979580066296847e-7	-2.1030791796938786e-7	1.953865222947826e-7	-1.1599040394827398e-7	4.5594861675102294e-7	9.046961191305769e-8	-2.879494551688566e-7	-3.0636447045928605e-7	-5.6636138223709054e-8	-9.898131836383328e-8	2.4318977853710066e-7	2.00920614812361e-7	-5.191896057521461e-8	3.78733227446304e-7	-3.150656132655527e-7	9.369657272273457e-8	-3.883164301221598e-8	-1.2510754432426552e-8	-2.577153458416248e-7	1.6901076504982626e-7	-1.6007202197076964e-7	2.700143327816207e-7	-2.527771272298196e-7	1.5724638080527598e-7	-1.4383931268291406e-8	1.0287927654228923e-7	3.4909682566919287e-7	3.2217115064625546e-7	9.865666957820096e-7	6.766576160499582e-7	-0.000002426139439126729
"t=37"	-0.000002198759472382683	4.7249487533651546e-7	7.32126589353399e-7	6.898575136693452e-7	9.640519171849604e-8	1.482752371995133e-7	1.448541399051706e-7	-1.052190735650882e-7	2.8226409054532553e-7	-2.9152906821927616e-7	1.9002342799279148e-7	-1.3350825511793118e-7	1.820651442940857e-7	-1.212394028504704e-7	-1.2273772942439365e-7	-9.597110162129496e-8	1.5273283004990645e-7	-3.5040243440143115e-7	2.365067038878621e-7	-6.714757305736896e-9	2.031958331594197e-7	2.0946031276114496e-7	7.162484882972109e-8	-6.468498037204284e-8	-2.1337928224340885e-7	-3.992338152292163e-7	4.951857290880213e-8	3.8243507627377937e-7	-7.215709618701993e-8	2.3063330500949775e-7	-1.807763191363776e-7	-1.3235085738472208e-7	9.451441240759806e-8	5.139644043694602e-8	5.676269454468752e-10	1.59143834776998e-8	3.374350676654814e-8	2.378261954039118e-8	3.278150773056154e-8	2.3941003401972694e-8	2.6170079436838023e-8	3.64227300542197e-8	2.594703385483399e-8	4.936759478990638e-8	6.102531513452192e-8	9.365343367484513e-8	1.2076883060263555e-7	1.1041131009470462e-7	1.1464336080457826e-7	9.7142373145509e-8	4.6168866618678805e-8	9.695710012636027e-9	4.08310517618915e-8	3.8132860979978034e-8	-4.3320265263879776e-8	3.2629504431724854e-8	3.4371893886664395e-8	-5.010979409192373e-10	5.306539174743108e-8	9.889040697430573e-10	6.0103033661107474e-9	7.508373456310835e-8	-8.852707589213082e-8	1.2870350929450325e-7	1.6176336048445705e-8	1.1522123055662803e-7	1.1498337837423378e-7	-3.0939042106048475e-8	1.666264557442787e-7	1.0505517555881028e-7	2.664522592565888e-7	1.9773070025763673e-7	1.510270404292413e-7	2.0456155769288387e-8	7.903842635936797e-8	2.747593577101526e-7	-3.079809329786798e-8	1.3048891189804124e-8	-8.677537133294777e-9	-2.693076595061683e-8	4.1565296782231087e-7	0.00000168862614657872	0.0000055169483175188105	0.000017009700839176745	0.00004972525495117175	0.00013623322366140833	0.00035288327483207205	0.0008611461888383687	0.0019770773085532323	0.004262318399938736	0.008618136294757939	0.016329752501958894	0.028983425488103065	0.04816723680745283	0.07489614572962844	0.10881092539092196	0.1473957883372442	0.1856869880961337	0.21698485317162342	0.23469838521188535	0.23469850198959163	0.21698490650919122	0.1856869131923381	0.14739587687460065	0.10881102138530585	0.07489611549347897	0.048167220300043945	0.028983502958011775	0.016329738411961503	0.008618132490284758	0.004262351404858977	0.0019770295067048638	0.0008611540683870489	0.00035286886721286326	0.00013627767112334155	0.0000497337642993978	0.00001703286357124245	0.000005478621895815827	0.0000016489529149898985	3.66939353235729e-7	9.63854288604793e-8	-1.032949759061097e-8	7.273678981345455e-8	-1.0701912456223539e-7	1.2995284992545209e-7	1.0321466770157883e-7	1.4833388617407905e-7	1.5562689814618835e-7	1.5929906516110037e-7	2.2180160974549779e-7	1.7084987613547042e-7	1.0612012035782215e-7	1.282830591753381e-7	2.0344526840965216e-8	4.937046238495668e-8	9.302469039518257e-8	-3.7245210804393025e-8	1.729216577706083e-7	-1.387466180835517e-7	1.115757938263684e-7	2.500774520797222e-8	-7.02214957293279e-8	9.17897888808028e-8	8.197725942515888e-9	6.509415517719219e-8	-6.82342161661964e-8	7.749952435354146e-8	-3.183058705502617e-9	2.1767542213169122e-9	7.355255116081594e-8	6.829694043641865e-8	1.208164828181424e-7	1.3190919967431824e-7	1.2330018539508103e-7	9.359463515323796e-8	5.115990731052733e-8	3.968810058374572e-8	2.9505896503856377e-8	3.566938100441064e-8	2.4970533640811254e-8	2.989443737000386e-8	3.394079362006863e-8	2.7745925779143477e-8	2.7502646715582557e-8	1.5420216548100996e-8	2.5738576825418136e-9	4.981938594994517e-8	9.873509754232401e-8	-1.3607326521114516e-7	-1.817782779856003e-7	2.244262604644831e-7	-6.527210738571654e-8	3.8503208699136593e-7	4.599937086791073e-8	-4.00405617773103e-7	-2.0935942657285267e-7	-6.590912426940321e-8	7.210572250393454e-8	2.0633008546155907e-7	2.0368570452511392e-7	-7.722835149159835e-9	2.434371841886218e-7	-3.529477448083185e-7	1.4931702951859194e-7	-9.509491605275144e-8	-1.2274767580144896e-7	-1.199488561809403e-7	1.8198068929553557e-7	-1.3415029431751435e-7	1.900175905511503e-7	-2.9127248557525576e-7	2.82127959772005e-7	-1.0518768522871369e-7	1.449371453965398e-7	1.4814603122026426e-7	9.64915500833996e-8	6.898724242976328e-7	7.320715867953353e-7	4.7251394985625694e-7	-0.0000021987638618714556
"t=38"	-0.0000024701540530802646	6.670877350511972e-7	0.0000010804950931753154	2.234916407495291e-7	3.826543889529077e-7	3.7261711494096517e-8	-1.4513878876520891e-8	1.908264540828597e-7	-1.9838509202063648e-7	3.4012172256403517e-7	-1.789211701019866e-7	1.1796408372344303e-7	-1.2291355477866972e-7	1.1672780675375805e-7	3.883579668961801e-8	-1.205623625377683e-7	-1.8048066430242926e-7	1.343627281658044e-7	-2.9914251753471177e-7	7.90659698823859e-8	-6.518206974170937e-9	2.336343795095175e-7	1.3889515626530624e-7	2.2251215925361834e-7	-7.129597801025511e-8	-9.890561381009633e-8	-4.773784197942277e-7	4.0840586468249285e-9	3.1515763276868114e-7	-3.400734327474453e-8	2.4092409922626956e-7	-1.4664528835695023e-7	-1.3051744673919785e-7	8.625052327904115e-8	6.016414066944975e-8	8.131898376895208e-9	1.4589490837657593e-8	3.55763329906722e-8	2.1635761293659073e-8	3.4945969118460596e-8	3.209349608290779e-8	3.4823058103761184e-8	6.299371146933908e-8	7.094298259957554e-8	1.0037119646533199e-7	1.0957499019248473e-7	9.993960670140467e-8	9.838459902322683e-8	5.894476684531469e-8	2.2556912449012145e-8	1.288663675769186e-8	1.3426413536521409e-8	-9.974541748114518e-9	-7.187325679058887e-8	4.343300163967001e-8	8.96232110747519e-9	-1.9556585351132583e-8	6.19317509498174e-8	-2.0314513404784407e-9	1.1276777289737083e-8	1.2182338471333765e-9	-4.6045998902677354e-8	5.3937615596133526e-8	-1.5038249423504624e-8	5.16891713875367e-8	6.606994273905542e-8	9.38450386289702e-8	2.0159424440890916e-7	1.1358979834508176e-7	1.2007109784217818e-7	1.3268269138944078e-7	1.4514073065630129e-7	1.7301256882706895e-7	2.883404573994497e-7	2.0092051866704708e-7	5.571516470403992e-8	2.0715251392022793e-7	1.5713628120916923e-7	2.4572440671111195e-7	4.2685997514446683e-7	9.935675958638868e-7	0.0000029427437372442355	0.00000839851957379345	0.000023019043384753246	0.000060071690847540715	0.00015140072714470154	0.00036575957527062997	0.0008466526903148086	0.0018725060038465857	0.003946762075759169	0.007904531479526522	0.014999278348695855	0.026887109868242942	0.04538904458821846	0.07191175094546876	0.10651403214004806	0.14687384785567448	0.18775209599011755	0.22166867873604978	0.24103973453643068	0.24103985112225745	0.22166876062037622	0.18775200730245545	0.1468738904387955	0.10651414938154702	0.0719117326018609	0.04538907512783186	0.02688711118710274	0.014999299569834368	0.007904546332046736	0.0039467355167616125	0.001872514215240928	0.0008466381437319814	0.00036579821607718443	0.00015141014770647665	0.00006008522278388995	0.000022941352339045373	0.000008364419662676426	0.0000030258481944489546	0.0000010290648370103739	3.9796691797544526e-7	2.7643250632980454e-7	3.593103314880608e-8	2.2903192464784894e-7	1.6126765189916625e-7	2.0032319170137924e-7	1.1573706004686102e-7	3.623093249860432e-7	1.3838175738634106e-7	8.18053789153339e-8	1.2853278297253468e-7	1.4308026774489946e-7	1.0862060095817583e-7	1.5956129906236072e-7	9.450199145444316e-8	-9.472800366339129e-8	1.154874779141224e-7	-1.1286853296432753e-7	1.2861460518820422e-7	-3.790781855084191e-8	-4.9894901543723336e-8	1.2371977364811215e-7	-7.620529107743579e-8	3.631088385525061e-8	2.3328986520354533e-9	6.721142176147055e-8	-7.842641891464552e-8	-1.6477081254961945e-8	3.621299871081618e-8	-1.3289170208707901e-8	5.025041571737887e-8	3.646316992789167e-8	8.801464568275463e-8	1.1139887978739438e-7	1.1813704281493642e-7	1.0555709972770444e-7	7.228642162626642e-8	5.167835681607613e-8	3.6934525660115014e-8	2.9492272957121202e-8	3.218714828001623e-8	2.6163610167273532e-8	2.8133419704978735e-8	1.661369053440609e-8	1.481381883827737e-8	6.018086751158336e-8	8.376101212625997e-8	-1.3497194961686887e-7	-1.4131656411731086e-7	2.4674473320107637e-7	-3.5283857502399485e-8	3.0517901861149e-7	1.0536693517693152e-8	-4.7662862412423124e-7	-1.0237883596442288e-7	-7.062704909799322e-8	2.2277237088363933e-7	1.402686213847204e-7	2.3400998849787413e-7	-9.552476476493155e-9	7.921856370884939e-8	-3.0096282432889865e-7	1.4144806770310936e-7	-1.8215443597924263e-7	-1.2357854617395247e-7	3.891824540414035e-8	1.1643192177057671e-7	-1.2141236860330196e-7	1.1812269906652517e-7	-1.7967725673972978e-7	3.400976897882657e-7	-1.9820601426800977e-7	1.9096939452012407e-7	-1.4627464239858057e-8	3.7189639590096135e-8	3.826079476576538e-7	2.2365885488095927e-7	0.0000010804512792228493	6.670371801575925e-7	-0.000002470131568954592
"t=39"	-0.000002196184074376717	5.235619243704193e-7	6.102302769761536e-7	7.708487219648674e-7	4.486047655571923e-8	1.9180573729293826e-7	8.186785549479936e-8	-1.3652728780844114e-7	2.173114556081046e-7	-2.5118321467232363e-7	2.4939364717813106e-7	-2.915501695621714e-8	1.0740888189975095e-7	-7.6452009611927e-8	1.393625770340634e-8	1.241732627832448e-7	-3.627298372776977e-8	-2.1247156201109618e-7	6.675791552890331e-8	-1.9812553819775758e-7	-5.818835469018069e-8	-8.159661391005102e-8	2.6928814789162203e-7	5.126171309655092e-8	3.547333240483397e-7	-5.519184020918999e-8	4.227762584463335e-9	-5.132942910712757e-7	-2.3692876993663958e-8	2.2057626847260536e-7	-1.1144323242007204e-8	2.624642427839774e-7	-9.912396636835297e-8	-1.2540037297448237e-7	6.359442772385648e-8	6.837696420181061e-8	1.9762965153269363e-8	8.406123797044529e-9	4.054620172944112e-8	3.145539573257139e-8	5.3576987735226567e-8	6.724705636784734e-8	6.84394562133761e-8	1.0215088164233777e-7	9.853340787735476e-8	8.24018521194958e-8	6.1145132068674e-8	2.954277567024377e-8	1.6686353188077874e-8	-3.327341957515273e-9	-1.3835332768330488e-8	-1.3606749726946532e-8	-4.574725975814431e-8	6.094822491142793e-8	-2.3329130849347735e-8	3.5498440076331406e-8	7.458288042716532e-8	-1.7917714978388233e-8	4.990504487434322e-8	-3.5305827816856095e-8	-3.666283165948414e-9	1.4674785275836655e-8	2.0966862690485755e-8	5.594704799438688e-8	1.8396064782599808e-8	4.07209318487034e-8	7.230777165911917e-8	2.630808382253491e-8	6.457419343686155e-8	1.363887265348751e-7	1.0497960767352765e-7	9.21979381729443e-8	1.0845772469014747e-7	6.931562113177137e-8	2.0938766664979624e-7	2.583008850143287e-7	2.4776967977313546e-7	3.456916216615369e-7	4.3557334694632743e-7	0.0000010369416078015448	0.0000025087811250656955	0.0000064691219354706675	0.000016872182095784005	0.00004222003070464275	0.00010221484165162664	0.00023710600142790028	0.0005286017126521214	0.0011322893370983023	0.0023309056966609454	0.0046102604260063185	0.008753879332794146	0.015928620233589208	0.027695847331159595	0.04582886340014758	0.07179166884215571	0.10581723576211977	0.14579821536654636	0.18661317740506855	0.22070418065313013	0.24026067457120737	0.24026075166218142	0.2207042571690504	0.18661309977770646	0.1457982728348044	0.10581727380784445	0.07179169767346139	0.045828897062822116	0.027695885003830467	0.015928594445739797	0.0087538817958005	0.004610261843298158	0.002330905437926134	0.0011323261091100711	0.0005286162196154187	0.0002370748171733883	0.00010212250928820499	0.000042265858281598234	0.00001695606430696106	0.0000064137988454726624	0.0000025674533813413447	0.0000010058893591402551	3.6497284594538826e-7	4.1493824509686306e-7	2.551646615112091e-7	1.72712246948592e-7	2.24242891255777e-7	2.7927312307163277e-7	-8.621789604479346e-8	1.1908812325156504e-7	1.6386612999852446e-7	1.0540511885537285e-7	-8.549730035056768e-9	6.114636696974429e-8	8.095823522680234e-8	-3.1250177112696065e-8	2.092419094656961e-7	-9.508365694799181e-8	9.15824205360849e-8	-4.4231509788161816e-8	-2.430314649526366e-8	9.672708189967238e-8	-1.0374088865727771e-7	1.25708993992113e-7	1.8632548504093904e-8	7.360025922054092e-10	-1.9993009581220633e-8	5.2240886394550046e-8	1.467882559946787e-8	-7.512698352307723e-8	2.0834096670085955e-8	-3.344062882160159e-8	3.936132320081498e-8	2.0329001704233463e-8	5.388754531487905e-8	8.642150184368091e-8	1.0701910546639937e-7	1.011080015267396e-7	8.170562926235192e-8	5.500010880066242e-8	5.1760248753751625e-8	3.084656874374758e-8	3.536232995315913e-8	2.361344730861248e-8	1.8442040339294863e-8	5.712012995928717e-8	6.836916943697702e-8	-1.2242842906129425e-7	-9.928262834080215e-8	2.5988844443158854e-7	-1.709488006707005e-8	2.2891960060889005e-7	-2.1057500187993128e-8	-5.253376710312452e-7	1.2197603926900058e-8	-5.263176028336147e-8	3.4829028272564955e-7	5.4734296650593706e-8	2.6762292337778604e-7	-7.887933362038524e-8	-5.771308086988114e-8	-2.0141822876240667e-7	6.634215354850426e-8	-2.146402692249083e-7	-2.9048644933915568e-8	1.230539528052077e-7	1.1262152210811394e-8	-7.651143951736827e-8	1.0674785855258051e-7	-2.7665565838219663e-8	2.4958038480349387e-7	-2.517855076655806e-7	2.1706871045079623e-7	-1.3627409867211782e-7	8.184773481190177e-8	1.920104782948684e-7	4.469066328116611e-8	7.708568785513847e-7	6.10206387308132e-7	5.236102359473804e-7	-0.0000021961958569516327
"t=40"	-0.0000024954188662107413	6.233946453493289e-7	0.0000011844428717822097	1.4583264418277508e-7	3.9116081396173286e-7	1.1047831538490982e-8	3.556775829416381e-8	1.713735229280644e-7	-1.7737105140192e-7	2.1160559626753894e-7	-1.9788207716864292e-7	7.00331537206722e-8	3.521766411829219e-8	1.3194594983279018e-7	1.29992245856414e-8	-5.759187227116769e-8	1.1088959006588794e-7	8.028605746890349e-8	-1.5544072418105515e-7	-4.764700889392515e-8	-9.732374051107939e-8	-1.3545029853290202e-7	-1.9505075654624449e-7	2.8948262620343e-7	-3.460458530835098e-8	4.328407793297018e-7	-1.3694626210813965e-8	1.2335446464284416e-7	-5.490021288689917e-7	-3.7430863630838473e-8	1.5577996659299487e-7	-5.857023976929554e-9	2.673327419433491e-7	-6.272260011375153e-8	-1.031274677876226e-7	4.688916488415629e-8	5.517430978763116e-8	4.051936075555318e-8	2.6109449269284823e-8	6.348790726473652e-8	6.013208087018995e-8	7.126156598147304e-8	1.0363893454545803e-7	7.323059003638832e-8	5.748864773114093e-8	4.055601243724283e-8	2.2511105646216834e-8	-5.205513242678705e-9	-3.973654183475617e-8	-1.4448653495868768e-8	-8.944535778709906e-9	-1.0345679202217184e-8	8.24236733310002e-8	4.0654815958163226e-8	1.1289288803784103e-7	3.8049900674685944e-8	1.2055079601225316e-8	4.8416807563178565e-8	-4.222366700723512e-8	8.194935330330111e-8	1.2422583850479896e-8	9.124626398904212e-8	1.787350500936924e-8	-2.4161338818551314e-8	9.209430407164376e-8	-4.0477745377742735e-8	1.526791137962391e-8	-2.1078734535606714e-8	1.0500269453928013e-7	-1.018051315471169e-7	4.160823319221407e-8	7.756249975621188e-8	-6.874545377399954e-10	1.1447185388480108e-7	-3.837506423742809e-9	1.9465976919263994e-7	1.6580869888205285e-7	4.1719220544855773e-7	9.74284724786223e-7	0.0000021203622839749414	0.000005469141760805485	0.000013904440304579602	0.00003430141531290953	0.00008207282626571111	0.00018772019822677066	0.0004116341315356653	0.0008637448407333714	0.0017356431734696365	0.0033441759088147505	0.006186365773838798	0.011003015621214418	0.01883357766677729	0.0310180575684067	0.04905443458702463	0.07417527866929985	0.10655127874461479	0.1442702097839783	0.1826497514227884	0.21468921114972195	0.23307588296169546	0.2330759080952205	0.21468927206289778	0.18264974155765423	0.14427026236150509	0.10655122715910381	0.07417537142882435	0.04905448617761354	0.031018014440481467	0.018833584477582654	0.011003046540402628	0.006186379412842613	0.003344204196243483	0.0017356418081716507	0.0008636540162891837	0.00041160131630524344	0.00018782929812777294	0.00008209717438223407	0.00003423212288267141	0.000014023226533876887	0.0000053564642451542355	0.000002094150298059816	0.0000010182478139553197	3.746796103376582e-7	1.9048265165189093e-7	2.5790982194351386e-7	8.599070167036871e-8	-1.3447957292189727e-7	1.8665182766053334e-7	1.974874075383326e-8	-1.8683696367816083e-8	-8.605458112764808e-8	7.083995001710974e-8	5.3028156421497386e-8	-1.1335553695701606e-7	1.7851360867293664e-7	-9.376971821239977e-8	1.6507351696670725e-7	-5.732256158630378e-8	3.360157374565631e-9	1.300353646982444e-7	-7.355894549032627e-8	1.479032104567679e-7	-7.079726926928487e-8	2.240714869206073e-8	1.0096977409723706e-7	7.200646401361865e-8	4.9254400891207695e-8	9.278032897519495e-9	7.808012336685266e-8	-5.763392185720306e-8	1.7986056644048176e-8	-5.6565389705554026e-8	6.9639788380371215e-9	1.0662889460277825e-8	2.892181882874212e-8	6.146200892676035e-8	8.382471561318994e-8	9.167090098127773e-8	9.025338676416084e-8	5.464176955349842e-8	6.074345382245383e-8	3.1097853181449864e-8	2.5670842007663452e-8	6.137522601257217e-8	5.88983886107286e-8	-1.123626746091233e-7	-6.698682086803132e-8	2.696434211468812e-7	-4.796092634151705e-9	1.582361539576027e-7	-4.3918140346654866e-8	-5.423377964497433e-7	1.297722580506644e-7	-2.650413377658367e-8	4.3702865748507236e-7	-2.8617866409952342e-8	2.8218508008048815e-7	-1.9119176686288597e-7	-1.3939810150631615e-7	-9.421264823838982e-8	-4.5884898436376886e-8	-1.5784447260358547e-7	7.858365935753397e-8	1.076133125943457e-7	-5.054265883597253e-8	1.2987355857418947e-8	1.2983994546189592e-7	3.4612196442296295e-8	6.921468176379619e-8	-1.9644043747213402e-7	2.1200338129467866e-7	-1.7786544181941366e-7	1.712145122345632e-7	3.5481219406996445e-8	1.137109972848549e-8	3.910114326766134e-7	1.4580263463237486e-7	0.000001184512128271642	6.233362355168026e-7	-0.000002495397474877592
"t=41"	-0.0000021752658765361588	5.562244698165131e-7	5.721992979434987e-7	7.489458496712231e-7	8.326730016605666e-8	1.553147952471079e-7	3.76063084006617e-8	-1.1899561680461801e-7	1.669338536292031e-7	-1.3302989831931455e-7	1.388098269661242e-7	-4.0321470717863406e-8	-5.556864868250244e-8	-1.514997649554317e-8	1.0947303674679887e-7	1.036304481116801e-7	-2.9062059869744417e-8	4.552337118379768e-8	1.3658778263980764e-7	-3.5637875983596246e-8	-1.422404642958952e-7	-1.296295104591394e-8	-1.465947382373045e-7	-3.0738274492403406e-7	2.6058267199591256e-7	-1.1207153571834993e-7	4.830943999278858e-7	3.4450520214335256e-10	2.5023426475367927e-7	-5.321284822779049e-7	-5.888112308838345e-8	9.09067825460852e-8	-6.833972610031935e-9	2.721692851093138e-7	-4.082272764271977e-8	-8.907761017695748e-8	6.297291332835186e-8	6.685174980258779e-8	6.129139840105324e-8	4.699243838501843e-8	7.712711680429862e-8	8.732154421764449e-8	4.6997916336444234e-8	4.711227796772022e-8	2.521779540742841e-8	1.0141435469179783e-9	-2.5718476126534995e-8	-2.3470354992838338e-8	2.2573522162616655e-8	1.499898749646178e-8	3.1173837511389024e-8	1.0933243721478192e-7	7.743385255221114e-8	1.1291827206605376e-7	1.1533162536103703e-8	7.997196305176146e-8	2.2981434644187004e-8	-2.402611132268362e-8	1.186947825582152e-7	-5.8132998415061365e-9	1.325203051738555e-7	1.2606075960874819e-8	5.3718928527679566e-8	1.2758816869684608e-7	-8.911678583967131e-8	8.839077125788464e-8	-4.737600556303789e-8	2.200725723877639e-8	-1.7904610760677286e-7	5.870151020825887e-8	-6.511651162721677e-8	-1.2989982012268086e-7	8.125232453526365e-8	-6.59384743473268e-8	6.453910017523157e-8	-3.040497231765471e-8	3.268880975904054e-7	5.743939002211818e-7	0.000001601263688755239	0.000004519504462452417	0.00001151226073248246	0.000028493972162535464	0.00006824476593569884	0.00015614844378175619	0.0003421385940269861	0.0007155798778405442	0.0014294266680980883	0.002727528674020041	0.004974833934319078	0.008686501638302757	0.01454899125871767	0.023428883675593037	0.03635015744281589	0.05438306781527713	0.07834011433295596	0.10817542496297372	0.14216292320650514	0.17629066872194643	0.20458250192926564	0.22076684123322365	0.22076682904782008	0.20458243473458038	0.1762908107988831	0.1421628877397636	0.1081754389052274	0.07834014557332303	0.054383115229191925	0.03635015388818752	0.023428924655881533	0.014549006617071591	0.008686514574155368	0.0049747885047035645	0.0027274459478184854	0.0014294866706991982	0.0007156913040597956	0.0003420819853192647	0.00015614231143601387	0.00006832868978157158	0.000028325237640181022	0.000011510193045571881	0.000004556032146108002	0.0000016295426756851583	6.390185719462593e-7	3.546602429516099e-7	-1.0682175399789884e-7	-5.400267377719814e-8	1.3138326238060216e-7	-1.2247089509198616e-7	-4.4167137946971025e-8	-1.199635347726158e-7	1.2411776095788696e-7	-8.371381554628243e-8	-9.130113942656948e-8	1.5221930371733805e-7	-2.0392759048082354e-7	1.2454001685480165e-7	-2.141146371315017e-8	1.6181319673069794e-7	1.2786668723840933e-7	-1.216327415454188e-7	1.5796358687758527e-7	-7.51855296909909e-8	1.2412896543967378e-7	6.640231642318639e-8	-3.3440062274792126e-8	9.821885837979494e-8	6.161317300801272e-8	1.4359614619596783e-7	1.45699784459552e-8	1.0177475151529336e-7	-2.989709579903632e-8	4.139345743947587e-8	-2.512599794890491e-8	-1.3476069260498491e-8	-3.2674141170474513e-9	3.550167826382733e-9	4.895150984562946e-8	6.50639037091949e-8	7.551561609364654e-8	8.681346219674424e-8	4.7741737230211356e-8	5.289605298219868e-8	7.657866085697407e-8	5.195530805579551e-8	-9.569407666276675e-8	-2.981876212615475e-8	2.744240990004698e-7	-5.42810307813113e-9	8.900670567246749e-8	-5.968532912348223e-8	-5.288866291586203e-7	2.433271452106922e-7	1.7313060984847084e-9	4.896156520217687e-7	-1.1957167433962468e-7	2.6118920726236894e-7	-3.0154485719524615e-7	-1.5455747093273686e-7	-6.8188237278832275e-9	-1.4606630405200605e-7	-3.357595690367532e-8	1.3852482072529426e-7	4.4396246345890233e-8	-3.09049906777048e-8	9.979629955747527e-8	1.156125617463033e-7	-1.4865159991828136e-8	-5.6664550718288353e-8	-4.107939910458214e-8	1.3737718906892127e-7	-1.317623112839783e-7	1.6751958964444924e-7	-1.1942028266265226e-7	3.766343725786214e-8	1.552238640956105e-7	8.339716128791252e-8	7.48857574284223e-7	5.722155090870373e-7	5.562652858337458e-7	-0.0000021753181653760834
"t=42"	-0.000002459330140092142	5.950527515174997e-7	0.0000011360685574501872	2.740632792930242e-7	3.064111889772292e-7	9.414811363850362e-8	2.7592201523596316e-8	1.1087256235331466e-7	-1.4271556214584535e-7	4.821290455758742e-8	-6.2171863990379e-8	7.72045938290944e-9	8.042966770371862e-8	-5.27356868174067e-8	-7.689480729933251e-8	4.630685102036125e-8	1.2030550544661622e-7	4.923507623821877e-8	-1.3685286459619306e-8	1.436651334563166e-7	1.1341833050515504e-7	-1.9779974846922954e-7	3.778023371925343e-8	-1.2034935215066156e-7	-3.752694983649718e-7	2.2087955486860267e-7	-2.1694346563627676e-7	4.990771249602233e-7	2.571006707530188e-8	3.4042681085200144e-7	-4.888406547332025e-7	-5.566107441623558e-8	2.9682805657849087e-8	-1.4832435057954285e-8	2.790703370614267e-7	6.41814656976436e-9	-7.37765766256615e-8	6.815599873366551e-8	8.24569591495461e-8	7.591062167744411e-8	6.24835454487993e-8	3.1061088701100914e-8	3.8102192401190393e-8	5.670793501444393e-9	-3.619320954051375e-9	-1.4744628518137404e-8	1.6429040461396482e-8	4.241556283979264e-8	3.434747986030828e-8	9.157805680448661e-8	1.2092026113741383e-7	8.540265916678891e-8	6.127526153143492e-8	-1.4363801370542717e-8	8.734016576639192e-8	-1.3718827740483164e-8	5.970530359000747e-8	1.5319582336026372e-7	9.50677414568446e-9	1.4311296148150632e-7	-4.77471764348536e-8	1.0695101559932141e-7	8.865432321591982e-8	-7.938900004056393e-8	1.9246229343572452e-7	-3.773552836872085e-8	8.831395026387412e-8	-1.2530274073885295e-7	8.502446924296692e-8	-1.6731400853675638e-7	-5.2431281316600575e-8	1.992452502985742e-8	-1.4839614248529642e-7	1.8781242228094186e-8	-3.7996898960557246e-8	1.3293406231351668e-7	2.8418060138424295e-7	0.000001285286602925595	0.0000035809533990294184	0.000009280650073550945	0.000023541612263144884	0.000057041972985394374	0.00013117835424647506	0.0002885868850927009	0.0006058421788841528	0.001213369541237297	0.002317102842022578	0.004219284403086165	0.007330439362423169	0.012163673076805104	0.019313036962061658	0.02941756889284053	0.04311954881104674	0.06099287904953221	0.08336766526680317	0.10994619846892018	0.13921883995791595	0.16798168664758817	0.19152912538236377	0.20491594901873134	0.20491583248637968	0.19152912880387873	0.16798179029348215	0.13921883903768228	0.10994616325198969	0.08336772359136935	0.06099291651775307	0.04311956874927103	0.029417617792857897	0.019312986229552687	0.012163668880174616	0.00733041583640448	0.0042193751932834145	0.0023171046560473973	0.0012133051486580282	0.0006058883292542339	0.00028860532879348977	0.00013099252428061536	0.00005711215381554169	0.00002364212691596812	0.00000932940079467759	0.0000035287719530874284	0.0000012975399161785361	1.2535027837934365e-7	2.3735689957948836e-7	7.950355318531166e-8	-1.8626168463153903e-7	-8.638015303041868e-9	-9.462157712913921e-8	1.3725088876537228e-7	-2.112995896030867e-7	-6.423126552856928e-8	5.130416680376726e-8	-1.258944148929686e-7	2.5296925809659143e-7	-7.561499071329081e-8	2.927168996080809e-8	3.483360633271815e-8	1.746069766550562e-8	2.7981204420157724e-7	-7.45443320404604e-8	1.1722044845896562e-7	5.289087723348018e-9	2.7998366625148208e-8	1.522896742045532e-7	-4.385485341540374e-8	8.56363835399776e-8	2.6831028510088117e-9	1.4953830240749255e-7	4.2048939219441195e-8	1.4092308198154768e-7	1.6521357282250904e-8	3.768711753782128e-8	1.9505264514663168e-8	-6.995990009528441e-9	9.014741952917404e-9	-1.9113313820540156e-8	3.1173334358314264e-8	4.762727623397467e-8	5.519919799024109e-8	8.36002768123123e-8	8.731476086598633e-8	5.5114693364721745e-8	-6.551669418097816e-8	7.426097514695584e-9	2.733257716824866e-7	-1.6133249181038423e-8	3.307355267434531e-8	-5.812700865082121e-8	-4.865507022833171e-7	3.3843096569619036e-7	2.9092224185234272e-8	4.954779230237349e-7	-2.1439199249240204e-7	2.2334323823702817e-7	-3.8145127811972657e-7	-1.1792325727011388e-7	4.524248153892074e-8	-2.076729319622217e-7	1.1788768305986963e-7	1.411233180315108e-7	-1.2041586727740139e-8	5.015678228303955e-8	1.2105977598153572e-7	4.350858007207137e-8	-8.080988000980227e-8	-4.7081606613375016e-8	8.056217382090836e-8	7.716540073587908e-9	-6.292582421796311e-8	4.6674278775249434e-8	-1.415519227387918e-7	1.1119682641336226e-7	2.7342135777708165e-8	9.409854517805627e-8	3.0625193858657696e-7	2.7434373706114457e-7	0.000001135881444569442	5.951038334339742e-7	-0.000002459318561132129
"t=43"	-0.000002196602877146958	5.352688868809352e-7	7.224319710230631e-7	5.633584092556987e-7	2.298553092305866e-7	6.336330893308428e-8	9.753734298012517e-8	-4.259244001936224e-8	1.0416318918515799e-7	-5.282155712826864e-9	-5.880841480454535e-8	4.262397101939541e-9	-1.2728054998856209e-7	8.867288603386925e-8	2.7015779502370663e-8	-9.584962501474337e-8	-2.4073793403189825e-8	5.308949746485325e-8	1.4012867688428798e-7	-3.9372888616107105e-8	9.85168006062409e-8	2.555414599925143e-7	-2.0156519564551445e-7	7.25841572402075e-8	-7.169938009976562e-8	-4.3610845601449455e-7	1.845335608763321e-7	-2.9554401004272535e-7	4.574387940659008e-7	5.8558549453913145e-8	4.2508193953683104e-7	-4.413769224553832e-7	-4.312051504751224e-8	-7.36420924241088e-9	-1.4366488665373822e-8	2.8032168897240695e-7	4.5533923076490623e-8	-4.832787114938952e-8	6.141170783013905e-8	7.163941961874087e-8	2.6469231917403135e-8	2.796492992729327e-8	-4.2104399966547135e-9	1.2772991331289063e-8	2.879374294550985e-9	4.0830276493153406e-8	5.21732252956042e-8	7.629592468916258e-8	1.25984418120062e-7	9.098071862556623e-8	1.0111817516644805e-7	4.6715936896646326e-8	2.7296012006239323e-8	7.248616640254113e-8	-5.737998576282877e-8	1.0831710650638371e-7	7.522565836914907e-8	2.0259490751683984e-9	1.0786686732711104e-7	-5.5581744207167105e-8	1.7471109792221995e-7	-2.2808416044739488e-8	-5.737521491244735e-8	1.7279250619228748e-7	-7.401639956494677e-8	9.649885790441459e-8	-9.037008086298925e-8	2.1181104303824583e-7	1.026657803215869e-8	1.0208227896324473e-7	-1.7375700767097157e-8	-6.984526834674654e-8	4.4851207303686635e-8	-9.462530625725663e-8	5.7848158263595906e-8	3.696806682995657e-7	9.912169712800178e-7	0.000002810846579603954	0.0000076209962974749246	0.000019588540610571137	0.00004767124910320941	0.00011028528968659579	0.0002445293333519505	0.0005163972598358768	0.0010395710139208258	0.001994714766716643	0.003646158995325277	0.006348971913745394	0.010533873990579812	0.016668177572894627	0.025192845058748747	0.036462873815534036	0.050708678914195615	0.06802291444212183	0.08831214152839995	0.11110509646442868	0.13517662549403875	0.15817473046555808	0.17669197881315923	0.18713071427037087	0.1871306871381111	0.1766919556505353	0.1581747428859097	0.1351767113560639	0.11110510908781279	0.08831211480412948	0.06802297624695341	0.05070868729446232	0.036462858392389275	0.025192880057286482	0.016668115812334516	0.010534015209368253	0.006348921992729295	0.0036461468809345643	0.001994714538308351	0.0010395330118558865	0.0005163098435184699	0.00024468449106329615	0.00011036504037076345	0.00004758791687031749	0.00001954837833306744	0.0000076314390181631	0.00000264791789816865	0.00000126980964310075	2.0733963634889108e-7	-1.8954357083877937e-8	7.873243657030571e-8	5.934621905012705e-9	6.25948600729842e-8	-1.8858715056246922e-7	1.1930596410802963e-7	1.0877996214908592e-7	2.1406084016462046e-8	9.990650551294777e-8	-1.6433367755475103e-7	1.689628915668706e-7	6.382157491380269e-8	-4.0818832980349384e-8	8.270196205639735e-8	-1.3754997674197966e-7	2.2354434425775338e-7	5.5628578854438615e-8	6.623060300192662e-8	6.356688475595007e-8	-8.432820775006178e-8	1.2234899404717225e-7	-1.8321220096595425e-8	9.481050211590514e-8	1.3958946443182185e-8	1.4535996928355388e-7	5.617975529226271e-8	1.2936525650708575e-7	8.356318836888477e-8	3.9948449881421766e-8	4.6656551067059127e-8	1.7489971693152029e-9	3.606292353630636e-8	-2.4242804874674562e-8	1.0010779427638283e-8	3.723452046688891e-8	6.783672434895749e-8	6.497055715648514e-8	-3.339605003649382e-8	4.274396037118322e-8	2.7474209662869953e-7	-1.8349985086985043e-8	-5.078001241720642e-9	-4.4876565352680586e-8	-4.339705308442632e-7	4.170348798515633e-7	5.677603620579674e-8	4.599110068337353e-7	-2.965047360969919e-7	1.813828020003072e-7	-4.286718504609155e-7	-6.889237647023094e-8	6.405843078205464e-8	-2.0198964467699199e-7	2.643814644986975e-7	9.173681592145044e-8	-3.703272799526758e-8	1.3799719644769226e-7	5.562929827895857e-8	-2.4322133307386196e-8	-9.331682526703133e-8	2.345975791406829e-8	8.445002419588121e-8	-1.2236895841066797e-7	4.645736351172047e-9	-5.8546275161219796e-8	-5.95687288384994e-9	1.0285369522744503e-7	-4.200904801798799e-8	9.838603409750846e-8	6.325726797928866e-8	2.2924180154149099e-7	5.637182129980545e-7	7.223162745706446e-7	5.352804304248338e-7	-0.0000021965901655374154
"t=44"	-0.0000024429094819256036	6.623631139124342e-7	9.319894066495138e-7	5.034403796067011e-7	1.6606383945738656e-7	1.871217366611333e-7	-3.6451429208383956e-8	7.938719570610431e-8	-2.314574598649699e-8	-2.810794652585713e-8	1.2507242308501532e-7	-8.605611123702062e-8	8.502130255383378e-8	-1.6315728634808124e-7	-1.500638724394321e-8	6.397297758198306e-8	-6.547808195644933e-8	-4.1603402500811626e-8	-6.142485076132687e-8	1.943658494152345e-7	-2.6977498346347772e-8	9.574864456851628e-9	3.553410613532648e-7	-1.4985555574220655e-7	7.417127900755105e-8	2.628119832870368e-9	-4.4149231126500155e-7	1.3272557541910146e-7	-3.377525130687786e-7	3.8096912680085637e-7	5.763249599777254e-8	4.960206115844912e-7	-3.608935911225686e-7	-1.2672507376798592e-8	-3.908483237058391e-8	-3.429497341667087e-8	2.7484361497798204e-7	6.271309416217008e-8	-4.337036740853506e-8	1.5947089537782233e-8	4.875764925138526e-8	9.609123829967814e-9	3.3582595038161855e-8	8.188129396735633e-9	6.2490240537727e-8	8.138105611621427e-8	1.1689861478814123e-7	1.1154942136659685e-7	7.015023872902759e-8	1.174206383236509e-7	-4.15413148324717e-10	2.532013543277145e-8	2.9525902278670912e-8	5.445455975028324e-9	1.5024480382042071e-7	-1.6507170519375336e-8	-8.401598416973854e-9	4.395627051234641e-8	-6.222528459165488e-8	1.3367928297647325e-7	-1.3411525279227732e-7	6.804172314467394e-8	6.412981534698048e-8	-9.79996628291957e-8	8.833589415502274e-8	-9.880117513016984e-8	2.4602231507575567e-7	-5.51095291623227e-8	6.232518501292361e-8	1.684369940191388e-7	1.8542353941164436e-7	1.0797596827760714e-7	7.986335337495376e-8	1.686446906568051e-7	3.32603615760263e-7	7.315502411620045e-7	0.0000025185784959802504	0.000006340340925947707	0.00001640129184354855	0.00003995707935300352	0.00009318092363752584	0.00020790345833165969	0.00044138414865046993	0.0008944023534129819	0.001726938505797082	0.0031750996873260995	0.00555789549563912	0.009260435208003792	0.014689836706609949	0.022201364804206425	0.03201653895550738	0.04416303832953017	0.05847601169290506	0.07465961436890745	0.09234582061484775	0.11104142157965546	0.12988256016822097	0.14732612802681666	0.1611143787971665	0.16881667053538174	0.16881677214881718	0.16111442702170986	0.14732607978838785	0.12988257659801006	0.11104146084315014	0.09234588688717638	0.07465953420297755	0.05847607939994126	0.04416303629581053	0.03201653253620895	0.02220143240549821	0.014689818010974243	0.009260408333342518	0.005557907569188614	0.003175062765697678	0.0017269156987745893	0.0008945164752871548	0.0004414158814233238	0.00020777079830280876	0.00009325732958176403	0.000039920679393512515	0.000016292906360293458	0.0000066877363514850074	0.0000021593105938855217	8.99914406438107e-7	3.52508362277959e-7	1.5639882366969005e-7	5.394404301028999e-8	-2.4993198843858977e-8	3.1495371788370363e-7	1.3057506098590466e-7	5.722867113533425e-8	6.80733485136642e-8	5.052653007098229e-8	1.188768806725804e-7	-6.733901780631157e-8	3.047455177096481e-9	3.934008518946541e-8	-8.562096953657061e-8	1.21022539545379e-7	-1.2137052507465995e-7	2.1289913276767436e-8	5.411297476776156e-8	-3.7926797258336364e-9	1.4670476078393335e-7	-6.399094398812366e-8	8.876186496920013e-8	-2.341298854791063e-8	5.664218483136807e-8	2.1132318117622617e-9	1.195499309547543e-7	8.2082777130843e-8	1.0307622100302893e-7	1.2918868186329036e-7	5.728954155514998e-8	7.857311457026839e-8	-1.240852975925577e-9	5.624992527319961e-8	5.970749894501637e-9	2.937407606040665e-8	1.9666235084869754e-8	-4.2315358550482074e-8	5.7439587974883466e-8	2.7300063454305246e-7	-2.189069026048429e-8	-3.431793504926617e-8	-2.1731170640748587e-8	-3.637258489952444e-7	4.859760711628525e-7	7.312936245451596e-8	3.836659405731524e-7	-3.450025030105053e-7	1.34384517513908e-7	-4.3894074375216974e-7	-8.0346408415366e-9	7.987510342033488e-8	-1.4401650438866653e-7	3.5124757302718024e-7	6.724679479930273e-9	-1.9684611829440257e-8	1.8938544465996188e-7	-6.010912001475077e-8	-4.528676911252916e-8	-6.140189212633373e-8	6.318997847198915e-8	-1.1422066625854654e-8	-1.6637751876213969e-7	8.045374433329755e-8	-8.172372645276482e-8	1.2548628458564082e-7	-2.7515968392677337e-8	-2.376628838174355e-8	7.78298991921389e-8	-3.562850847682597e-8	1.8737538698410106e-7	1.6613846398616516e-7	5.02957689496597e-7	9.323926539739347e-7	6.623276578299198e-7	-0.0000024429741019016404
"t=45"	-0.000002224364863856465	4.5084936117767427e-7	9.425051927802741e-7	3.7727090018702114e-7	3.3626689877053195e-7	3.869027098701849e-9	1.6922787093864855e-7	-1.5589951773975486e-8	1.0853509091468538e-8	7.216894726269629e-8	-1.418686575993533e-7	1.3508045360044463e-7	-7.184159833695247e-8	1.293693259185602e-7	-9.140212364755484e-8	-1.0764436830790203e-7	3.930138703367447e-8	-3.115558233623972e-8	-8.900387316046476e-9	-1.8997578643542568e-7	1.7420285958191783e-7	3.16457222648836e-8	-7.174124916353719e-8	3.6143578974190405e-7	-4.783323725998656e-8	1.0023273167014679e-7	6.726007151236502e-8	-3.9829882281239293e-7	5.995573271189159e-8	-3.675075664899552e-7	3.122949241429751e-7	6.804754049127837e-8	5.252515571374516e-7	-2.892959795053329e-7	1.6978971117964647e-8	-4.550860788210542e-8	-6.07426049459292e-8	2.42330664201873e-7	4.407925158211867e-8	-4.428381839005624e-8	3.560057915130699e-9	5.6747280652302834e-8	2.652184849516459e-8	1.0911970416138672e-7	1.1151667733688697e-7	1.1590987392118279e-7	8.676125773376953e-8	7.281709180073648e-8	9.150699209481417e-8	-7.225918274844645e-8	2.3409047922307025e-8	1.3773963636332098e-8	5.132939084884214e-8	6.617428294219962e-8	-5.031719085835107e-8	5.4687645412165864e-8	1.6558720616899336e-8	-4.9829592896344366e-8	3.9863431888775835e-8	-1.153123685426749e-7	1.3730584025317683e-7	-9.018824242978951e-8	-3.7598446134268215e-8	2.9563112735608854e-8	-8.634613524183266e-8	2.234975430281949e-7	-1.4009702109518685e-7	1.6130681113057932e-7	1.2792318448973106e-7	8.68783510687976e-8	8.486182212497084e-8	2.4184992697406926e-7	2.7350337694631577e-7	4.354165722419978e-7	7.681185073549202e-7	0.000002197487302568746	0.000005268341471409421	0.000013935026992872857	0.0000337124374604203	0.00007906513832345308	0.0001771164416831672	0.0003782372316014637	0.000771654192701976	0.001499619486258652	0.0027759255109267578	0.004891576462784153	0.008200755881618949	0.013079054778508348	0.019846770086829557	0.02867587552547235	0.039510046207199556	0.05204394393997103	0.06578850483773324	0.08021005274752957	0.09486401821032842	0.10939745684463287	0.12335604534919353	0.13588847158309936	0.14563186073939804	0.15103471015321424	0.15103474260595973	0.14563197734683908	0.13588838441326911	0.12335607044874652	0.1093975358847179	0.09486398794983997	0.08021004860615488	0.06578844194339017	0.05204403461588447	0.03951012074248217	0.02867582533543256	0.01984676667622165	0.013079047544252376	0.008200736570229017	0.0048916174394714185	0.0027759538808509454	0.001499661744805092	0.0007715414238638196	0.00037835095248395234	0.00017694502631138143	0.00007915112565370919	0.000033928118299164645	0.000013529275983859002	0.000005577457540484332	0.000002057774579622418	8.828561919305145e-7	3.218433802798515e-7	2.358116255596343e-7	3.623545412612117e-7	6.77386920999723e-8	3.8767396959293876e-8	1.2152250150609945e-7	1.1510680275605978e-7	6.927478624074723e-8	3.749446919609767e-8	-4.4576154101250154e-8	-1.883818157022432e-8	-4.916218543371542e-9	6.35424096673276e-8	-8.920102856357914e-8	4.670262343520193e-8	-3.6762281108160266e-8	-5.700892447002559e-8	7.557950809644609e-8	-6.12431738655772e-8	1.0469131295209877e-7	-2.8322114542511656e-8	6.077780767554941e-8	1.7138819252693338e-9	1.1777601782725355e-8	-2.5982470508445488e-8	5.491502952370553e-8	1.0258088567471901e-7	6.375481953480033e-8	1.495274887242104e-7	6.388365925147355e-8	1.320014282324422e-7	2.2802776222796695e-8	6.886157410956883e-8	1.0002492056848666e-8	-5.6043954255180495e-8	4.051395185999951e-8	2.387645960943985e-7	-5.0454226685481274e-8	-5.5916234531494524e-8	1.6864050822462673e-8	-2.818726120290549e-7	5.268520618662009e-7	7.488183717541119e-8	2.9546138669012123e-7	-3.653385325375069e-7	7.200352891700845e-8	-4.015014961611385e-7	6.146887920888133e-8	1.0673646921866009e-7	-5.75057470530993e-8	3.653684954585401e-7	-6.956878195740757e-8	2.8696707787823073e-8	1.7349070402516986e-7	-1.8522943501242395e-7	-1.1378510245130258e-8	-2.7967566595954452e-8	3.3162441459566594e-8	-1.047576835278008e-7	-9.135491840783772e-8	1.3361925244037565e-7	-7.512641508888862e-8	1.304676936486615e-7	-1.3848029345453483e-7	7.297300852471267e-8	1.1859072612807608e-8	-1.6274859571119293e-8	1.6787430090481337e-7	4.204040227051564e-9	3.3724449477468e-7	3.7673325914422406e-7	9.424477097619288e-7	4.5094919165489245e-7	-0.0000022243921518061427
"t=46"	-0.0000024525097747085667	7.561461010663351e-7	7.639528205594104e-7	5.8569839622713e-7	1.2056474973931586e-7	2.024867962191479e-7	-5.636558353394605e-8	7.434099591474563e-8	5.6247522972618924e-8	-4.215652182892882e-8	1.546011016984039e-7	-1.1620418116642384e-7	6.385166884115279e-8	-7.34715858152768e-8	1.0922629600784717e-7	3.877729315426848e-8	-1.1693741253093748e-7	-3.516998170471908e-8	-4.042711310159319e-8	6.221775272763352e-8	-2.4947269006148076e-7	8.219610803106292e-8	6.620667136747471e-8	-1.0006345430024766e-7	3.212472949876144e-7	3.504431123069196e-8	1.3031074963532063e-7	1.0840173803039477e-7	-2.96662475252063e-7	2.2096336649291004e-8	-3.817152840479565e-7	2.0457004323848338e-7	7.358718001615472e-8	5.448573390243183e-7	-2.1845927877794935e-7	2.8779025162961602e-8	-7.248489475308872e-8	-9.874569040224657e-8	2.119653943477573e-7	6.51218243774565e-8	-4.9879294028443155e-9	4.1791492155773824e-8	1.4414486182445785e-7	8.61033733201566e-8	8.943661045091034e-8	6.247152273264334e-8	6.57360114120209e-8	3.005657944754603e-8	-7.822739378493537e-8	5.4368146207295354e-8	-2.133032084294939e-9	4.268187336897711e-8	-4.1340135426004565e-8	-2.287959932623096e-8	3.315214514021392e-8	-2.287663136701923e-8	-7.931368117830573e-9	5.543449765887942e-8	-1.1955171519417718e-8	6.796961793398282e-8	-1.424907173364076e-7	7.091130616032615e-8	1.5534666775174344e-8	2.7235619093346486e-8	1.4984540808171687e-7	-1.470147348303641e-7	1.3818542576871096e-7	3.399424708394605e-8	4.6776602258269406e-8	4.413439214090431e-8	1.2400769944242995e-7	1.3312175062285547e-7	3.50196623033483e-7	7.43540139902521e-7	0.000001960460131789077	0.000004610840576013686	0.000011802195209353883	0.00002846072569051561	0.00006721995594216601	0.00015112047599641354	0.0003247309622226302	0.000666864313363047	0.0013046611524386575	0.0024325948337453607	0.004317734737688039	0.00729108845742521	0.011709074815659637	0.01787865811247813	0.025962726959993354	0.035885664820542784	0.04728960419373418	0.059579476287971334	0.07206615792563631	0.08416388281159748	0.09553930361844276	0.10610285722917778	0.11579651793720713	0.12429127552732233	0.13083489282921823	0.13445568782703787	0.1344557460712249	0.13083484159851722	0.12429142068332522	0.1157964766160181	0.10610282117091474	0.0955393364954219	0.08416390526501893	0.07206617959186434	0.05957955532233439	0.04728951796276226	0.0358856521059594	0.02596267853064893	0.01787875300784203	0.011709098620928393	0.0072911358632119505	0.004317735823563096	0.002432449302824047	0.0013047352127287803	0.0006667094100116788	0.0003249919839373172	0.0001511059892093103	0.00006695067843431879	0.000028765485417858727	0.000011662756910113536	0.000004710299181920341	0.0000017706209423096197	8.469334613625534e-7	4.4441367763603523e-7	4.8473105973556585e-8	6.391082441048468e-8	1.0629535185380234e-7	1.0018390783628206e-7	-5.272304093306701e-8	4.11986696979838e-8	3.191960029624852e-10	1.776499878314297e-7	2.2512319008960446e-8	-1.980113262245453e-8	1.0531771232891174e-8	5.8611439035516355e-9	-3.679736892969743e-8	1.2053544495849167e-8	4.692260413552418e-8	-7.970757498476644e-8	6.815410735772076e-8	-2.0049046089987144e-8	3.144777516173036e-8	-5.545801040618414e-9	-2.5065855835393336e-8	1.7279911057599406e-8	-8.216967661844876e-9	-1.0452868792754089e-8	-2.2729460535941826e-8	1.0771361602657237e-7	3.057956710073029e-8	1.496835416725517e-7	3.552334748579966e-8	1.4503526291065327e-7	5.224455212893275e-8	-3.87466725371155e-11	6.547296227399357e-8	2.0943537537565504e-7	-9.840813497419276e-8	-8.45012446681892e-8	3.988374963626029e-8	-2.224784837467908e-7	5.479504689986925e-7	7.922695377526878e-8	1.96586020240197e-7	-3.69926391408093e-7	1.7839539068198462e-8	-3.1291863067384185e-7	1.188962132081528e-7	1.3630936701591878e-7	3.192274722341182e-8	3.238040331421388e-7	-1.1021730117466433e-7	7.222140974150193e-8	8.407267293453202e-8	-2.5488625932101883e-7	6.402556562701278e-8	-3.654569347144587e-8	-3.9742818036536676e-8	-1.1274261713101197e-7	3.4074878585421686e-8	1.1112313180738909e-7	-7.412077396296013e-8	6.986206169123932e-8	-1.190218511526453e-7	1.4927154756705363e-7	-3.9533051943152486e-8	5.607880004809829e-8	7.699742754496697e-8	-5.710100015043906e-8	2.0060761751761191e-7	1.2105580959875795e-7	5.86178890538136e-7	7.640089423333052e-7	7.56008464053437e-7	-0.0000024525140807085677
"t=47"	-0.000002185322963366154	3.558460103247896e-7	9.954267159439922e-7	4.0999231742944175e-7	2.7158997706333565e-7	4.6465908121184896e-8	1.2329754506268387e-7	-2.9017670488684644e-8	-3.157853256663401e-8	6.853762080094583e-8	-5.7113801688046806e-8	1.1773525776526128e-7	4.510249951295009e-10	3.516217006449551e-8	-6.064017143980749e-8	2.339117688432424e-8	1.0739605815768272e-7	-2.4581443547333492e-8	-7.452046757450148e-8	-7.954893055384105e-8	1.1046968173555882e-7	-2.4232604944884883e-7	-1.7192422041567568e-8	7.249615452398217e-8	-1.1560813650834945e-7	2.247446452274815e-7	9.786388610599772e-8	1.956262249969143e-7	1.4121668645561414e-7	-1.8894152020720867e-7	-6.71542565999772e-9	-3.5270487974692344e-7	8.826286879148881e-8	5.4851908681818884e-8	5.337264820104437e-7	-1.668156595080461e-7	4.6511905105184326e-8	-7.676349100815827e-8	-8.458105471564892e-8	2.1688378304407507e-7	1.1935035981736064e-7	6.334751856407195e-8	4.107663631458536e-8	9.68290373437597e-8	4.7243972178812044e-8	4.2913699371815994e-8	-3.631203715492859e-8	-7.096499210490492e-8	3.446013308039397e-8	-1.6648967871013554e-8	2.935477116938756e-8	-5.7126831598530714e-8	4.696444544372014e-8	6.9406217440004525e-9	-1.711094566037019e-8	2.381533625861465e-8	7.45561579140741e-9	4.87963428552618e-8	-4.689654331535564e-9	-4.887236282336005e-8	1.3680581845143536e-7	-1.0845856102115192e-8	6.77237781410156e-8	6.224650106467777e-8	1.8274214252933518e-8	1.2925095127513941e-7	6.046116129976298e-8	-3.064494025206699e-8	-4.1104926462587343e-8	7.126042178562386e-8	4.505773421037418e-8	1.9640556869759962e-7	5.057040209921482e-7	0.0000014808338943961274	0.0000038206654762174	0.000009937394431891455	0.000024163871529592207	0.00005715193949695774	0.00012902401867342927	0.0002790639165516362	0.0005766988992906841	0.0011361563531132601	0.002134254416531478	0.003817065415225307	0.006496025877562039	0.010513233241667752	0.01617324370539397	0.023648289583866333	0.03287610974693611	0.04349843324024916	0.054880661918689455	0.06623711237536112	0.076840298131442	0.08623073226166389	0.09432617586155445	0.10134185873682477	0.10753751291038594	0.11291465208478924	0.1170791321676471	0.11940021865760087	0.11940021426164704	0.1170791401395358	0.11291477589746268	0.10753748854085987	0.10134183694356769	0.09432615500538266	0.08623078767563952	0.07684026994334725	0.06623717025206599	0.05488058805603169	0.043498491047622156	0.03287614794843574	0.023648303158108508	0.0161732482644642	0.01051321573933639	0.006495874344983443	0.003817217127858874	0.002134181877566199	0.0011364112005007865	0.0005764818798715821	0.00027900681573755914	0.0001291865006047832	0.00005704327443034618	0.000024226297434037924	0.000009821632632078803	0.0000039748768779768184	0.000001445445813486046	4.1243232529186713e-7	1.9996516786857654e-7	1.4019715499635765e-7	3.741249132716007e-8	-1.1445484926486671e-7	1.406676407578189e-7	9.81186465409678e-10	4.885626403439147e-8	-4.7587170759477715e-8	1.4683566895712374e-7	1.0263682015398956e-7	-4.028100863973094e-8	1.0702902886183807e-7	4.284271482024593e-8	5.302864480860592e-9	-1.849686348531776e-8	6.337842139991778e-8	-5.281072956719868e-8	-9.652838528495522e-10	2.5981420237464192e-8	-1.6756180332144766e-8	7.712707905671579e-8	-4.6261718900098003e-8	1.554972628436957e-8	-3.7579698908274395e-8	-4.2009233869322316e-9	-8.734343270866418e-8	8.21343589807455e-8	-1.0936725192145502e-8	1.6243567602103326e-7	2.5799487546329658e-8	3.811992965729871e-8	1.2529461723698176e-7	2.322445108449145e-7	-8.668952733437152e-8	-8.16210353749014e-8	5.34383892691892e-8	-1.784632736034908e-7	5.426480702563907e-7	5.028230865011807e-8	8.399759943156226e-8	-3.4132717996460116e-7	-1.7703045918082694e-8	-1.8684608671382108e-7	1.5506357420314032e-7	1.822097936976519e-7	9.675285583821136e-8	2.2974140445608526e-7	-1.1438674218933187e-7	7.66167546073504e-8	-2.732917270265034e-8	-2.3740088483936717e-7	1.133465131752942e-7	-8.652683713972209e-8	-7.481957176036502e-8	-1.8054757355834283e-8	1.0342371781213444e-7	2.6437381173138874e-8	-6.470463620456002e-8	3.665626824300716e-8	-1.7443467781319555e-9	1.2386730907643084e-7	-5.806760616788864e-8	6.357688364655445e-8	-2.991226333293184e-8	-2.9059156747557324e-8	1.2478972311047443e-7	4.6999832026273225e-8	2.697337468937633e-7	4.102987923859658e-7	9.960174598422356e-7	3.5564183709091424e-7	-0.0000021853799784254946
"t=48"	-0.0000024777664665576182	7.999209700182419e-7	8.062954611753881e-7	4.343185053823362e-7	2.639171050589084e-7	9.524160993201747e-8	1.4920816471253318e-8	5.4766024715213746e-8	4.0246408428146196e-8	-3.169224793708736e-8	-9.10621633654074e-9	-1.7454226064472778e-8	-3.5986374991026082e-9	8.366155257455432e-8	5.030872385347607e-8	-1.0355960866625935e-8	-3.510856205757307e-8	7.026823278799554e-8	9.578590498549033e-8	-5.0817154373383744e-8	-1.2637553736816187e-7	1.2516271719054117e-7	-1.636315458686255e-7	-1.1560680845956739e-7	2.4784127083954388e-8	-7.714621441667902e-8	1.1708273206512132e-7	1.0436602770891312e-7	2.5013806248530557e-7	1.726491738462954e-7	-4.9481723940481004e-8	-3.964199168926541e-8	-3.069306406811023e-7	-2.1861988996896287e-8	1.8205606133747665e-8	5.075463018755499e-7	-1.0671094041736495e-7	1.0997147392721729e-7	-6.10286824409556e-8	-5.445010486937463e-8	2.2734625948483966e-7	1.0374453296435604e-7	4.119208951713915e-8	-1.2416234929091274e-8	-3.3458141812658937e-9	-7.401810120377661e-8	-5.194166652344734e-8	3.906902568129311e-8	-9.652254662206872e-9	1.7544185326734407e-8	-4.0439568360639555e-9	1.0881803291784564e-7	-2.8951275043986868e-8	1.907756441710262e-8	2.0133275491218683e-8	1.3873334259173475e-8	7.337288754349913e-8	-8.913867466375791e-8	6.211399727895639e-8	1.6429992155675421e-7	-5.0023549968969405e-8	1.1970400692895566e-7	3.28727531861972e-8	8.408017571071014e-8	2.681213306932051e-8	8.903827852790869e-8	-3.2286806894710196e-8	6.20798186190541e-8	9.302327252935783e-8	-2.420826838989143e-8	1.5497232241923342e-7	3.3978793501088234e-7	0.0000011364479306497088	0.0000030715905856570913	0.000008172238977199875	0.00002025242955971951	0.00004845772024208994	0.00011015114165013884	0.00023974080292599176	0.0004988423950554877	0.000989858316753689	0.0018733483614460367	0.003376636449858861	0.005792935566486523	0.009452461855036898	0.01466102297798022	0.021608277372057283	0.030262543722898494	0.040294331401875993	0.05107266911667929	0.061765936391286136	0.07154241198970523	0.07980309664669616	0.08635305387948333	0.09141745202025409	0.0954747284731754	0.09897122990675233	0.10206293159783819	0.1045288017131607	0.1059327547619493	0.10593266188139228	0.10452879247779534	0.10206289093551113	0.09897140848053942	0.09547471000094854	0.0914174998355134	0.08635300309854788	0.0798030647817114	0.07154236624862631	0.0617660059028291	0.05107272444784339	0.04029435703402651	0.030262457176303492	0.02160832889663511	0.014660899832836916	0.009452660955719283	0.005792857027426712	0.003376787942229287	0.0018730994981877025	0.0009899292805013449	0.0004988469937162732	0.00023981529248007227	0.00011012158319145815	0.00004839905435505276	0.000020335271595395277	0.000008085524741185957	0.00000312020705628413	0.0000011116635452168566	4.30751776692162e-7	6.636013638594562e-8	-7.00319136015537e-10	1.6206442521315978e-7	-9.584265858730845e-8	6.856482615003046e-8	9.263986233687405e-8	9.078445417642911e-8	-2.1010236328500298e-8	4.709786260992388e-8	1.3797006004345747e-7	-7.065270091199949e-8	9.772326381440877e-8	8.835071774182524e-8	3.437592599464523e-8	-6.862175605526488e-9	4.459934210832017e-8	8.555160913026327e-9	-3.9908729654314357e-8	7.597537476922156e-8	-5.1536537815088934e-8	1.3277336208261659e-7	-7.339256868910127e-9	3.4832137396634266e-8	-5.2442944320496565e-8	7.433681781243706e-9	-1.3104156493248809e-7	6.698738330701559e-8	-7.001265645012467e-8	5.370260536263771e-8	1.3029066081582386e-7	2.0103175402130802e-7	-5.479315556833342e-8	-4.41108889415176e-8	1.1301740765468082e-7	-1.1315021031244044e-7	5.147062180910211e-7	4.1497816294366885e-9	-2.015163569346612e-8	-3.0586072352623006e-7	-4.647530582602144e-8	-3.8358726972553825e-8	1.743823955235868e-7	2.381925958694353e-7	1.1526606213951851e-7	1.149252646381882e-7	-8.217688107770016e-8	2.7968083404772415e-8	-1.1322145898606806e-7	-1.6079023945625437e-7	1.156038421656902e-7	-1.218260341495636e-7	-4.5831580086641566e-8	9.038527104543448e-8	6.707695610064235e-8	-2.963727141480632e-8	-1.2182764574930616e-8	5.1677626511370534e-8	8.053087618975496e-8	-1.5279194576223176e-9	-2.07935808571591e-8	-2.4803107345761077e-9	-3.282170046858823e-8	3.619609090232956e-8	5.57925385891167e-8	1.4694270467074944e-8	9.64241478884631e-8	2.645978677273675e-7	4.326278626454183e-7	8.068962112917077e-7	8.000650778550167e-7	-0.0000024778019500626414
"t=49"	-0.000002150858213645357	3.6086473131913266e-7	8.446134750483836e-7	6.426533771808352e-7	6.991090206742712e-8	1.7315506084525367e-7	1.8400567181053873e-8	9.423684388387699e-9	5.372441380657733e-10	-8.139571239240695e-10	7.51599034121142e-8	-7.982411087681385e-8	6.85746162076839e-8	-1.204765293083554e-7	5.966595861828239e-8	6.939833441244048e-8	5.1457686112144074e-8	-7.415135283572738e-9	-3.1374503772774176e-8	1.5682323972754375e-7	2.782626773445429e-8	-1.1437100555511392e-7	6.422186249466222e-8	-5.602636998780497e-8	-1.3936700127281654e-7	-5.783629242195332e-8	-3.3626613715753706e-8	2.539769317078111e-8	6.869380853036233e-8	2.8708909616259604e-7	1.6080437170717943e-7	1.0411492989970128e-7	-4.91099759747371e-8	-2.5635578559946026e-7	-1.2002349969453263e-7	-4.488597826757257e-9	5.061603727263275e-7	-5.0351274483162456e-8	1.870997355934989e-7	-3.68154556840139e-8	-1.0472394607052848e-7	1.456852486425575e-7	2.06852598383378e-8	-5.616497777971574e-8	-6.874106661669543e-8	6.691731613273078e-10	5.8055832363734794e-8	1.0049753473850842e-8	3.425036720905439e-8	2.5006340220734558e-8	3.8192261242464554e-8	-7.480532948633822e-8	8.5913876568533e-8	5.999238983367405e-8	7.250772238176495e-8	6.377828787318407e-8	-7.413363667385653e-8	1.6419341930529185e-7	4.6691644217666806e-8	-7.482177333262285e-8	1.959464233092234e-7	2.064617210528752e-8	9.592082850229389e-8	-5.002493075334513e-8	9.654697419314573e-8	-1.3825427125357947e-7	1.39827370904122e-7	3.0333573763918764e-8	4.662217478745845e-8	1.7669376417561722e-7	2.7482008146950676e-7	9.909730301904673e-7	0.000002595182593712053	0.000006824303211971916	0.000017054821039308443	0.000040897158328778715	0.00009383807332308258	0.00020597471519734345	0.0004314909506704101	0.0008622550295935838	0.0016442896764580217	0.002987373685067296	0.005167179407202571	0.008502509812588377	0.01330086747388426	0.019771818183696888	0.02792186629014759	0.0374666020115757	0.04780631092633236	0.05810168249026537	0.06745371729555172	0.07514435605693259	0.08084285946521741	0.08468461228580115	0.08717145866837239	0.0889367171487464	0.09047110786093637	0.09194726967912603	0.09321627138998101	0.09396898401775933	0.09396899748522713	0.09321619601164566	0.09194720036303683	0.09047119081058563	0.08893682511027601	0.0871715372096511	0.08468444341665149	0.08084294130850367	0.07514430978274711	0.06745382885661255	0.05810154127638145	0.04780644048876603	0.037466561268763465	0.027921778459070512	0.019772018378886647	0.013300807774786816	0.008502547581972109	0.005166964536950536	0.002987446836833052	0.0016443983955960473	0.0008623881608973427	0.00043124666878568974	0.00020603896396809152	0.00009380025196958908	0.000040940566441771686	0.0000170615548257258	0.000006772232872820361	0.0000027160089178801528	8.69732888819641e-7	3.599141710219911e-7	1.6318461160125253e-7	-4.3083049572345544e-8	1.704447875061632e-7	2.3094426482295205e-8	-1.9057641464925723e-8	2.7793593981861875e-8	-1.2438842844630926e-8	2.6877635894706486e-8	4.5307173568431836e-8	2.1005884576208445e-7	-7.614509123232693e-8	-2.0204948825153224e-9	7.01439677452953e-8	7.264621881830635e-8	6.08914753064127e-8	4.885578908098154e-8	1.0482085310847822e-7	-4.789791974157964e-8	1.1177798298067643e-7	-1.2061825305220708e-7	9.901640607434814e-8	1.3211124749723524e-8	8.812258123214178e-8	-2.922692299289764e-8	6.53355671786926e-8	-1.4638687306778309e-7	-4.599201242072581e-9	1.8052362826814772e-8	1.2226568468776122e-7	-6.834870713845476e-8	-6.321966827815828e-8	1.7947657904304748e-7	-3.4994494413354005e-8	5.078831244453852e-7	-1.6543537650903772e-8	-1.1004238220646556e-7	-2.5900554312396906e-7	-4.975901479742362e-8	1.064549637330714e-7	1.5508691286747478e-7	2.812002531937807e-7	8.443489429854623e-8	1.431407603558199e-8	-2.7993810602922053e-8	-5.4708236163492074e-8	-1.4738391584945276e-7	-5.4964271134494425e-8	6.939566643549e-8	-1.1093324281397088e-7	1.8599855322598557e-8	1.5912352968605603e-7	-2.715663416363867e-8	-1.0216440693433526e-8	4.761684724297055e-8	7.360965637026595e-8	5.98932093920368e-8	-1.1908343866551263e-7	6.432927945887457e-8	-7.758380637934437e-8	7.149497294189899e-8	4.991302815504639e-9	1.0127773064638745e-9	4.616767079745898e-9	2.000691090575657e-8	1.727995265765614e-7	7.13735235358115e-8	6.425080472105549e-7	8.434784839472798e-7	3.6116371504579803e-7	-0.0000021506367452461816
"t=50"	-0.0000024933518124603538	7.451663073254622e-7	0.0000010184090158960046	1.97562978643262e-7	4.5533310033540886e-7	-2.5226235988995427e-8	1.1595944438003158e-7	-7.973782190084933e-9	-1.0156227969737586e-8	2.988376679446958e-8	-1.286316727577841e-7	1.6018178583543374e-7	-1.3464352410785807e-7	1.4477715670757618e-7	-1.169895768038387e-7	-1.9956498009676693e-8	3.798745118466229e-8	5.5986282165854107e-8	8.533697704038445e-8	-1.0106928938213855e-7	1.6049685203078923e-7	6.676928621107692e-8	-3.646880275542941e-8	-1.361059043247792e-10	3.073791432495199e-8	-9.873277151406512e-8	-1.4021790395446487e-7	4.3325742993260974e-10	-3.361273681612431e-8	4.988572444020178e-9	3.104826006294914e-7	1.1641774755322132e-7	2.2482093642306467e-7	-3.2053288689937176e-8	-1.6023380511320795e-7	-1.600472905316508e-7	-3.512891666446194e-8	4.850850646720417e-7	-4.365592221056147e-8	1.4574723250504462e-7	-8.579634402927638e-8	-1.7083256342864672e-7	6.520303497126179e-8	3.2579486775041744e-8	5.710292017013785e-9	4.028533895361619e-8	3.2101312164023454e-8	2.440175250750798e-8	4.0967015446646826e-8	4.367487771439471e-8	3.2294143581523826e-8	1.5795420338360344e-7	3.484212618420912e-8	3.138037907302049e-8	2.30935336409388e-8	-1.983660091742223e-8	1.8234387488824666e-7	-3.521656499749781e-8	2.2275189137666018e-8	1.4116652680140618e-7	-5.90086796092848e-8	1.943471394927343e-8	-4.27378504808118e-8	7.994272765987631e-8	-1.4267187764538392e-7	2.085530929063495e-7	-1.0117044135782294e-7	4.0968105574634706e-8	1.4362402622758452e-7	2.959783433897911e-7	8.986685793299642e-7	0.0000022345224308661926	0.000005765441880134503	0.000014506353273269212	0.00003470676461836408	0.00008028010029181853	0.00017686067665079186	0.00037299103921129007	0.0007510183822132532	0.0014432764085001715	0.002642426757619498	0.00460829425349274	0.007647448363929388	0.012068009471682961	0.01809841229840614	0.025784819170167506	0.034896436561474786	0.044882542201655995	0.054921860895113084	0.06408165756700557	0.071551188141601	0.07686888162145389	0.08004920948099947	0.08153998028716047	0.08202278593116596	0.08214829230387533	0.0823312311890938	0.08268465547712389	0.08309457586384317	0.08336779105960523	0.08336785902789756	0.08309468640917983	0.08268458654330968	0.0823310555773854	0.08214836674937154	0.08202287580324064	0.08154009919755367	0.08004916525667238	0.0768689309233046	0.07155094190377331	0.06408183854125937	0.054921859202701095	0.04488241955425709	0.03489665525896657	0.02578470737673122	0.01809842197951328	0.012067879390748826	0.007647666273192133	0.004608326470819768	0.002642373748824034	0.0014430288003730585	0.0007513097851910011	0.00037280155992658326	0.00017705604575601885	0.00008012541736901468	0.00003477491199721516	0.00001454234445241731	0.000005662473559819858	0.000002326007803143959	8.473441135414816e-7	2.943097673346884e-7	2.0128845878986112e-7	-3.9529228668122585e-8	3.0248166305035795e-8	7.013411074119347e-9	-7.823540582041488e-8	1.2002954574708014e-7	-8.148264951657325e-9	-3.255565661497428e-8	-5.34168657084777e-8	1.85662041074508e-7	4.2508686237674453e-8	-2.3368068369222783e-8	3.3839060997742365e-8	1.4823752225723297e-8	8.956123542791516e-8	1.3467070569816997e-8	1.3491659667241862e-7	-3.4577500973576036e-8	1.9075245283328712e-7	-6.930489282463981e-8	7.916526068019181e-8	4.920506890826459e-9	1.1712637115746105e-7	-3.2450531817218575e-8	5.4053875153670106e-8	-1.2849481700882848e-8	7.340099839048264e-8	-1.4487700494836275e-7	-1.2765562218408633e-7	1.8957667657915067e-7	-6.37815081860893e-8	4.6798011155146924e-7	-2.2439083147141048e-8	-1.4486859933882101e-7	-1.6901610366826247e-7	-3.4137454973937054e-8	2.2895590379157227e-7	1.1245308695340128e-7	3.0696337882663016e-7	1.3421689426529326e-8	-4.701115385863375e-8	1.5104793416043094e-8	-1.4783314616906296e-7	-1.049951418030659e-7	3.8961491477529364e-8	-2.7962723248009524e-9	-4.2609646366820186e-8	7.694112480471915e-8	1.641155777942771e-7	-1.0878497258559605e-7	8.599133805020642e-8	6.067837654555319e-8	3.561685901765088e-8	-2.2556431944487088e-8	-1.1690549139853346e-7	1.4567355255401537e-7	-1.3198603032726908e-7	1.5643302553325356e-7	-1.2712694241745481e-7	2.6170868472341624e-8	-4.478023063470005e-9	-6.539267904948076e-9	1.1200958538459815e-7	-2.6136095954143457e-8	4.5581282603901485e-7	1.9936079886928582e-7	0.0000010183033909427763	7.442213590946878e-7	-0.000002493127519764826
"t=51"	-0.0000021697313626889425	4.6738059011897093e-7	6.449655171048008e-7	8.271217426525368e-7	-3.9950079133710403e-8	2.7280111991601075e-7	-5.8644245459760214e-8	8.255433647796906e-8	2.3919009550787962e-8	-5.1895180153138654e-8	1.38909004299137e-7	-2.292149591243131e-7	1.6411392200765818e-7	-1.5906114636532465e-7	1.271135922076283e-7	-2.4998077496896087e-8	-7.21762514199753e-8	-2.8457413092652928e-9	-1.1593068616200242e-8	1.8034278492784495e-7	-1.4302367645768754e-7	1.4030121930908024e-7	9.154843827463566e-8	8.12080847012453e-8	-5.048000639717998e-8	7.528090273378751e-8	-2.023500089709529e-8	-1.975298410394899e-7	1.166325536150481e-8	-7.564462323195187e-8	-7.046728789372736e-8	3.118006173252752e-7	7.800703583082935e-8	3.493117475272811e-7	1.3083166328087259e-8	-8.17820069443087e-8	-2.0650119614273876e-7	-1.0301219777186787e-7	3.8234583477070316e-7	-6.247116401958408e-8	1.1633766650032129e-7	-1.0850303933107597e-7	-1.476286739521271e-7	1.1616788375690135e-7	1.1673847910564916e-7	4.791844443463589e-8	4.062005343197228e-8	1.2547467542756152e-7	6.339752423034639e-8	7.478359043133764e-8	1.000875180512395e-7	-1.5741120074075354e-8	1.580197961370544e-8	2.3406983462592734e-8	7.944299551532197e-9	1.2554915651552534e-7	-5.235534183967161e-8	5.873779029830217e-8	1.1293404500456461e-7	-6.185940282232849e-8	-1.8384071265309387e-8	-4.623596905339866e-8	4.893988214682565e-9	-1.0422451723890447e-7	1.5117515506091195e-7	-1.2239028279736885e-7	1.2446776875840726e-7	5.7107699014125046e-8	2.4763993367038495e-7	7.544690977523416e-7	0.0000018895260758267085	0.000004889923644335603	0.000012346699546528228	0.000029549498067771296	0.0000687449151256514	0.0001519429157252894	0.0003228027816429835	0.0006542670553221219	0.0012662658575900432	0.002336572751379107	0.004108674039399185	0.006876148484289191	0.010946251114584915	0.016563871303949318	0.023813403915845854	0.03251970812845051	0.042190313918732736	0.05204206807086198	0.06113415604817185	0.06858873594701442	0.07382857909355423	0.07674086643037414	0.07768390694564098	0.07732787554075693	0.07639997933547116	0.07544805646079134	0.07473995888630403	0.07430838903046622	0.07408080638038383	0.07398444801965076	0.07398449867717283	0.07408083239252605	0.0743083195849572	0.07473979734435243	0.07544807513274443	0.07640013160715897	0.07732807341649128	0.07768379001977044	0.07674081613713724	0.07382848914557438	0.06858877513312966	0.06113417945894306	0.05204220206576016	0.042190173882752924	0.03251974251665857	0.02381338431762281	0.016563928418214968	0.010946422316751248	0.006875928332587433	0.004108569995697198	0.0023367944864639556	0.0012660572222273903	0.0006545844405407841	0.00032252498300122667	0.00015216949667329338	0.00006864593921429574	0.000029534774395933994	0.000012357492110370849	0.000004840882609435937	0.0000018959688991015966	7.570523616884373e-7	2.2003561428451945e-7	1.3824406186468963e-7	-2.394829978769053e-8	-6.509057071113489e-9	1.3439150359229046e-7	-1.280133965497754e-7	6.24218196021431e-8	-2.426320033777074e-8	-3.144204385741034e-8	-7.717902306136892e-8	8.45181740150025e-8	8.770333048691015e-8	2.3230630308290756e-8	4.554603771911303e-8	-4.753800286749765e-8	5.58553192586686e-8	-1.801276472424007e-8	1.3203865578681473e-7	-7.105289434594653e-8	1.9232022285819994e-7	2.0503155728768263e-8	1.0414088436050406e-7	1.606570021461806e-8	1.1772721253411333e-7	9.343921902882357e-8	1.3053538916452112e-7	-1.542560126299719e-7	-1.46617127327886e-7	1.6928503310253973e-7	-1.1100691588161737e-7	4.059119055321858e-7	-1.0543766748583039e-7	-2.1147237361240911e-7	-8.221629876903336e-8	1.7713539635089148e-8	3.5736832793009654e-7	6.589979173465821e-8	3.152436114373103e-7	-6.523585771578411e-8	-8.259549300060343e-8	2.2402595667436742e-8	-2.1490094781473346e-7	-1.1515104869630477e-8	8.523400329973896e-8	-5.837203620462361e-8	8.02775865782479e-8	9.51383081204682e-8	1.2869045806773727e-7	-1.3673332155406115e-7	1.8689636727131642e-7	-1.8633973253301406e-8	-1.5999773728125888e-9	-6.905309823945771e-8	-2.7921331691160844e-8	1.288148979705639e-7	-1.6089293453092068e-7	1.6471002328710682e-7	-2.26902882149993e-7	1.3698777268089657e-7	-5.227876820335098e-8	1.9744066048765774e-8	8.797735584487043e-8	-5.695180127496258e-8	2.7036567751270724e-7	-4.1270619033362266e-8	8.268270890177121e-7	6.468358288991283e-7	4.6760119709610137e-7	-0.000002170498093923001
"t=52"	-0.0000024630122091862106	6.272470191026613e-7	0.0000011624167643997652	1.2608137134328956e-7	4.866910103817901e-7	-6.350256953613354e-8	1.715936901458548e-7	-6.39239857713747e-8	2.0352618146368684e-8	7.874481777747633e-8	-1.1849158110255331e-7	2.2507376640223953e-7	-1.9843931442498075e-7	1.1605372951528636e-7	-1.3449079327987334e-7	1.4624840782850868e-8	5.8207876962868e-8	-6.072717728677901e-8	-4.921976048954946e-9	-1.3497772977100198e-7	2.3027398765584906e-7	-1.0919566983957907e-7	9.682921187081917e-8	5.014906578892919e-8	2.0013129209406344e-7	-5.8675360459226056e-8	9.520772492610519e-8	7.16648351772875e-8	-2.2116011311190675e-7	2.163252899034518e-8	-1.0184888488140587e-7	-1.3179211011404846e-7	3.254533026408879e-7	2.2207136574081687e-8	4.093119926329436e-7	4.405481579539128e-8	-1.8114568733906822e-8	-2.838263496451887e-7	-1.865824627023116e-7	2.736363021726973e-7	-4.651679064160419e-8	2.190673459301351e-7	5.285627491247169e-9	-6.213871583948816e-8	1.2893959122628473e-7	1.1446094771994098e-7	9.707730519448177e-8	-3.127244796452544e-9	8.387026384504281e-8	5.742987152501655e-8	-9.07409336559084e-9	1.4874600995362641e-8	5.215624088172888e-8	-1.1733486071641153e-8	8.043136801028083e-8	-3.747570487266927e-8	4.857020363679965e-8	4.582705559474931e-8	-1.34454976041809e-7	-6.794387275022018e-10	1.0114861170862355e-9	-4.552976218263893e-9	-4.138029152667144e-8	1.2777586388956763e-7	-3.8758504739000443e-8	7.346732233681763e-8	4.053200652887057e-8	2.507736386325732e-7	5.676699849077593e-7	0.0000015510335934498798	0.000004099532489698632	0.000010477335017466949	0.00002512159024636862	0.00005875225010776308	0.0001305656594260407	0.00027939181943359426	0.0005697581120036599	0.001111014877321459	0.0020656571159347603	0.0036613874088609055	0.0061794749927032155	0.009923825060313751	0.01515255507809865	0.021985041295945584	0.03030129777057111	0.03967141577248101	0.0493620028316768	0.05844444127150139	0.0659970093382879	0.07134591361838982	0.07425366798298283	0.07497111046432692	0.07412430749667531	0.07247453843998108	0.0706647861118177	0.06906523633701045	0.06778215951880529	0.06679090313923575	0.06607845242146015	0.0656927236997612	0.06569273533904885	0.06607825945438361	0.06679095240602517	0.06778216419707461	0.0690652232907798	0.07066480115504192	0.07247455426008087	0.07412432177530859	0.07497111758202357	0.07425366302154723	0.07134595617561179	0.06599706720882981	0.058444346549330395	0.04936199003534103	0.03967144667731637	0.030301314128305612	0.021985117126618547	0.015152392625653266	0.009923883616356544	0.006179515855792461	0.003661392903456351	0.002065870957538185	0.0011106382019114847	0.0005700635395073927	0.0002791888894982941	0.0001306475426801068	0.000058680751994000246	0.00002517075526498047	0.000010418890043495388	0.000004143831248248908	0.0000015988437914726816	5.460406126145401e-7	1.785147292210354e-7	1.3921290964447053e-7	1.3082899397165448e-7	-7.990304951022154e-8	8.329244094440469e-8	-1.2246755487499428e-7	6.171588018411e-8	3.6433199013252704e-8	-5.5895828632301914e-8	-1.0976132680529105e-7	4.3599312382625044e-8	6.840352506642944e-8	1.583881026334666e-8	5.6048357288673856e-8	-2.7385342549202107e-8	2.3549427852209703e-8	-4.680976783966173e-8	1.4748329479896682e-7	-6.41259388922677e-8	9.710672244089835e-8	2.8441506150223006e-8	7.471527085911589e-8	9.538841327927372e-8	1.5191248270429725e-7	-4.7011545989406045e-8	-1.6447395889684913e-8	2.5940408487912237e-7	-1.1094091123542427e-7	3.289958143692928e-7	-2.067927304949535e-7	-2.716045330863892e-7	-3.2248285819491684e-8	2.8793497586221406e-8	4.2662667587567427e-7	1.624481749118445e-8	3.398717066671608e-7	-1.381484451279391e-7	-1.0593759702803851e-7	2.2978710600973784e-8	-2.2887704442808854e-7	8.919319027800299e-8	8.775745152789227e-8	-6.923404693992552e-8	2.0884417761823926e-7	5.353447141143164e-8	9.077624729680878e-8	-1.0404605521596721e-7	2.221088690745887e-7	-1.3325525560770046e-7	2.328201742507474e-9	-6.81521072909419e-8	6.102082306114198e-8	1.9379198912261586e-8	-1.406942632398156e-7	1.1906973784725494e-7	-1.9978238385842673e-7	2.2580313829845267e-7	-1.1769434682395996e-7	7.821006309249867e-8	2.033797119604941e-8	-6.881293335148086e-8	1.7698604137805773e-7	-6.257236517814846e-8	4.853222421719039e-7	1.2478169530982797e-7	0.0000011619503902382533	6.286620115592001e-7	-0.0000024632767368082398
"t=53"	-0.000002227169334179102	5.763399264502311e-7	6.1180628296853e-7	7.693089545401932e-7	3.567585538100104e-8	2.451937594072362e-7	-7.43041150830237e-8	1.35455418659447e-7	-1.6390244494957074e-8	-4.7976589923059976e-8	1.0346822509887943e-7	-1.6072954511781035e-7	1.8784112720826585e-7	-8.094388859181123e-8	6.122922713291956e-8	-4.243844209383951e-8	-8.879068535971868e-8	6.956127862611794e-8	-5.2344097056788996e-8	6.159748811018773e-8	-2.1977972686215708e-7	1.7958651210570054e-7	-6.400650398585839e-8	8.403169815540679e-8	-2.343338900701042e-8	2.863672448061294e-7	-3.374972279424071e-8	9.096317288292965e-8	1.782701262165176e-7	-2.0903143627126752e-7	4.557666399840343e-8	-9.223594510388011e-8	-2.1925748017181945e-7	3.026742045886266e-7	-3.878693699554958e-8	4.0786668920045344e-7	3.4921017189049053e-9	2.890300720981287e-8	-3.0076891865959965e-7	-1.330513874631123e-7	3.061907705159683e-7	1.811602445833671e-8	2.824228684250585e-7	3.289943406592499e-8	-8.212584368116893e-8	8.115565364175126e-8	3.791338565317659e-8	6.82439813548541e-8	-4.0683435287292014e-8	-2.0835795977447447e-8	-4.4120412878712045e-9	6.399163832160326e-8	-4.754338733814478e-8	1.2620347944469756e-7	-2.7553081261011414e-8	-1.4522256175375503e-8	1.830229545696227e-8	-1.31201495001676e-7	6.414930164844179e-8	-2.240507879225362e-8	2.3859518694102633e-8	7.748533203955077e-8	9.553117519267573e-8	-4.973673073394025e-8	1.2802097271169544e-8	1.1718788572867567e-7	1.9603242451537994e-7	5.12490310078384e-7	0.0000013682572125306436	0.0000034439836680277836	0.000008800010770304567	0.000021275129500897272	0.00005012308206098215	0.0001122362079601924	0.0002415846541224953	0.0004960097407753494	0.0009742679841100443	0.0018251617023035127	0.003261114904006601	0.005550260059597356	0.00899105261012334	0.013851953568839281	0.020284788504196016	0.0282203815408113	0.03729372469222891	0.04682788552219619	0.0559208259105316	0.06362719370247583	0.06919395478960766	0.07226824288870792	0.07298692202811197	0.07190621865206948	0.06979181895606157	0.06735970187504237	0.06507900625195151	0.06312178063713292	0.06146582623952479	0.06006889569894369	0.05899057753878667	0.05838516386326764	0.05838498651374857	0.05899055110266338	0.06006872603792157	0.061466022386858055	0.06312183411627559	0.06507888205753398	0.06735964166684738	0.0697920419716056	0.07190616569150254	0.07298689278919512	0.07226828888197534	0.06919399085653555	0.06362697765071623	0.05592106335725944	0.046827801838685734	0.03729365813789809	0.028220347538482682	0.020284873276135817	0.013852086576615186	0.008991005513958483	0.0055502683225446825	0.0032609241915643183	0.00182537602235322	0.0009740529173577483	0.0004961397149710889	0.00024154470167725428	0.00011228433798515791	0.00005009460023097656	0.00002140270574280123	0.000008766244440239213	0.000003314891056760416	0.0000014259908295288781	5.595857608398092e-7	2.2636896734873346e-7	-4.4942875754294676e-8	8.747459534497182e-8	2.7790609036237868e-8	1.225494120626891e-7	-7.829537629344685e-8	7.78778519450185e-9	1.0231214897515883e-7	2.471717253094141e-8	-1.1878675409970896e-7	-6.07467208757484e-8	1.2575195440511777e-8	5.0305891119428736e-8	3.9871367762955856e-8	4.298015965353841e-8	4.24429048573316e-8	-1.017623233456888e-7	9.228825126328388e-8	-4.1842722175999825e-8	1.8304848636852e-8	6.222972759317713e-8	5.778316147786455e-8	-8.476907753518503e-8	1.2245764291485273e-8	3.336103721052197e-7	-2.1568722252673922e-8	3.6850905427154856e-7	-2.0665262079333502e-7	-2.612310316951749e-7	1.4539136339308811e-8	1.9008948193288688e-8	4.139645851664042e-7	-6.946266406515633e-8	3.1980127102038125e-7	-2.2431006896361794e-7	-8.156633612976805e-8	4.505149575617651e-8	-2.118556574615127e-7	1.8132424695060934e-7	7.494432641141913e-8	-2.9561839531844214e-8	2.9895501219012743e-7	-3.3291963297266136e-8	8.031955822662695e-8	-5.2149341400742344e-8	1.7510105077001015e-7	-2.1750663448116825e-7	5.456951768234575e-8	-5.0208151414210533e-8	7.902682797045202e-8	-1.0012658613334224e-7	-4.214263582547062e-8	6.956387543777254e-8	-8.790553829296499e-8	1.8857442340980413e-7	-1.612267666040168e-7	1.0632239000329946e-7	-4.7893757626482625e-8	-1.6436781713480286e-8	1.352823375544432e-7	-7.931911771841271e-8	2.499293654256718e-7	3.667967041209863e-8	7.682310030343587e-7	6.109346045723996e-7	5.748934361893276e-7	-0.0000022255167084761496
"t=54"	-0.000002407610977583907	5.644978300356485e-7	0.000001094591050909699	2.79590192220347e-7	3.260359118240075e-7	8.649234217728008e-9	1.7132074825454424e-7	-7.391564749159585e-8	6.471612257197279e-8	4.90652474205433e-8	-4.989478896710864e-8	9.457052285721801e-8	-1.1443373326702755e-7	5.052016183171304e-8	2.4185902391948844e-8	1.8574945470639648e-8	6.592713674979933e-8	-1.3479692939633026e-7	4.601578240670534e-8	-5.8483956011379234e-8	1.2025353690603424e-7	-2.2518519049441466e-7	9.348093010785874e-8	-2.81450319716825e-8	9.350753782388921e-8	-1.1630462237732786e-7	3.178283486393596e-7	3.0508536585927004e-8	5.881134357288431e-8	2.668932370664123e-7	-1.5051072943528254e-7	5.5177672875217354e-8	-6.256931828207968e-8	-3.019231853418347e-7	2.0118773080834984e-7	-1.4187078301031164e-7	4.2505241382162495e-7	4.212213711163315e-8	1.829291962351931e-7	-2.4970167533666654e-7	-1.0538791828107463e-7	2.9001839796372053e-7	-1.0246373971511957e-8	2.1756148083085236e-7	1.1759837548197538e-9	-1.2376439051386967e-7	5.578011708085029e-8	-5.5076567750944605e-8	1.4983091101150592e-8	-3.922835112302181e-8	4.3891793644057486e-8	-5.2295699659588024e-8	1.3231512108191623e-7	-1.1272977118448324e-7	2.8013842356955365e-9	6.367029081744136e-8	-1.0573513131717505e-7	9.104719655983473e-8	-4.477844717243329e-8	1.1315465064942742e-7	5.9552747511126825e-8	2.0316163196199e-9	2.037986956970883e-8	5.265766633844038e-8	1.4926417268856795e-7	1.246786187625304e-7	5.515157094349021e-7	0.000001109439797697398	0.0000029060748972797867	0.000007490068038462638	0.000018078817075162235	0.000042756360394524684	0.00009639448309572973	0.00020870101547099118	0.0004316368483089361	0.0008538498413985796	0.0016115903390621078	0.0029026400717639955	0.004981222664574125	0.00813934845935349	0.012653323978152553	0.018700552888592403	0.026262547542749926	0.03503714475550701	0.04440899804905174	0.05351255065696359	0.06139368977930515	0.06723787708752438	0.07058789716417313	0.07146489057655403	0.07034005612388095	0.0679574127866387	0.0650811337492937	0.062275582379059946	0.05980025418191959	0.05765926624450035	0.05575514668536352	0.05406618269904817	0.05272578418774032	0.05196590623508457	0.05196598830035437	0.052725647249520335	0.05406617703091132	0.055755200301507934	0.05765913754566765	0.059800397770917724	0.06227546638453696	0.06508128185659623	0.06795738424492082	0.07034019990018192	0.07146479215928725	0.07058768212907496	0.06723815018636647	0.06139355572072691	0.053512728378342755	0.044408671844558545	0.035037392579319926	0.026262534021642914	0.018700602704951885	0.012653217579014608	0.008139288063122363	0.004981342688504697	0.00290252113940892	0.0016117816828529197	0.0008537218744103514	0.0004316711115280869	0.00020870515152526803	0.00009643483732701963	0.000042669740442979887	0.00001809353959236759	0.000007593421208040851	0.0000028701896016558592	0.0000011417927564538743	3.669099525316355e-7	3.105166255235048e-7	3.410100901657387e-8	2.8963651699243087e-8	5.922136459002303e-8	1.223338834677179e-7	2.2007980993166143e-9	-1.1632811380835051e-8	5.2303509301410145e-8	3.906890289062659e-8	-3.141132487449738e-8	5.329769958706265e-10	-5.434328542719413e-8	5.5098935747288635e-8	-6.770978111525494e-9	4.659051033861772e-9	8.420955466270641e-8	-9.79501864062371e-8	-1.5689980426003558e-9	3.104967494227395e-8	-8.428661990578235e-9	-8.860233202678813e-8	-4.30055737687951e-8	2.650572800133588e-7	-6.528066531785726e-8	3.4245754843009735e-7	-1.5960478194632088e-7	-1.7363637450085179e-7	1.213270203193062e-7	6.48140473513692e-8	4.2748235618006447e-7	-1.520367115537269e-7	2.257544522432653e-7	-3.321177465265279e-7	-6.05697221267576e-8	5.066873931536264e-8	-1.3671061094289172e-7	2.6859486090824447e-7	5.550245052443614e-8	3.524594305304163e-8	3.1850815940259736e-7	-1.2859024545175401e-7	1.0278202766667022e-7	-2.1658839499671956e-8	7.665484913488285e-8	-2.1789388160442513e-7	1.225988301989389e-7	-5.621404275402142e-8	3.669837611575133e-8	-1.370788995647132e-7	7.998609219406205e-8	1.0601447386626717e-8	2.14003786913608e-8	5.957823800972761e-8	-1.1858354287408446e-7	9.447506610360534e-8	-5.298557648192315e-8	5.289652182938198e-8	6.372041683189167e-8	-7.243019017888486e-8	1.7014904174494916e-7	3.976063811528263e-9	3.3066521987201725e-7	2.8154011388892286e-7	0.0000010916358974544238	5.645812848342757e-7	-0.000002407225060174767
"t=55"	-0.000002270111817415099	5.91523384718684e-7	7.473796973522795e-7	5.422275523025988e-7	2.0797259880911412e-7	1.5735068503719418e-7	-5.119236134998317e-8	8.795458394939004e-8	-2.516581021350106e-8	-1.184175646429253e-9	2.6540066255797967e-8	9.741083273340223e-9	5.0080221636328304e-8	2.1688333573521845e-8	-7.371253518684284e-8	7.031556137349071e-8	-5.025858773599623e-8	1.5928842023171796e-7	-7.972452231719274e-8	4.859438851312348e-9	-8.08976705624076e-8	1.5790353302680415e-7	-1.5885024229334022e-7	-1.3398891107740951e-8	-3.1952556267533794e-8	1.3828209177724204e-7	-1.856527892529769e-7	2.6499396332813063e-7	1.1333357752274509e-7	4.252611307542509e-8	2.9547269420060474e-7	-7.393469114713724e-8	2.375226104689432e-8	-5.790726465004781e-8	-3.467351619157455e-7	1.5460233970809867e-7	-1.8676442170573182e-7	4.924224633606755e-7	1.0168383379749457e-7	3.0597209121907554e-7	-2.261922678048478e-7	-1.784186176578828e-7	1.4691730476634746e-7	-7.629510145878982e-8	1.8761917974785547e-7	-1.662974213889612e-8	-2.009082381571048e-7	9.525435429313944e-8	-1.4794688585340054e-8	6.16652856555433e-8	-3.557171979196028e-8	6.638278238213502e-8	-1.397571918193563e-7	6.081794778900473e-8	1.997839838008275e-8	-1.1285243772807263e-7	1.330188003079158e-7	1.0457555821297149e-8	1.3720035330067049e-7	-3.0097642267357116e-8	-2.684096944705061e-8	7.916546707065208e-8	-5.24001153578979e-9	1.981220816293927e-7	1.4730328978806995e-7	5.032718416453363e-7	7.851273760017818e-7	0.000002564369878776951	0.000006265907621982869	0.00001535736182023406	0.00003664917057022432	0.00008281701994095059	0.00018034495137608797	0.0003753969890586406	0.0007477926713089778	0.0014220969716545184	0.002581643188249383	0.0044667898951414875	0.007361805247939834	0.011546924225521615	0.017223403394375447	0.024417407856940243	0.03288826885870899	0.04208533565799233	0.05118756308913486	0.059245463199354864	0.06539609775200328	0.06908929979369005	0.07023381017811692	0.06920636071764896	0.06670789033630053	0.06352709148735858	0.060309411340227936	0.05741235728522531	0.05490271598019736	0.05266999992340893	0.05059946650570257	0.04871142652507798	0.04720056012439311	0.04634479516046475	0.046344505755075316	0.04720065011674324	0.04871146990260955	0.05059930855159145	0.05267007438268756	0.05490258821942229	0.057412540158948255	0.06030932800925948	0.06352725277645832	0.06670769598667281	0.06920645342294973	0.07023388334051583	0.0690892332510592	0.06539613766728214	0.059245384059172346	0.05118765295929317	0.04208534491500393	0.03288828446262404	0.02441724000124401	0.017223500217212084	0.011546945911932838	0.007361870972311335	0.004466728388311525	0.002581562107260793	0.0014222612023565562	0.0007476966424277975	0.00037545789951887176	0.00018027943663567747	0.00008286521645861633	0.000036599859402186574	0.00001533072803550084	0.000006393376275171114	0.0000023546248704153783	0.000001075320255727874	2.4741040116627033e-7	2.988517201485408e-7	1.4279887428081395e-7	-5.346988862786617e-8	7.019502989979998e-8	7.711318228409425e-8	1.0502499980802327e-9	1.0718810283805169e-8	9.042302751005593e-8	6.660531759461463e-8	-5.768295241459498e-8	4.4916824704088754e-8	-9.309077142471978e-8	2.7483646580783727e-8	1.3846172763898323e-8	-5.250071222206998e-8	5.279112802458741e-8	5.4910926694518025e-8	-2.4364904538387577e-8	-7.334214469079114e-8	-8.074394519663741e-8	2.3523880543496745e-7	-1.4547692572808302e-7	1.9629919800756568e-7	-2.3204134602661242e-7	-1.5764217908831313e-7	2.3443895391661584e-7	1.712195619729684e-7	4.534545352541386e-7	-1.9588414867932613e-7	1.8755243635926178e-7	-3.6803341674218615e-7	-4.242551199240552e-8	1.1359510998509847e-8	-7.858415496109217e-8	2.865517996220035e-7	5.9377451067099685e-8	1.1512012565439989e-7	2.6619478621370263e-7	-1.9233430825771336e-7	1.4648155821639364e-7	-3.956853655839865e-8	-2.2537374966269397e-8	-1.3851918989615797e-7	1.4918770507854617e-7	-8.437922749404692e-8	5.704565708697373e-9	-7.313640881800865e-8	1.5470797853911478e-7	-5.472160824471217e-8	7.805293389395729e-8	-7.658262746179645e-8	1.6460744767243796e-8	5.736956321111819e-8	6.610782032900886e-9	2.7625305487610774e-8	-4.8610091507583775e-9	-2.2994140036480815e-8	8.874773027578442e-8	-4.864650082758715e-8	1.5512650097804226e-7	2.0295994085373081e-7	5.465500704238124e-7	7.495154997760878e-7	5.927158142071676e-7	-0.0000022730780286916996
"t=56"	-0.000002375537271115391	5.859920824136111e-7	9.262338873661236e-7	4.869045350242018e-7	1.8879158114604166e-7	7.920358546797956e-8	1.0669764638482349e-7	-2.9045871263733147e-9	9.24684928627073e-9	-5.719438034290647e-9	1.7698792209586145e-8	-5.699724392460581e-8	5.4606855925953823e-8	-3.724386932191237e-8	1.490649540469846e-7	-1.0682922990667976e-7	9.381048660106472e-8	-9.409763845891206e-8	1.3326928227641588e-7	3.5278022614271265e-8	1.667699156548963e-8	-1.0612198786397187e-7	1.224127640364614e-7	-2.2228602292173605e-8	-6.262990026595361e-8	-8.341067259109991e-8	1.5594652635897432e-7	-1.8531644441210915e-7	1.643236711146301e-7	1.469921653285411e-7	3.826209615809262e-8	2.35939562109877e-7	-3.878403376234019e-9	3.537071013859361e-8	-7.260607004511144e-9	-2.8488681169669405e-7	1.9025810127359932e-7	-2.1697352325933394e-7	4.66564127110658e-7	6.165000598912229e-8	2.7243159117507076e-7	-2.933476233035748e-7	-1.9951755547698014e-7	9.522196275923989e-8	-1.2449104203060557e-7	1.71358757738993e-7	9.215138374596421e-8	-1.8405706547763856e-7	9.783102050686665e-8	4.234805950353859e-9	2.9076198115873808e-8	-7.948522662282187e-8	8.657816041868216e-8	-1.2447654573755074e-8	-1.2400945159640742e-8	1.361809215394416e-7	4.740995152019423e-9	9.365568542918368e-8	-7.352419628681162e-8	6.324769286081278e-8	1.0281906592801704e-7	-4.741902170923851e-8	2.0182994686646083e-7	-2.959612555031299e-10	3.572341755742059e-7	6.287115102976415e-7	0.000002259567718043698	0.0000051892864939562244	0.000013148942465179836	0.000031255333367896654	0.00007103250127660221	0.00015588061591209623	0.00032651212885392855	0.0006546771388654671	0.0012542230329369852	0.002294232250419359	0.00400202885301304	0.006652006611832961	0.01052643041045176	0.01584562541307044	0.022676665811123375	0.030837615144380326	0.03984413411140153	0.048925553680809974	0.05714830208716315	0.06361493428140463	0.06769219038135632	0.0691807794283339	0.06835737400559794	0.0658637049450499	0.062493068592233025	0.05895249674318548	0.05569422482784536	0.052870650033766675	0.05040358400761891	0.04812913036023925	0.045952369272163396	0.043943690661886414	0.042338497443376144	0.041433217571734016	0.04143341736059358	0.042338245958861154	0.043943673463392896	0.04595233970894297	0.04812909874371174	0.050403746069468514	0.05287051222883088	0.055694217325659046	0.05895251055047457	0.062493117063735615	0.06586391123817059	0.06835719704480203	0.06918101579342661	0.06769185312242598	0.06361505600397399	0.05714826728442568	0.04892558121207058	0.03984404905037575	0.03083776199065158	0.02267662589131325	0.015845735842058062	0.010526225681862122	0.006652153736911859	0.004001991358906443	0.0022942132777135082	0.0012543351243783363	0.0006545922003838855	0.000326494007178213	0.00015584315359951084	0.00007115954635328325	0.000031208994910936205	0.000012936197713142583	0.000005474588440024242	0.0000019471889265432196	9.758063044262855e-7	1.5679167708615438e-7	8.502286108491575e-8	2.5528439606681275e-7	-1.0090175683874492e-7	3.1623844432004944e-8	7.388157285959096e-8	3.04652953975193e-8	-1.119247106107224e-8	6.782332817589776e-8	1.4767746603361331e-7	-6.633163429636824e-8	8.179996691115576e-8	-6.817789033330968e-8	-1.7208348079833513e-8	5.6242533519323956e-8	3.0588211519244624e-8	-2.1022127927317058e-8	-3.736147158317493e-8	-6.144581710110231e-8	2.893163398853815e-7	-1.5695495170220397e-7	1.4005209914014216e-7	-2.653437811694914e-7	-2.41301001291383e-7	1.9432136677544065e-7	1.43702977628557e-7	4.0591119832011913e-7	-1.7709867761173115e-7	2.0043992954299483e-7	-3.425271216661585e-7	3.2283113071684966e-8	3.118924685185931e-8	2.1534088956443043e-9	2.414331817801596e-7	3.56045199989552e-8	1.1975853697610006e-7	1.7758898562814096e-7	-1.8512799260239632e-7	1.6986478879044142e-7	-9.673129486298393e-8	-5.773753419813232e-8	-1.53351009668512e-8	1.0496023417072564e-7	-9.720792792933253e-8	2.1730020782761983e-8	3.360590383749695e-8	1.328299126246435e-7	-9.644135001707355e-8	9.348340490600293e-8	-1.1007642597427036e-7	1.5375132544903636e-7	-3.722128683047998e-8	5.060896601793985e-8	-4.9800291224144644e-8	1.2981340002937714e-8	-3.7645732087199235e-9	7.082904041055826e-9	-2.7731920093643225e-9	1.0598926492022542e-7	8.35083351358179e-8	1.869180610292176e-7	4.818800370953724e-7	9.310329930345418e-7	5.86440943362021e-7	-0.0000023767784187445073
"t=57"	-0.0000022864551849632875	5.378303934433504e-7	8.818733931992284e-7	4.2431074032123206e-7	2.779210133141419e-7	1.0359903890311273e-7	2.11924200410607e-8	-9.150113888800604e-9	4.9272965485513964e-8	9.336863171505172e-9	-3.0357292457594554e-8	8.694641406847836e-8	-1.0867420785487525e-7	8.689937547323723e-8	-1.4832955341770315e-7	1.9017316343905577e-7	-6.17240315525791e-8	9.653608901150079e-8	-6.953031894685324e-8	3.804291826003947e-8	1.0794431171134988e-7	6.633297666702731e-8	-5.4732478771413184e-8	2.8311028521521564e-8	7.764535447929433e-8	-4.418344345946679e-8	-1.1086624518430455e-7	1.396595741276485e-7	-1.6272373359882408e-7	4.172152978654253e-8	9.336464579234871e-8	6.535132968110702e-8	1.9223121305866897e-7	1.0925776849912694e-7	1.3859209579969445e-7	7.690557579653756e-8	-2.7590349482853327e-7	1.2280671868314386e-7	-3.401693479121448e-7	3.222308676553709e-7	5.301372008048588e-9	3.4108428836887583e-7	-2.3702683804582847e-7	-2.0408110812386582e-7	1.0097783764706492e-7	-7.896809006702199e-8	1.1251277254320513e-7	1.4893194943965682e-7	-1.2922190806285982e-7	4.256106700406548e-8	6.601682667195519e-8	8.34245852399107e-8	6.5468446219796306e-9	4.9955975800486385e-8	4.207648807152964e-8	4.0447173277335935e-8	3.8540681535081944e-8	-5.748539944061548e-8	8.788166794282404e-8	2.5570620065806793e-8	-5.699134730807742e-8	1.905851777506129e-7	-2.0137641665307626e-8	2.957473895781604e-7	5.447476254527572e-7	0.0000018264602589246337	0.0000043327844027052365	0.000011186502557825051	0.000026546058093601665	0.00006108891779887937	0.00013463506464606034	0.00028364135550951186	0.0005727487384959984	0.001105494751751479	0.0020373378188307534	0.0035825538701397264	0.006004807867863282	0.009585614848354296	0.01456120470333333	0.021034446236435023	0.028879668734243302	0.03767753360486459	0.04671373021722036	0.05508096638679638	0.06185746356382649	0.06634096326458983	0.0682274686053137	0.06768999542576504	0.06529969551972792	0.06183578287262148	0.058048318541325306	0.054475139230686254	0.051360487298143465	0.04868745312042311	0.04629402526823001	0.044009777271563744	0.041777499945916396	0.03971036492632041	0.038067112586766316	0.03714663434696708	0.037146718585563065	0.03806723739714746	0.0397101121104938	0.041777452267217074	0.04400993362023464	0.04629388405815649	0.048687645124624535	0.05136023246650456	0.05447522030541063	0.05804844810403187	0.061835729625215885	0.06529993806193479	0.06768983986687938	0.06822741568838986	0.06634088560672968	0.06185756722922808	0.055080714074174586	0.04671397084811313	0.03767756682705137	0.028879680565589094	0.02103435209443283	0.014561332791357628	0.009585547670648453	0.006004937724839787	0.0035824562528395942	0.0020372340183528737	0.0011055299224772552	0.0005728564222272636	0.000283659576808315	0.0001344474188045286	0.00006103853352490418	0.000026792783780815732	0.000010950165254763888	0.000004611518075292587	0.0000015430611135514027	7.805288743112371e-7	2.7459199147816804e-7	-1.4404789194788492e-7	2.4098565221120083e-7	-5.0125011363810756e-8	6.814831532420129e-8	4.629329797278814e-8	2.869543946903974e-8	-2.345275440518435e-8	-5.5081363470321776e-8	1.6123074642049318e-7	-3.195722098059406e-8	1.0389690274781316e-7	7.635814980311295e-9	3.993386599177029e-8	3.615778632060085e-8	5.628950860980808e-9	-3.283495608741305e-8	3.008367880363849e-7	-2.2492194240442132e-7	1.4357375710538633e-7	-2.0637902076181547e-7	-1.9191586519973214e-7	2.7932031210209374e-7	7.211521724226344e-8	2.3389795678063763e-7	-2.7689401893571386e-7	9.968508596358561e-8	-2.954422970713466e-7	1.381417807921892e-7	7.939375279431005e-8	1.3553179889491673e-7	2.0178140414106593e-7	5.711958361853675e-8	8.49901994337543e-8	5.818625026243751e-8	-1.7996528556274427e-7	1.4117315183526102e-7	-1.1998066529184115e-7	-2.419430555899993e-8	7.899533338573406e-8	1.5534713737608286e-8	-4.4634535956156185e-8	6.10256882804805e-8	1.0380766934936503e-7	4.0497801889749496e-8	-7.14075535368508e-8	1.097700530472423e-7	-6.677839636815008e-8	1.845332319172499e-7	-1.4981239271349978e-7	8.951587615602108e-8	-1.0741103417810649e-7	8.019637132150592e-8	-2.0281965107393773e-8	4.402731845765118e-9	5.130450808632503e-8	-1.0443584441688358e-8	2.2394717302809397e-8	1.0191168320350386e-7	2.8145603392371044e-7	4.227852591354164e-7	8.763744610007507e-7	5.375942047081139e-7	-0.000002282404207853972
"t=58"	-0.0000023935455424339835	6.457979160323646e-7	8.802300829335863e-7	5.048183983058507e-7	1.9500477610456812e-7	9.093967334727893e-8	3.6986460782983954e-8	9.291727953719686e-8	-8.427954356626799e-8	2.2973082658417354e-8	3.103707979512649e-8	-8.051027799993449e-8	1.3482257854580126e-7	-1.2124171777649906e-7	1.4548413607151645e-7	-1.8047056338232892e-7	9.398473266308827e-8	-1.2767044421657658e-8	9.672391521053925e-8	1.9883790614017016e-8	-5.698472205217797e-8	1.2180206088174828e-7	8.515806826370209e-8	4.7049201867821466e-8	-4.998625491303699e-8	1.411124346262227e-7	9.937766276557625e-9	-1.3650117580699117e-7	7.828648429519802e-8	-1.2509378477520983e-7	-2.5601721409529432e-8	3.727310604606515e-8	1.4343014353990213e-7	1.8292980297207606e-7	1.6080617126768004e-7	1.5432513067459297e-7	8.296500220161818e-8	-2.9892651542962057e-7	3.334497333806752e-8	-3.9152251207763555e-7	2.7224996568264714e-7	1.2713771146977138e-9	3.6078425535990277e-7	-1.413373046377231e-7	-1.709674660732574e-7	9.205495921094098e-8	5.420059756566786e-8	1.3259704290113916e-7	9.457946181790078e-8	-4.8741638947191746e-8	5.730836583062171e-9	9.063639305750826e-8	3.922294555813721e-8	2.6647101747379054e-8	9.982366266925169e-8	-6.217482817483244e-8	-3.8846375338685846e-8	5.560406768356785e-8	8.29081514552854e-9	-6.7758507693582715e-9	1.244988391269075e-7	-5.354984666805507e-8	2.4326374348238033e-7	4.848595933637512e-7	0.0000015182229867738428	0.000003700984913534988	0.000009471599278776388	0.000022691744063330077	0.00005245999803538126	0.0001159979007469003	0.00024639821396177375	0.0005009373987779897	0.0009735068767791066	0.001807567887919137	0.0032039532140937244	0.005414991640717903	0.008719360722426739	0.013364766981654341	0.019486407058185273	0.02701053653605079	0.035582073452380736	0.04454661358905232	0.05303005165236674	0.060101238892818154	0.06499701668879332	0.06731770471105791	0.06713039142539057	0.06492550239536599	0.061452272302630395	0.05748695904833445	0.05363967614127585	0.05024385258089903	0.04736179924441164	0.04486573730368859	0.04255799808226923	0.04028986111017108	0.038042425559070336	0.035962196602182916	0.034318371332082154	0.03340222749614452	0.03340220900408675	0.03431847701405977	0.035962243831753504	0.03804238168537344	0.04028957293214819	0.042558325008660636	0.044865541741258896	0.047361913217585316	0.05024370749659102	0.0536397666817352	0.05748695793202485	0.06145250883701148	0.06492541491895987	0.0671302736502758	0.06731759671426185	0.06499723393253631	0.06010117699102213	0.05303001042961253	0.044546697656622114	0.03558176982514749	0.027010828918430874	0.019486414526369122	0.013364878000992841	0.008719064559063128	0.005415081040272107	0.0032039833908767967	0.0018076336585142183	0.0009734210815750544	0.0005008940901317649	0.0002464800888349883	0.00011616925025426106	0.00005229374458914915	0.000022852951082730222	0.00000926927119659915	0.000003873924459774081	0.0000012812039517084983	4.914535902678097e-7	4.064062979480809e-7	-9.730647210215437e-8	1.6324515639265513e-7	-1.1728303206393065e-7	3.680593974042523e-8	3.7391345464321546e-8	-6.488562354078908e-9	5.2024137109363267e-8	-4.786483642771344e-8	1.2113718772521764e-7	-3.2712046404981265e-9	1.1378642217341195e-7	-1.3398577802803402e-9	-4.660801022904337e-8	3.1395839261705305e-9	3.18928136566754e-7	-1.7305410648926767e-7	2.3434716678316647e-7	-2.174928321885261e-7	-1.4454235841565577e-7	3.7608936565014517e-7	4.990572122220982e-8	2.1053033916196284e-7	-3.300655306848199e-7	-4.276007325998421e-8	-2.8362707982232394e-7	1.2690301298690088e-7	1.0168773723062685e-7	2.2494490070634754e-7	1.3113652996832315e-7	1.3697700551595915e-7	6.014954401223349e-8	-1.015914241619953e-8	-1.453364398829038e-7	8.147404761960075e-8	-1.3816579846892552e-7	1.7854888012536207e-8	1.2301221208321778e-7	-4.789751739675552e-8	6.056694468181689e-8	8.309443877418943e-8	1.1683026079900571e-7	-5.250247925303597e-8	1.8474314855687624e-8	9.846708148852912e-8	-2.606222082590648e-8	1.0597730792927251e-7	-1.7427657927893137e-7	1.386263986935532e-7	-1.210090090353333e-7	1.3269453513764518e-7	-7.681249369895227e-8	2.3171680019196117e-8	3.074782140011223e-8	-8.670786066922176e-8	9.375382892251594e-8	3.372254864242308e-8	9.353775265452668e-8	1.9397572736945534e-7	5.093578364645523e-7	8.77413366628943e-7	6.429557142251241e-7	-0.0000023914041736849967
"t=59"	-0.0000022462058416605757	4.957904334856877e-7	8.506631640203821e-7	5.088069227054959e-7	2.0085501262201433e-7	1.355608857389612e-7	8.045295052383494e-8	-7.976705584944455e-8	1.4249884749961694e-7	-5.398763747166413e-8	-1.4891767596836303e-8	4.6359605043733154e-8	-1.2382046132852764e-7	1.2601419896451915e-7	-1.1195621196780081e-7	1.417759264432661e-7	-8.95230903852351e-8	4.7577076722760125e-9	-1.6092553511981578e-8	3.634497092175337e-8	1.322459367569806e-7	-9.174396409239449e-8	9.955020108254331e-8	6.441369138077135e-8	1.7400020657643012e-7	-8.524572880919123e-8	1.1758211371226679e-7	6.710923328157037e-8	-1.0877998102287734e-7	1.689605244603598e-8	-5.271052716526725e-8	-7.00835811606737e-9	-2.268050847131775e-8	1.523718772267202e-7	1.0105948855532176e-7	1.307707860886964e-7	1.1240552710845009e-7	6.318637069124833e-8	-2.5155383964747813e-7	2.1312129838690907e-8	-3.660769288815757e-7	2.3591944453560387e-7	6.286804232757959e-8	4.413169818473506e-7	-1.0852241327796719e-8	-6.920757023021196e-8	-5.4377546021555645e-8	-4.260397801214566e-8	1.9893827518657758e-7	4.4179277569611486e-8	-7.821951975017782e-10	-6.706115673882351e-8	8.441578269735572e-8	5.3524682352978914e-8	-1.1436760916083699e-7	1.1446269587711555e-7	4.0822323410516503e-8	2.8821230069198123e-8	-7.583667449573284e-8	8.147197272379003e-8	2.091952466809488e-8	1.7529160234452945e-7	3.9368437421138935e-7	0.0000012581034939396218	0.0000031690182110688525	0.000008027335926086288	0.000019455378038713	0.00004489334819945956	0.00010015920113060073	0.00021405542813157652	0.0004376285863540996	0.0008566281342566873	0.0016025219916308009	0.002862644852665075	0.0048779077219278655	0.007922049926065267	0.012251361234074887	0.018028673986469013	0.02522788450259339	0.03355629017966821	0.04242201688166625	0.05099056758202969	0.05833278020069377	0.06363619346877292	0.06641206612662198	0.06662443739662416	0.06467499828426992	0.06126730611120301	0.05718935639196854	0.05310786818963542	0.04944012504142181	0.04633191041375195	0.043712348320183336	0.041394435901322635	0.0391799281372861	0.036947334935481746	0.03471435917580867	0.0326491369378209	0.031024491489155648	0.030122593910499984	0.030122724369524123	0.03102462558677077	0.032649199971593656	0.03471424766160969	0.036947471716125	0.03917966513199789	0.04139461524339516	0.04371245163822701	0.046331716268445455	0.04943987170886177	0.05310791281759364	0.05718976788097829	0.061267290413672515	0.06467496402421524	0.06662433374353427	0.06641211982855999	0.06363619515492902	0.05833270365446919	0.05099059262762062	0.0424220423398296	0.03355622654804735	0.025227990534337774	0.018028535548994973	0.012251508119628607	0.00792192835947092	0.0048779455687815165	0.0028626385860067716	0.0016025447519240066	0.0008566590782310701	0.0004377652214994088	0.00021390540253607426	0.00010019321936316494	0.000044861270977469836	0.00001949045799087834	0.00000798581194660919	0.0000032517524645170326	0.0000012257909309809634	2.895964700266873e-7	2.696156700121577e-7	-8.804099704828872e-8	2.028667089870595e-7	-1.0597326149941466e-7	-2.8809761354331442e-8	1.0312233889031575e-7	1.561276807837686e-8	6.439021094095665e-9	-2.910496321728573e-8	1.073265047946137e-7	-4.068254622069389e-9	-1.6235580657664173e-9	3.4039342122760274e-8	2.1142124762008052e-7	-2.0049098448104985e-7	1.8454180339411153e-7	-2.2955754164222242e-7	4.071675951955456e-8	4.3099582791583657e-7	3.5949842325244674e-8	2.2976982005928903e-7	-3.1730170457766604e-7	-1.2188844711324975e-8	-1.9783083171631688e-7	4.319464841362475e-8	6.319746970184781e-8	1.9012982077626361e-7	3.039228313461706e-8	2.1142047279543164e-7	-2.8207064572960405e-8	-3.062102060802374e-8	-5.5253473685290544e-8	4.0463863260065125e-8	-1.0477056155977493e-7	5.5576489077502345e-8	1.0809729789063027e-7	-7.758813469482817e-8	1.750470548511629e-7	5.973294781025373e-8	9.937716161090293e-8	-7.94831677142227e-8	1.2394645221291967e-7	3.5508832096908804e-8	-2.127119014261325e-8	1.5813587772584015e-8	-9.8504257417531e-8	1.4451898122658235e-7	-1.0556862750643603e-7	1.1881473016561728e-7	-1.1928790955018087e-7	4.2749162543209707e-8	-1.1151514267560003e-8	-5.972337357995627e-8	1.4599049025232347e-7	-8.14839188345573e-8	8.318851985045228e-8	1.3231815509939793e-7	2.02531452941912e-7	5.059628804815475e-7	8.579506769468281e-7	4.951912346840004e-7	-0.000002249769056605899
"t=60"	-0.0000024158953617625656	6.574286806060314e-7	9.55393161583551e-7	3.595915083476342e-7	3.2220018031381414e-7	5.3484917938995125e-8	4.049205193368266e-9	1.4936387815467356e-7	-1.2848203800874813e-7	1.0017649854088262e-7	-8.03174682317831e-9	-5.2866064859102835e-9	7.370840315878979e-8	-1.0746155443275285e-7	6.326722135074903e-8	-9.00108280132983e-8	8.655750638464355e-8	5.898093902168e-9	-1.808520122548174e-8	-2.0472217254763336e-9	-6.605616698074357e-8	1.8692688807941948e-7	-5.8095287136517015e-8	8.942765605812752e-8	-1.1269450594930674e-8	2.293101958317223e-7	-5.6758683197877247e-8	7.68588337418663e-8	1.2105282531926775e-7	9.43527489472018e-9	-3.1270315226095136e-9	-1.3899738249278926e-8	-3.1500658526084635e-8	-1.4704778505958416e-7	8.379192995011664e-8	-2.3658954018124234e-8	1.1035745028920019e-7	1.7999903534349215e-7	1.4143110660391756e-7	-9.14550333241948e-8	3.515116620000924e-8	-3.1687685142500754e-7	1.8306433002823752e-7	4.817713217253328e-8	3.9137326224292224e-7	-1.0042743681104582e-7	-4.1822124763335466e-8	5.680529047147331e-9	-1.3676077037505507e-7	2.2372785746238577e-7	-1.3109904162256214e-8	3.2851746989415176e-8	-5.860945451185984e-8	-2.3918355851471063e-8	1.3894280681547855e-7	-7.800514634226374e-8	7.855021488811786e-8	-6.232045579590562e-8	1.788882267872438e-7	-5.7647523199477746e-8	5.892364807191797e-8	4.350580210532584e-7	0.0000010878398806202227	0.0000027181166476486496	0.000006788913085475912	0.00001668215608696677	0.000038429850335641724	0.00008653963486893179	0.00018565214181576195	0.0003821978138183191	0.0007534491180875014	0.0014194169238135323	0.0025552163068577327	0.004389450136492279	0.0071894183833479675	0.011216560006103826	0.016657452111778936	0.023529620800667117	0.03160004005216155	0.04034019782996767	0.048961487633547685	0.056545760561533265	0.062242988235243324	0.06548558549139416	0.06613315597527336	0.06449757484133889	0.0612249797614699	0.05709732271182011	0.05282377123109283	0.04889752875857856	0.045545243464607865	0.04276521518382903	0.04040698305863655	0.03826073700987542	0.036141179606135054	0.033957745821127205	0.03175514303308413	0.029717789750187906	0.028121165486689748	0.027237624416532547	0.02723739196269026	0.028121090324579545	0.029717974702175187	0.03175517431135899	0.033957576886629925	0.03614138051211335	0.03826081399868664	0.04040688285074634	0.04276508799447898	0.045545052810468056	0.04889760176943958	0.052824090527084144	0.05709734778029618	0.061224850226304306	0.06449755263707047	0.06613324532842868	0.06548534883886015	0.062243154409568846	0.056545959473337404	0.04896138646054926	0.04033989033218144	0.03160011223527248	0.023529762331707782	0.016657434111813973	0.011216714813224615	0.00718925677330573	0.004389408805730355	0.0025552966748038086	0.0014195587689873612	0.0007532305681553497	0.00038228339376433773	0.0001856737467664793	0.00008643637543181981	0.00003855491188875515	0.000016544805550355868	0.000006887929469678866	0.000002729128924627844	0.000001101922233126551	2.9110561661216394e-7	2.3136425786329795e-7	-1.4472869491743978e-7	1.938810476609376e-7	1.0713405718121294e-8	-7.450056926927573e-8	2.6579740408649855e-8	8.909099202814019e-8	9.803648892692252e-9	-5.390292734386293e-8	-4.867843717004661e-8	5.0865915035558373e-8	2.432965329202119e-7	-1.4729769182153518e-7	9.597531680505256e-8	-2.3000935100991882e-7	5.427945459768324e-8	3.2851406583933596e-7	5.2842480502413025e-8	1.8540245294573765e-7	-3.391874960900765e-7	4.1391850946759234e-8	-7.275408919760196e-8	1.3332062731574723e-7	1.8230513743056065e-7	1.4132816317236063e-7	-1.0166948172241064e-7	1.6743008413033778e-7	-2.0109380571842195e-7	-1.6777942701828863e-8	-1.1905658237054695e-8	-3.999822140166032e-9	7.598292439681131e-9	1.1729971383100946e-7	9.373422105163343e-8	-6.170133637350972e-8	2.279639514934928e-7	-1.802951865581548e-8	8.843763199539723e-8	-5.4446796959872756e-8	1.750226863439508e-7	-5.192841123768943e-8	-6.4114564768402715e-9	-7.196799156616862e-9	-6.798478224823157e-9	8.772630288866878e-8	-9.296782710332963e-8	6.540003294475127e-8	-9.607473305806025e-8	6.181998835064206e-8	5.925974155829294e-10	-1.1297456303793751e-8	9.945222800844533e-8	-1.2898230139501976e-7	1.5171936740276948e-7	4.7214769871573026e-9	5.4758513945429854e-8	3.182329934015016e-7	3.6143092618790007e-7	9.534936965538421e-7	6.628868227664952e-7	-0.0000024195269321403146
"t=61"	-0.0000022193324800134917	5.019612833168097e-7	7.509395097970994e-7	6.648730480618426e-7	7.796244216873305e-8	1.7321728496000333e-7	9.864663896852477e-8	-1.0116891380196336e-7	1.4341153864450007e-7	-9.003587131406476e-8	5.242102196767462e-8	-2.1089786694794554e-8	1.0052034316032632e-8	6.54026036661648e-8	-2.1440349495804867e-8	3.633759804166914e-8	-6.689863207842706e-8	5.51347856259099e-11	5.992641138874433e-8	-4.427062161305173e-9	5.267380576157166e-8	-1.324719245410222e-7	1.5287238441796802e-7	-2.5729646857541866e-8	8.26008524912325e-8	-8.738990053824836e-8	2.2687000389431944e-7	4.16702892191978e-8	7.935570511818923e-8	1.2544103800138373e-7	1.0306223563461003e-7	-5.7736271874553324e-8	-4.297962630239738e-8	-5.6489407151971704e-8	-2.4134245113494046e-7	9.252989041641513e-8	-3.24423724551437e-8	1.2497678203438056e-7	2.6728487778626686e-7	1.672903984228924e-7	1.3288163125402264e-8	2.9281128743896545e-8	-3.3495477391731754e-7	1.5631910543767447e-8	-5.363017785420254e-8	4.0285770175341185e-7	-1.3359799932999294e-8	-7.985221817108368e-8	1.3069227589035393e-8	-2.256023856617162e-7	2.326812313935278e-7	6.607452918139245e-9	-1.1766622232123325e-8	1.5185957935592853e-8	-5.144407400070605e-8	1.2873257226875268e-7	-1.1629243534816425e-7	1.692032477462746e-7	-1.1075239703117745e-7	1.8166128523677827e-7	4.91722548012774e-7	7.999117251911159e-7	0.0000023405807259013756	0.000005795359060867256	0.000014227366368135819	0.00003288088962416502	0.00007474670886176149	0.00016093836833119823	0.0003337198012756115	0.0006620647313810846	0.0012562031982190636	0.0022789314429035867	0.003945698799893038	0.006516795699296418	0.010256285147870248	0.015369757606677248	0.021914141620246963	0.02971391757807862	0.038302341112348426	0.046943918749110636	0.05473826730460818	0.06080951760451103	0.06451928119780803	0.06563000933819974	0.06435646573168774	0.06128007453256368	0.05716440799145872	0.0527466042913608	0.04858126985460398	0.04497402709066567	0.041995318886132726	0.03954635532563311	0.037434518114682014	0.03544835527080237	0.033421007268303105	0.03128817235934345	0.029120304017930088	0.02711574727653876	0.025549514547250074	0.024685874118330453	0.02468584979987476	0.025549366620996605	0.027115794692408435	0.02912051994341569	0.031288339619778394	0.03342100536360215	0.03544821495584549	0.03743438610911587	0.03954631771820938	0.041995375966077275	0.04497412692906677	0.04858114716247963	0.0527466100498436	0.05716447396192326	0.06128024866220527	0.06435641218903976	0.06562980227407833	0.06451940962671865	0.060809547387741136	0.0547379802689244	0.046943989352646764	0.03830256067421567	0.029713840591911844	0.02191439250481808	0.01536943034514171	0.010256430464455235	0.0065168493640070935	0.003945799086482515	0.0022785973773142842	0.0012563848952354961	0.0006619927559614602	0.0003336110418084015	0.0001611585404303062	0.00007448151945466108	0.00003320689300378987	0.00001405604172743935	0.00000581443697833528	0.000002349579719118644	9.393442006455643e-7	2.9315024974163606e-7	2.622540977714749e-7	-1.0639313141602713e-7	1.0676592288039188e-7	5.1777890974769036e-8	-1.265989435506043e-8	-5.2331543543004955e-8	6.44738503696729e-8	-6.707491984059288e-8	4.502812422924052e-8	1.3942003640465828e-7	-1.8463205408991712e-7	6.07323840107199e-8	-9.468525041800291e-8	6.58970144007398e-8	2.758085791976228e-7	2.6686729936997722e-8	3.4396804293734817e-9	-3.4400648962762403e-7	4.528342756326964e-8	-2.1498033353495316e-8	1.8092928266710828e-7	2.449448007757482e-7	1.536324024664637e-7	-6.267968333251162e-8	1.683375406846821e-7	-3.296973440924944e-7	-3.4731578724134238e-9	-6.583950862282251e-8	-4.569258393871678e-8	1.0059841615284171e-7	1.1146539602435723e-7	9.167515302443974e-8	3.3025739587522196e-8	2.4444328816652927e-7	-9.772994846724004e-8	8.51333668006049e-8	-2.4390785391403824e-8	1.4451686070060532e-7	-1.2252211134544666e-7	4.131361086567864e-8	8.40734160068024e-9	4.4565883428049347e-8	1.2713233021877102e-8	-6.696777843373525e-8	3.308109197686093e-8	-2.3550729144616867e-8	5.83785910723833e-8	2.6287827914472928e-8	-3.2676649386331746e-8	5.8494835974975956e-8	-8.719057642547767e-8	1.3915151686472171e-7	-1.013650530179433e-7	9.762103481136819e-8	1.725431698629265e-7	7.966062853803635e-8	6.64215326406925e-7	7.5164057222743e-7	4.991579842794636e-7	-0.0000022169830791174405
"t=62"	-0.0000024380953994596055	6.449735577840343e-7	0.0000010326619592770925	2.535156958805018e-7	3.9692984710182344e-7	3.1780120979263415e-8	1.1450740577956253e-8	1.2195768928080497e-7	-7.062088158704682e-8	8.474676116421165e-8	-5.136597969190859e-8	7.406812452259715e-8	-5.907477595989974e-8	2.2692491330467135e-8	1.5462231606200305e-8	3.546481419647307e-8	4.8095057270103325e-8	9.922786259330962e-9	-5.3814888101300085e-8	4.852621160456039e-8	6.992581624842842e-9	1.0147497331303157e-7	-1.375999008068618e-7	5.179871076510523e-8	-9.63302992929016e-9	1.2889123801596014e-7	-9.45803869667472e-8	1.6622493981266473e-7	9.699946534880155e-8	6.724596557372564e-8	5.46515609434195e-8	1.5424150745513288e-7	-8.939845119737555e-8	-4.842688339223855e-8	3.3056688497623554e-9	-2.406489892914365e-7	1.217390110941352e-7	-1.7727593282224063e-8	6.7354577693024e-8	2.5347823573440564e-7	1.5477394088581065e-7	8.924099370588578e-8	-4.997494862379881e-8	-3.0371328785250284e-7	-2.908826879366444e-8	-5.183262363761543e-8	2.749835933402167e-7	-6.439544120162566e-9	-4.3515276826333604e-8	7.376708821560385e-8	-2.0469378791965198e-7	1.6266257840680254e-7	1.8733434248296987e-8	6.861641699273946e-9	1.9811136620084824e-8	-1.1924849163680307e-7	1.8805001433808144e-7	-1.586963076505299e-7	2.4396135755999637e-7	3.6131572389574984e-7	6.526500478942765e-7	0.0000021164094068382155	0.00000482200152107648	0.000012132243449980429	0.00002826358186625022	0.00006450766774301897	0.00013939267019968948	0.0002911657720682248	0.000581262948800898	0.0011110509344335329	0.002030339962558636	0.0035429982033922114	0.005900561944211735	0.009366464267917984	0.014162109959776625	0.02038044434781472	0.027897927926141985	0.03631187615103548	0.044940180305396926	0.052910551818488694	0.05933087680431037	0.06350211796533223	0.06509343146169566	0.06422283608054902	0.061398413289081355	0.05735280399521425	0.05283999565348285	0.04846476560311774	0.04460223029122312	0.041393687878747754	0.03880077299049234	0.036666115054568515	0.03478061384511966	0.032936845994819275	0.03098967511513495	0.02890067488654402	0.026764752973881034	0.024793546997240568	0.023260414897937398	0.022417981823159905	0.022418076297265888	0.02326033485415513	0.024793503503900638	0.026764908511454966	0.028900899892963405	0.03098970028969994	0.03293685241662736	0.03478034517207973	0.036666033141897314	0.03880076781537489	0.041393824122526346	0.044602156276380645	0.04846482215411474	0.05283991101372332	0.057353028869499	0.06139840451573286	0.0642227772205296	0.06509340652790652	0.06350195325379948	0.05933094642587433	0.052910526739554875	0.044940293494335704	0.03631189359702447	0.027898032362031255	0.020380323981846526	0.01416218795352453	0.009366415993341981	0.0059003047130931074	0.00354329186677127	0.0020302225197179613	0.001111051967345733	0.0005814074466682362	0.00029088868398663426	0.00013978672304593154	0.00006410826771230393	0.00002851331222331055	0.000012048598212910377	0.000004862819140027952	0.0000020089845081949775	8.196842165020257e-7	2.676838229964673e-7	2.1381432957490176e-7	-5.3212748429842804e-8	4.4919445940649894e-8	3.494822886640492e-8	1.2221468503881283e-8	-1.237967938161333e-7	1.518326486760202e-7	1.0435189012891755e-7	-1.657205462857192e-7	-1.4186014363204436e-8	-6.392077456229828e-8	2.372673169048767e-9	2.9995396344517644e-7	2.0783472942653702e-8	-1.0404739536618024e-7	-2.8571644650199346e-7	-4.028111177944993e-10	4.7131806901745676e-8	1.713681939685685e-7	2.121178042102656e-7	1.102230300364937e-7	-6.464847901455073e-8	1.8760302555875796e-7	-3.0487748003960036e-7	7.686685332686238e-8	-1.2115003111823341e-7	-4.277673404384785e-8	1.4073977883111155e-7	3.9628268444502623e-8	8.507781168454187e-8	8.187376676627167e-8	1.7718095746133145e-7	-1.0927359217483001e-7	1.4780648105450211e-7	-9.366576847469332e-9	4.394128250151397e-8	-1.2980815300434045e-7	9.203335793461775e-8	1.4916127999420326e-8	3.111817092893432e-8	-3.583620378222463e-8	1.7829827614335159e-9	5.023356641764565e-8	3.803154058346081e-8	8.653132876901282e-9	3.080493238272197e-8	-6.965656051960423e-8	8.822632269200881e-8	-5.970585392756078e-8	8.49479324660507e-8	-6.43602680039379e-8	1.1496056262494392e-7	1.0141669504193374e-8	3.509070267693204e-8	3.9917597238758873e-7	2.536539253084058e-7	0.0000010283860583104598	6.404347626665086e-7	-0.000002432113861972063
"t=63"	-0.0000022267980672729948	5.151427621141735e-7	7.282074171444108e-7	6.895064613710034e-7	5.856278173510532e-8	1.6127519553155167e-7	7.189673723040357e-8	-3.051286356914318e-8	3.356942279708619e-8	-1.3484965921684022e-8	7.319775696679187e-8	-7.64210047465852e-8	1.2298528073717563e-7	-5.2296885488800626e-8	4.4263185561277396e-8	-2.7808250702143766e-8	4.451968960150765e-8	4.323821412022255e-8	8.743787438536543e-8	-2.9914447252643583e-8	4.32445956821681e-9	-1.2043897101854384e-8	1.0231152725026504e-7	-4.85439846098501e-8	-1.3590684133646391e-11	-3.4995374043056415e-8	1.5112040718801012e-7	-7.651454736468111e-8	4.9131637869237466e-8	7.753213882022436e-8	4.391834795836047e-8	-4.410700338297602e-8	2.2780966935087577e-7	6.700040633411675e-9	2.644744345747796e-8	1.0365509917065197e-7	-2.404851139337083e-7	6.938370900044788e-8	-8.89994652419901e-8	9.59850476878188e-9	2.1043569409240348e-7	3.9699605935972215e-8	2.2399291532693155e-7	-1.2076471045396886e-8	-2.284568830779321e-7	-1.775000343373634e-7	-3.88211077728684e-8	3.1219475171706534e-7	-1.453456688338406e-9	-6.3959971763338785e-9	-1.4746293852674341e-8	-1.8573383153697165e-7	2.0056214256047866e-7	-6.405516894680829e-9	-5.861382545990779e-8	1.1977122438278087e-7	-1.4321719565835167e-7	2.767222526678381e-7	2.1093113922177054e-7	5.511970376792519e-7	0.000001777529941238143	0.0000040337663134160096	0.000010477623647475731	0.00002417705613200205	0.00005549920139125142	0.00012079044739887745	0.00025389485361637654	0.0005099551343485942	0.0009817849479990537	0.0018071088783780942	0.003178279128617456	0.005336208892233296	0.008542729770884439	0.013031932741243701	0.018926504304240477	0.026153291197704154	0.03437056650094095	0.04295401554565825	0.05106512006064168	0.057805778667652574	0.0624255557588097	0.06450806297662903	0.06407287419524366	0.06155023242506641	0.05763093545086362	0.053072956248034875	0.04852308253700788	0.04441535713921119	0.040958947548158986	0.03817558082636463	0.03595567191585736	0.034111362098025455	0.03242421742970891	0.030698724524854226	0.028811220058441056	0.02675429309027355	0.024646473802329205	0.02271073620702979	0.021214467334481735	0.020396448316931548	0.020396634901462152	0.021214835097689955	0.02271065765369973	0.024646575321193964	0.026754423049694998	0.028811204826518222	0.03069849948051173	0.0324242734359077	0.03411109922725042	0.03595582568559563	0.03817558211888217	0.04095912242085997	0.04441521914873603	0.04852298044798431	0.053073077965692494	0.05763100706276447	0.061550066859114794	0.06407310339796646	0.064508138934108	0.0624253467010083	0.05780584326484839	0.051064913391494215	0.042954022326676444	0.03437081579348511	0.02615329733700189	0.018926308855377938	0.013031852810322153	0.00854296845495639	0.005336026513241499	0.003178418012619866	0.0018072124016477176	0.000981612266191978	0.0005102516347533781	0.0002534674423366745	0.0001211413902332259	0.000055219682873253184	0.000024348649236727304	0.000010381553046667769	0.000004145016129997181	0.0000016539185181407845	6.1926935546186e-7	2.3877513632974967e-7	1.4697898964577405e-7	-1.4099582834603552e-8	9.472036488489266e-10	-1.1995786919349882e-8	1.3647388175108688e-7	-1.3443844926186443e-9	-6.51982340338364e-8	-9.963503022625275e-9	1.530613658040636e-8	-5.578010631168695e-8	3.1784427978465146e-7	-8.166271825427174e-8	-1.7673205265911207e-7	-1.9508035431492488e-7	1.036226349171443e-8	1.4956260008247568e-7	1.1931302590362236e-7	1.921815672156768e-7	3.459007247297308e-8	-1.411451755473081e-7	1.2253595049749322e-7	-3.2090338131229856e-7	1.7503886451386563e-7	-2.9718971172876252e-8	8.234527892891919e-8	1.5970997313541346e-7	-3.48514892500873e-8	8.147111807410568e-8	5.409258152511143e-8	5.1593346150902164e-8	-9.384649646282384e-8	1.7084271930478678e-7	-4.2689335622014823e-8	2.360790785083111e-9	-3.9518614269873353e-8	9.648743737322718e-8	-9.728442051937236e-9	-6.142303665690463e-9	-1.2894941447960662e-8	7.31077238746991e-8	4.48948299647256e-8	4.627520633349036e-8	-2.6608988901166697e-8	5.493915233856228e-8	-6.757693915560026e-8	1.2757578105038192e-7	-8.340242529936148e-8	8.191790035194657e-8	-1.78091354996468e-8	3.036335671779966e-8	-2.0826856905742375e-8	7.023673087580562e-8	1.5947304798924478e-7	5.6501062939418034e-8	6.880165570599672e-7	7.290032255635737e-7	5.202153535721621e-7	-0.000002230041695749918
"t=64"	-0.0000024201694158731968	6.370347330753034e-7	9.905306590507479e-7	3.043502229127526e-7	3.516214932552941e-7	7.430713766520824e-8	2.465936055351392e-8	2.219933248337469e-8	5.138691794304151e-8	-2.167064749869496e-8	-4.680633147735591e-8	9.709272308366934e-8	-1.0245395609675967e-7	1.1524291632092343e-7	-2.4098800066596482e-8	8.806027251839765e-8	-2.2780337505245996e-8	3.1929459298751794e-8	7.846658101051673e-9	1.0062717692438383e-7	4.1982088694325626e-8	-1.61314763769127e-8	2.2411983380266065e-10	8.05668829428896e-8	4.59460927082489e-8	-7.979560345816594e-10	-1.0065808186965342e-7	9.933532552075519e-8	-5.423068349941218e-8	-6.496526006039005e-8	5.168659733545411e-8	1.2095283208335417e-7	-4.676567910699703e-8	2.7961055715231e-7	8.342637602964942e-8	2.8673701857329092e-8	1.1146972833664393e-7	-2.660716487135062e-7	5.246906120692785e-8	-1.6625357934785256e-7	-9.965321012828099e-8	2.584474614319987e-7	-2.2189317161469546e-8	3.0987173338381524e-7	-5.613707343421481e-8	-9.661095212720738e-8	-1.750652065535263e-7	-8.453168320876614e-8	3.4734132137170803e-7	-9.880197016087777e-8	8.558169606320831e-8	6.712806333020183e-8	-3.0696733632762374e-7	1.542017163957965e-7	1.2546540750779656e-7	-8.018966490830337e-8	2.1911616032710413e-7	1.469855880342763e-7	4.976550932456192e-7	0.0000014617793328008943	0.0000033965809894676013	0.000008903547629390829	0.00002062082052634029	0.00004785683531760565	0.00010464986279901112	0.00022106961906398492	0.0004471141244493104	0.0008668843940671245	0.0016070263749798919	0.0028480335830772807	0.0048201241834967545	0.007781844339780131	0.011975521163538949	0.017550595716483097	0.024480084930551427	0.032481494691848245	0.04098928898059673	0.04920488707161974	0.05623472987695022	0.061284859915837875	0.06386148748746145	0.06388804040351337	0.061710194594005174	0.05796970872217522	0.053418105842410246	0.04873140572685852	0.04439803493760619	0.0406881508011836	0.037681355907602354	0.03531862246185702	0.03344794454356492	0.03186086928056253	0.030337758579999208	0.028697635640599573	0.026847259223380604	0.024810631913097736	0.022730887298488933	0.020835795300726878	0.019383243117216842	0.018593828321983752	0.018593671416561763	0.01938334642368733	0.020836131464341046	0.022730714795994422	0.024810722705036925	0.026847394609824105	0.028697563433902284	0.030337517446384243	0.03186084377249487	0.03344796493714575	0.03531874756303588	0.03768131516944029	0.04068794599011938	0.04439816616206116	0.048731551714550125	0.05341800770784699	0.05796978369092154	0.06171039406740475	0.06388783547214283	0.06386157053865882	0.06128473414399249	0.05623446765455875	0.049205201779087715	0.04098909001950002	0.032481654444841856	0.02447998801691076	0.01755075468887124	0.011975397621570849	0.007782003477777466	0.004820042785812495	0.0028480218602372487	0.0016072069756259966	0.0008665538045184995	0.00044744276350305867	0.00022082006264367848	0.00010484122689691233	0.00004765679002127765	0.000020770742639064643	0.000008760189334933166	0.000003497113323591705	0.0000014512174204561745	4.929714483292713e-7	2.1463688992806595e-7	1.3165820189620092e-7	-1.853163877907349e-8	6.991113477017308e-8	3.385757096907582e-8	-5.8018365889367374e-8	-1.0473701284041681e-7	1.160897991070442e-7	-2.3124547277042495e-8	3.87157916281744e-7	-1.8530912715419845e-7	-1.5319652812983975e-7	-1.0809150641222232e-7	-1.559430984343635e-8	2.0264611255704779e-7	8.163323472754058e-8	1.6900575627865067e-7	-3.9141463736847015e-8	-1.6113750633817148e-7	7.615121411230774e-8	-3.2961414597743044e-7	1.7636992621916647e-7	-4.659223717951022e-8	1.4824574934291235e-7	2.2084287421009208e-7	1.5617981019566685e-8	1.1307849601127629e-7	8.074938273594512e-9	-3.426343464507653e-8	-5.731776075990069e-8	1.0739530642567274e-7	-1.2104444291338723e-7	-1.3645383711846648e-9	5.60536115301602e-8	7.753313413516594e-8	-6.694060861178741e-10	-1.561403051297816e-8	5.497431454504209e-8	8.620776970058586e-8	1.5357266236470934e-8	3.0975137566002786e-8	-2.8248523631368982e-8	9.129958866704868e-8	-3.610926646580026e-8	1.3545532251413306e-7	-1.0915382298026799e-7	9.040365978041365e-8	-4.630424776941311e-8	-1.550860928567488e-8	5.0797961281823234e-8	1.4765656919379921e-8	3.37586580911875e-8	6.982710698544281e-8	3.518781290789974e-7	3.007343719607647e-7	9.986132062378417e-7	6.388405457968815e-7	-0.0000024255942802087205
"t=65"	-0.000002252692988702343	5.200602282151578e-7	8.068474128819503e-7	5.735181887178697e-7	1.5226806737711485e-7	1.0849879428231901e-7	6.338601721278536e-8	6.299580757040957e-8	-7.758290065940088e-8	7.144318125984483e-8	2.905878915271387e-8	-6.643790506632996e-8	9.230608943866514e-8	-8.684190289098837e-8	7.385406708415587e-8	-3.073009624543488e-8	1.0391745852711409e-7	1.0418656826161055e-8	3.354119471055128e-8	-1.427781870511069e-8	4.982354817606449e-8	1.432504791454292e-7	1.983206077138533e-8	1.1566359425785322e-8	2.0684591484076975e-8	7.53841555845014e-8	2.4660429809308937e-8	-1.4436816375695827e-7	-1.9419932328901268e-10	1.9470242751395972e-8	-6.690686016330716e-8	4.0232121856220715e-8	1.7646513084113025e-7	-6.92299206850322e-8	2.3668709636659457e-7	9.81389749465933e-8	1.9131371931102592e-8	1.60179407737715e-7	-2.8995321055269585e-7	1.8983228544655617e-8	-1.124827672116524e-7	-2.0171596304408013e-7	2.6888224835541763e-7	-1.3484881256076164e-7	4.3856117915019865e-7	3.9027066578434244e-8	-3.1483549656208254e-8	-1.799761563114899e-7	-2.4864415570924336e-7	4.2718962300902774e-7	-4.2700923463812046e-8	-4.770811157239763e-8	1.3534233112011407e-7	-1.8185019501348876e-7	7.863662487839207e-8	2.187394428920797e-7	1.317434388248273e-7	3.849022131019453e-7	0.000001244486822815638	0.0000029286075353684993	0.000007560068077228088	0.000017659026441019243	0.0000411590610130963	0.00009050704304025547	0.00019247467245275818	0.00039192997948089836	0.0007646123311927377	0.0014276936231786275	0.002549487422675134	0.004349068976526982	0.007079842629423849	0.010989606032272281	0.016251292047431476	0.022878802580413304	0.030646809312481427	0.03905001269538855	0.04733497659522512	0.054619013941995975	0.060077812870006464	0.06314491714468129	0.06365222111810676	0.0618567940489958	0.05834433059971411	0.05384839373308847	0.049067465143792566	0.04453433259307871	0.04057440644742338	0.03732420608878706	0.034774276490697975	0.03281334978678474	0.031257717340530844	0.0298863123112314	0.028484279052037653	0.026894932386742787	0.02506035583545152	0.023038394503893223	0.020990845951480264	0.01914571942794019	0.017745230737964746	0.01698829271857838	0.016988415887832065	0.01774517822838506	0.019145867842648157	0.020991107284831556	0.023038327935631764	0.0250603637362935	0.02689498313024341	0.028483989175054458	0.02988629694100886	0.03125773049317737	0.03281352749583988	0.034774162076278814	0.03732413769254439	0.0405744236182507	0.04453436681284806	0.04906744892857873	0.053848634358120484	0.058344339800003975	0.06185664738290597	0.06365204854030904	0.06314496280848414	0.06007777877345799	0.05461919905484425	0.04733481156414454	0.03905004180299554	0.0306469600551732	0.02287882125109031	0.016251253430094037	0.010989645959111005	0.007079746660009434	0.004349089694411057	0.0025493815885683224	0.0014278874516983064	0.0007644571656829635	0.0003920379710330435	0.00019240456052893595	0.00009060034351904278	0.00004102553754536942	0.000017820464301654404	0.000007494971893784452	0.0000028951348411965228	0.0000012455918519949094	3.9005528273960977e-7	1.4926406333160003e-7	1.7100286686666522e-7	1.1829702317722735e-7	-1.0707079634020289e-7	-5.521075885361881e-8	1.1982778325148047e-7	-1.046207247501485e-7	3.6178004481079995e-7	-2.1375932601763736e-7	-3.8933909540794787e-8	-1.0611060419218887e-7	5.814979608942394e-9	3.530514766092452e-7	5.1491837571582266e-8	1.1970245084036435e-7	-9.897251362911419e-8	-2.1025564234111727e-7	3.251817892735431e-8	-2.6457865043294504e-7	1.9859970734614762e-7	-3.120222458186106e-8	1.6555118254046874e-7	1.4399744685533733e-7	-8.613941782087409e-9	1.4929785541184515e-7	3.9617464864249996e-8	-3.484579413903788e-8	-1.994117759807068e-8	2.8963925813307867e-8	-1.4972334383411834e-7	2.558308764832873e-8	7.220681330633028e-8	-1.8264071366402845e-9	1.9000614082109735e-8	3.826070138490678e-8	1.4275932580520845e-7	3.930330538803872e-8	-9.892785035603424e-9	3.380493995841505e-8	8.875075341308047e-9	1.1054975368463005e-7	-4.2727006377418775e-8	8.89291378314283e-8	-1.0256009808085054e-7	9.804281941860893e-8	-5.584297912974989e-8	1.751415079631613e-8	6.945282349235526e-8	-7.240487520654426e-8	6.955285214438334e-8	5.058339336283524e-8	1.141897857381835e-7	1.493283031672732e-7	5.833323127868439e-7	8.02329369387067e-7	5.135926292032522e-7	-0.0000022486586939152176
"t=66"	-0.0000023954491087385676	6.401661383215185e-7	9.117170458594615e-7	4.3476490818594726e-7	2.454369467663753e-7	1.1006175559824527e-7	4.28343952529886e-8	-3.741741549934119e-8	1.0715347587009205e-7	-6.496864002336622e-8	1.6100528132945158e-8	4.668224740100868e-8	-2.7073807085109536e-8	7.546993296969617e-8	-4.4808065147172726e-8	5.302884764635252e-8	-6.273337394002709e-8	6.850860467810804e-8	3.7861673907180204e-8	6.602647839581977e-8	3.538584558704372e-8	-2.3634211143708228e-8	1.3961856082378432e-7	6.945194241936292e-8	3.267295345388277e-8	-4.7500592792459884e-8	4.482505366887324e-8	6.023962173529185e-8	-6.047184630819658e-8	-2.1665000349280206e-8	9.942812406738e-8	-5.5989880842766127e-8	-3.1708730308110944e-8	1.515990595279959e-7	-1.2816309846730434e-7	1.3380234686888315e-7	1.495620548519483e-7	-1.3887837768677969e-8	1.978779331501812e-7	-1.9074610235758627e-7	5.546885173401961e-10	-4.331024172632425e-8	-2.833949459546403e-7	3.5205562998186224e-7	-1.70515529696047e-7	3.772339604024566e-7	1.9936565065492573e-8	-3.521477243140225e-8	-5.285839177471274e-8	-2.904166984674106e-7	2.6641256478665554e-7	7.669360702067252e-8	6.872415880820881e-8	7.168065507823229e-8	-1.0984756593224176e-7	2.0794947597213564e-7	3.4849174845863473e-7	0.0000010941459057667302	0.0000024311561309664498	0.000006425443556778987	0.000015206532609668422	0.00003543940451233851	0.00007835822454260732	0.00016747771045022564	0.00034316494933528396	0.0006738142531905744	0.0012673935857484553	0.0022798978073642617	0.0039195819097557205	0.006433085211984935	0.010071436727634442	0.015026317054446237	0.021349492829607852	0.02886941482429739	0.037141029516863266	0.04545954252703521	0.0529629838878628	0.058803765975880884	0.0623527090907251	0.06335293605051229	0.06197197275119437	0.058731875656088506	0.05434068484082788	0.049508375523294235	0.04480661463996649	0.04061037461047412	0.03710704980568713	0.034337295856400996	0.03223278177871902	0.03064205874788073	0.02935711402101926	0.028150352182260807	0.02682298543221362	0.02525228997821083	0.023419276694161995	0.021412719478995368	0.019406696723155537	0.017622963832521155	0.01628208042554169	0.015562653083819211	0.015562738079390903	0.016282335219889088	0.017622895514246117	0.019406932905777885	0.021412757573708197	0.02341920649608986	0.025252101778211133	0.026823210591362057	0.028150191449815676	0.02935701918524447	0.03064222805393213	0.03223278938393481	0.03433726508114532	0.037106955855158996	0.04061022036869255	0.04480680089588995	0.04950845905708767	0.05434066594353537	0.05873187329381069	0.06197187392498138	0.06335294407511949	0.06235259619021749	0.05880401105132682	0.05296286548646523	0.045459677531447085	0.037140985935034454	0.02886932742286863	0.021349570972721055	0.015026246933781406	0.010071483190076447	0.006433002984303382	0.003919667045126141	0.0022798698589655553	0.0012673814309723808	0.0006738664941100536	0.00034315109795513	0.00016751189294283986	0.00007840075523180001	0.00003530201558565871	0.000015227232988412887	0.000006497291093698898	0.000002424236444809047	0.0000010151105224176504	4.2941409050811785e-7	2.0022437341449262e-7	-1.23515572214572e-7	6.367326554901354e-8	1.2195263954239977e-7	-1.1189254633947598e-8	3.058458337701353e-7	-2.9738427276271295e-7	-8.559172892663724e-8	-9.390806821052422e-8	1.694235775007158e-7	3.534782868630515e-7	-1.0687698293043724e-7	1.3812045296379694e-7	-7.989223893556385e-8	-1.6543227643328606e-7	8.135042206536269e-8	-2.384907187291674e-7	1.6454058582304754e-7	1.9212036517224362e-8	1.7288926767999868e-7	7.591530171158212e-8	-3.424940564489276e-8	7.394777024050114e-8	-2.5814089643638738e-8	-2.380357322362414e-8	7.643607946583586e-8	1.197350807391473e-8	-1.07532556636869e-7	7.956413516918559e-8	5.608955733205079e-8	-6.138621644335984e-8	4.901845773730429e-8	5.9460961376878174e-8	1.2503854884826637e-7	-1.4760942690372758e-8	3.880635102149199e-8	6.917103034798089e-8	3.197083542350043e-8	7.581470229389708e-8	-7.0102395000049e-8	6.515188744060652e-8	-6.309111211244556e-8	8.787558780642968e-8	-2.7234878352544456e-8	3.870234399627748e-8	3.088906386228274e-8	-7.375896926564707e-8	1.0481564460818049e-7	-4.2840373803976206e-8	5.292406590751142e-8	1.0624398139036373e-7	2.539043189031531e-7	4.2718913573214223e-7	9.062809134263716e-7	6.443034444858498e-7	-0.0000023941606668298476
"t=67"	-0.000002256979143022697	4.985491508513462e-7	8.776591917669663e-7	4.884882390809864e-7	2.3730649478803656e-7	8.674358020765993e-8	4.5080681410070156e-8	7.50305859664735e-8	-5.049032836268452e-8	6.46532746229056e-8	-2.3062592502398616e-8	1.4768228751016466e-8	1.7477064240267737e-9	-1.0367440239633652e-9	5.2474594891549486e-8	-1.699105223185171e-8	7.243876931628535e-8	-4.8346493586315376e-8	3.036323303895472e-8	3.729442288324947e-8	6.428364418553656e-8	7.8166228378862e-8	-4.53490829332992e-8	4.463005931487629e-8	6.913173689060415e-8	8.793527117578748e-8	-3.100569345715343e-8	6.548456943367142e-8	1.2736457366546716e-7	3.458386654831003e-8	-8.648721117054947e-8	8.396767292584428e-8	-5.828845595079457e-8	-1.476850437498456e-7	9.33323284213472e-8	-9.710710224819508e-8	-8.622252245515938e-9	1.9210750834552925e-7	8.552308194964553e-8	2.297208377965987e-7	-9.566898195867424e-8	-6.260356322229654e-8	5.978169281828372e-8	-3.2247994186107576e-7	2.7090662058082415e-7	-2.4691124012043986e-7	3.316829201294169e-7	1.0051723298154513e-7	-3.32031939720423e-8	-1.1085117190834382e-7	-1.6825251236696204e-7	3.0259034500268456e-7	-3.2856483089815924e-9	1.3750277716439996e-7	2.330632800084942e-7	-3.0709984555343794e-9	9.897002944958544e-7	0.0000021098755013104764	0.000005547731294353042	0.00001303973532129632	0.000030386841977092516	0.00006779654346600328	0.00014566812947014451	0.0003003746554967046	0.0005934328239646236	0.001124047515868365	0.00203668053674122	0.0035285750527104254	0.005838375480547553	0.00921767125637929	0.013873701062496413	0.01989192244964777	0.027151822510103174	0.03526657140304179	0.043584695470585855	0.051271064094874697	0.05746456998088434	0.06148159278800891	0.06298096765571315	0.06204103669478955	0.05911354244890321	0.05487269619534185	0.0500334569481895	0.04519733388838365	0.04078477422756255	0.037029665659771394	0.03401930088608285	0.03172893040927327	0.030043781667124514	0.028778813836468298	0.02770854382257326	0.026610069909535294	0.025313722036974906	0.023736586377910096	0.021899499550346313	0.019915417025040738	0.017963622069905205	0.016251384126243718	0.014978423356195036	0.01429940969528365	0.01429940966979737	0.014978364860921523	0.016251700546273007	0.01796346189958309	0.019915495584538534	0.021899289646816755	0.02373670310267606	0.02531371258476567	0.026610133249713286	0.027708721766011357	0.028778742144719538	0.0300437144396295	0.03172885758187005	0.03401938297339735	0.03702950321950704	0.040784647343662606	0.0451975236523845	0.05003343285130657	0.05487296424334742	0.05911336914300369	0.062040844800627104	0.06298111387957195	0.061481506482125026	0.057464873295990815	0.05127066720387696	0.04358493367985472	0.035266573005062196	0.027151635458648626	0.019892110240035676	0.013873630186189367	0.009217717227153477	0.005838322330821821	0.003528569476694665	0.002036828130528634	0.0011238570131276715	0.000593568861946947	0.000300281548054393	0.00014571066946555966	0.00006782416075301612	0.000030388712373929927	0.000012953575830754183	0.000005555263445811143	0.0000022124934205836055	8.692527455611554e-7	1.2899183621239985e-7	2.025268274197245e-7	1.0535294225899605e-7	4.7967776306556686e-8	2.389545489256406e-7	-1.4647494173125608e-7	-8.551927255240344e-8	-6.610086222824663e-8	9.618457619264831e-8	2.2050608838863894e-7	-8.086882474778179e-8	1.9515063298669588e-7	-1.7938971619280153e-7	-1.7381724159992729e-7	1.0564929020517866e-7	-1.6530671986814127e-7	2.862749772791773e-7	8.636547477181011e-8	1.0482085899266025e-7	3.250484448269475e-8	-6.175196776148084e-8	2.4924236896595175e-8	-7.644260890948829e-8	-7.846538063738251e-8	3.465520670431488e-8	-4.231798511611373e-8	5.636980882073317e-9	1.702091327882016e-7	3.286803196278498e-8	-2.7926157719626588e-8	1.2229241275196756e-7	5.2057692823126445e-8	3.9228830628346145e-8	-5.2976029674134395e-8	6.96381512454991e-8	7.877380714393922e-8	3.166797868381366e-8	3.996834097019786e-8	-6.347797076866613e-8	8.529208606056216e-8	-2.8264140361500267e-8	7.206024210670847e-8	-8.430381837065681e-9	-8.946614227234306e-9	2.7207418318297982e-8	-3.3933073906311506e-8	7.611544383667734e-8	-5.8809683234350985e-8	7.805968205154556e-8	4.1057488631146555e-8	9.153863367306059e-8	2.3358808076689996e-7	4.896874854498634e-7	8.796383335063496e-7	4.963555735315595e-7	-0.000002255966676134591
"t=68"	-0.0000023878415345013337	6.490873374342954e-7	8.780108985417812e-7	4.6190679148239155e-7	2.2005264188607043e-7	1.1877801298076918e-7	5.372578981699405e-8	9.32127541819483e-9	3.650032431856687e-8	6.959099962955406e-10	5.1603994410953646e-8	-2.4166402212699722e-8	5.6687261884569295e-8	-2.7291115811678424e-8	5.831885085960664e-9	3.339280008063383e-8	-3.198124765013688e-9	8.765381720454712e-8	5.851582662863564e-9	2.273200627733729e-9	-1.537420490915764e-8	2.9386617916848934e-8	7.165709781098428e-8	4.2724634941038175e-9	-1.8296354875602105e-8	5.257531032754059e-8	1.5400583031066617e-7	3.7401467478659356e-8	3.544521975928916e-8	9.379332588377309e-8	1.0768032310259912e-7	-1.284100090703788e-7	5.937543789968913e-10	-1.6347969644670002e-8	-1.4532376801934532e-7	1.3827804346000505e-8	-1.525378490185858e-9	-3.5921527752336146e-8	1.1918233244756493e-7	1.1835735513887613e-7	1.958026828452475e-7	8.021027098070732e-8	-6.730268709009835e-8	-3.996159092523044e-8	-4.133171654929768e-7	2.581108621280137e-7	-1.8168346616054265e-7	3.223540756547294e-7	1.0425191709906301e-7	1.392354419538222e-7	-1.0238214309676863e-7	-3.4204169430118725e-7	3.251505582557712e-7	1.1368920083132394e-7	2.0717146065329928e-7	9.942627569037299e-7	0.0000015832340621857455	0.000004749225026356996	0.000011144228992732153	0.000026123029994939984	0.0000586474042479912	0.00012658706721502266	0.0002627073313921091	0.0005222096089765316	0.0009960841164485812	0.0018176483305654134	0.003173169516472729	0.00529209782116935	0.008425165790425848	0.012791352070280149	0.01850602630959708	0.025495392924285487	0.03343123532804737	0.04171641004174109	0.049548547613604055	0.05606355562324328	0.06053059911348724	0.06253016192239724	0.0620517736111299	0.0594727178536647	0.05542634623463982	0.05062277173098062	0.045689278763419994	0.04108538628767433	0.03708773078515515	0.03382728135766078	0.03132024975820269	0.029490782552340944	0.02818460255924815	0.027187515286530628	0.026267304969051275	0.0252223804378785	0.023920001819786818	0.022322300221757185	0.020483551095752728	0.018533728643924774	0.016647904958539184	0.01501762969493814	0.013817419279077314	0.01318111743242234	0.01318106278769171	0.01381741890645305	0.015017532017032598	0.016648163516687076	0.018533451630928233	0.02048353451139484	0.022322244766977972	0.023920149018724524	0.025222536782970706	0.026267587738159404	0.02718741522524426	0.02818422499661899	0.029490854134151756	0.0313202901372136	0.03382725971286693	0.03708757526727857	0.0410853574159572	0.045689403539481144	0.05062314120152389	0.05542612040457373	0.05947254972401739	0.06205191888088357	0.06253010531285685	0.0605305819655948	0.05606350009150973	0.04954849015270246	0.041716453336604675	0.03343138745285745	0.02549535653094337	0.018506099518476815	0.012791263936138386	0.008425167995559701	0.005292209008266324	0.00317296238371767	0.0018178875529994976	0.000995845441975729	0.0005223543704978573	0.000262556008164605	0.00012670335808928623	0.000058604379791327155	0.00002617397967152879	0.000011183306274475946	0.000004664114129804275	0.000001719462761839985	7.853114525335769e-7	3.1148425849725214e-7	1.3493700334876735e-7	1.8764392295533838e-7	-1.1782889375311356e-7	-2.2118762410539006e-7	1.588974136712551e-7	1.4108888901631644e-7	2.7299786664602976e-7	-1.266810161215659e-7	6.420258436001802e-8	-2.3978123153689523e-7	-8.71076620834188e-8	7.339405749817729e-8	-1.316160380682163e-7	3.1348679141451896e-7	6.111370376427061e-8	1.361388295428867e-7	3.565358053236878e-8	-8.938202511465931e-8	2.4937535592073345e-8	-1.061102448129958e-7	-6.045254441477965e-8	2.4693251110541325e-8	-8.929383266131907e-8	2.7721845374806264e-8	1.451245910111254e-7	9.984754578695743e-9	7.007583469054168e-8	1.3418728028735671e-7	2.8691436670946757e-8	8.644396420898204e-9	9.537815315319165e-9	7.64734431335512e-8	2.7054088747036076e-8	-4.0700883663369325e-8	1.6313393302880286e-8	-9.106370102429651e-10	1.0708882036691847e-7	-2.362279205581075e-8	4.839014378088535e-8	-9.896667485520538e-9	-2.366732831937668e-8	7.366666321395599e-8	-4.384136054191856e-8	5.976225769810384e-8	-4.905752470918401e-9	4.799284458734121e-8	4.102897688262885e-9	5.645821321564881e-8	1.158986838722953e-7	2.14123104247399e-7	4.6247717888636686e-7	8.843912795430953e-7	6.505357318387084e-7	-0.0000023911018530720085
"t=69"	-0.00000225894392369419	5.1322342631277e-7	8.50789162565313e-7	5.087964107808318e-7	2.2079662809204592e-7	1.102478538461682e-7	5.627953758580162e-8	6.3464075106267615e-9	5.255027679673674e-8	-1.7026280274556882e-8	-1.8647904331814402e-9	6.849101263917134e-8	-4.449277757334613e-8	9.94052209435381e-8	-1.4211292143073706e-9	2.7251225498403642e-8	1.5469363678910497e-8	-2.0015529234029827e-9	4.5755704336514214e-8	2.9701410331206546e-8	3.4100766210798383e-8	-4.941233844313331e-8	-8.442743837377975e-9	2.5489832466973894e-8	9.193175753985372e-8	-2.256598907734997e-9	2.3149753003437468e-8	1.205120789826708e-7	7.042786498434594e-8	1.1173960201560362e-8	-3.125817271687481e-9	1.1038336888979927e-7	-5.906643751885099e-8	-4.939649023150139e-9	1.6346914377685096e-8	-7.893346676279833e-8	-2.2664921051074316e-8	3.8535630242364505e-10	-7.757616105052989e-8	2.1824150486793314e-8	1.8813484969903982e-7	1.4263561853855578e-7	1.5134160813445874e-8	-2.101149521038792e-8	9.213894247572796e-8	-3.3163260237945025e-7	1.9654698668603032e-7	-2.15902438593929e-7	3.593921029665381e-7	4.389415342309633e-8	4.3866853038920794e-8	4.3355858014848536e-8	-2.8279128327923786e-7	3.19648079338819e-7	7.807188440178692e-7	0.00000150534275633607	0.000004127238222850771	0.000009379619446470144	0.000022442378043163735	0.00005073091401497365	0.00010997454459515943	0.0002296336228582163	0.00045912555197713534	0.0008818773470142816	0.0016205886792527435	0.002850455956486475	0.004791132583861102	0.007690797958599838	0.01177697912564013	0.017190841423274317	0.0239019776821654	0.03163907131220878	0.03986029073045361	0.04780187061903518	0.054604645423881215	0.05949998115350319	0.06199619010961355	0.06199517044601033	0.05979573976029684	0.055984143093436356	0.051259320485733006	0.046265720578653746	0.04149868898586573	0.037274743247828646	0.033763123735738976	0.031019794775812293	0.02900739963203769	0.02760532417758299	0.026620397109594518	0.025821890202485376	0.024987233620712423	0.023946505604520052	0.022613641839444587	0.02099111634470241	0.019160086124114684	0.017257091713316797	0.01544940712332854	0.013907262449047941	0.012783293072343827	0.012191022734751922	0.012190897257054467	0.012783299377878254	0.01390724647593089	0.015449058305219143	0.017257334908739375	0.019160104627393593	0.02099106762717018	0.022613586075119207	0.023946842161613136	0.02498736808219626	0.02582176163836647	0.026620319015939087	0.02760518114835031	0.029007362469609443	0.03101965837816545	0.03376323823662486	0.03727471825855566	0.04149893797152726	0.046265707060399675	0.05125921635724495	0.05598404992014405	0.059795934100863146	0.06199508736567194	0.061996178397723645	0.05949999117930038	0.05460445679516812	0.047801957843105924	0.03986027352496069	0.03163922393071461	0.023902094930674966	0.017190726494051733	0.011776951209010789	0.007690641966748513	0.004791421485279668	0.0028501954182992284	0.0016207911460118796	0.0008816803361988423	0.00045940202839467315	0.0002293538724901234	0.00011013891395394992	0.000050708165839075114	0.000022428648408734375	0.00000940824298312215	0.0000039645259484188955	0.000001710274929678235	6.142088807559176e-7	3.517312738843259e-7	-1.034739587346678e-7	-2.4233774043036505e-7	2.716703473293336e-7	-6.000775776282552e-8	3.818368009556039e-7	-1.2005431160311275e-7	9.794633593074309e-8	-2.2604483784771645e-7	-1.1545856026806689e-7	4.917765183964917e-8	2.744748595073787e-8	2.9540345825029846e-7	2.2408476185731274e-9	1.0389651539099987e-7	-8.466473655488471e-8	-3.376142965194617e-8	5.133497482656679e-8	-1.3837697432350637e-7	1.5167860079046136e-8	1.671386562485111e-8	-6.22659206417353e-8	8.237660642507194e-8	8.355892577860402e-8	-7.56585287753353e-8	1.0062918420761235e-7	9.634963393789775e-8	4.439743384043737e-8	-5.6172103635176995e-9	7.950933367251167e-8	3.95798597230268e-8	-2.5187049113029047e-9	-5.519085632954557e-8	4.893670002559247e-8	5.1477617724060565e-9	5.728879137745224e-8	-1.3592811431983876e-8	3.349453892020904e-8	1.068360444556049e-8	8.24957147038674e-9	1.0022585383850924e-7	-6.132530416813609e-8	9.127109867890226e-8	-1.5352448867744783e-8	-1.2605749666327881e-8	5.033346195393307e-8	1.4115044466578297e-8	4.999344516143367e-8	1.0685022988621284e-7	2.242586294443072e-7	5.091211612295865e-7	8.490924067183769e-7	5.159657322506561e-7	-0.000002260302538914516
"t=70"	-0.0000024045481619161535	6.294314461863237e-7	9.471387233395134e-7	4.166455047638351e-7	2.493224861011001e-7	8.611552226867047e-8	5.7711389112036215e-8	7.976302107692845e-8	-6.063325375116335e-8	8.960859598783344e-8	-3.3051338332867886e-9	-2.9059568862344065e-8	8.965255160475749e-8	-5.567098637637713e-8	8.662446804308388e-8	2.2169968971752496e-8	7.652199762731016e-8	-4.761651184459481e-9	1.0794344307285542e-9	1.0025603125463078e-8	3.571733020457657e-9	7.637361731926973e-8	-1.3107366414466526e-8	1.9177589627439318e-8	-3.804882842128876e-8	1.267255911319154e-7	-1.2529895232482602e-8	-2.764481576988942e-8	1.6005510694583336e-8	4.2477943829055675e-8	1.400742732915461e-8	-2.9189726191702903e-9	1.4252187774399516e-7	1.794533976973156e-8	8.844099341764888e-9	5.8567354965788354e-8	-5.138663161652346e-8	-8.406390972215405e-8	2.8689811859550218e-8	-3.7161861365930804e-8	-8.861575495622276e-8	5.256388224683661e-8	1.949320753702466e-7	1.9227441705460535e-7	3.918338931097054e-8	8.388097738620814e-8	-3.736564041512125e-7	1.4868949649304852e-7	-3.274204878334075e-7	2.7923467837975835e-7	1.9721887034584995e-7	1.2428296003452743e-7	1.269298218753434e-7	3.250751164918242e-7	0.0000013055630777580873	0.0000034134457305157184	0.000008194179821230385	0.000019368046629719693	0.00004373007216162961	0.00009545172042102479	0.0002005630379741108	0.00040341557143785955	0.0007801073902414801	0.0014434702857508697	0.002557745049557969	0.0043325313596110915	0.007011361441166097	0.010828011078848232	0.01594521143556249	0.02237308901743107	0.02989352240804577	0.03802211535075417	0.04603697820415198	0.053093046649858255	0.05839146564977149	0.06137621444556862	0.06186332461906108	0.06007118935872202	0.056531872394964044	0.0519257981645308	0.04691074195211953	0.04201151817942228	0.037581218463481614	0.03382522710846092	0.030835116921638872	0.028611475622055904	0.027068391784891066	0.026039661061888042	0.02530475608698557	0.024631568489242528	0.023822283745595585	0.022750315906220342	0.02137437852724844	0.019732124961170272	0.017921344308927334	0.01607848047771543	0.01435747629961015	0.012908568045148505	0.011861793984366598	0.011313264219319996	0.011313414800674493	0.011861624607920063	0.012908342716620558	0.014357587131715754	0.016078418722801247	0.01792135728217381	0.019732214133122317	0.021374398370082037	0.022750538374073925	0.0238221285060658	0.024631623390673596	0.025304834646367236	0.02603959840089587	0.027067967935853976	0.028611714889559936	0.030835084469953422	0.03382526935757568	0.03758142911411899	0.042011275477704335	0.046910791344603076	0.051925822884309025	0.05653187934484549	0.06007128686300367	0.06186318439665517	0.06137636235337218	0.05839143626828236	0.053092739724595606	0.04603728648368699	0.038021983652159363	0.029893592245389566	0.022373159859087943	0.01594510373515734	0.010828055696787908	0.0070112094392000834	0.004332817120967669	0.0025575110898689024	0.001443715749345098	0.0007798532328999741	0.0004037678027125624	0.0002002574877896235	0.00009553980873155954	0.00004368665456599974	0.000019345469994047626	0.000008319090127217876	0.000003237729333638306	0.0000014849946972095296	2.496950280983512e-7	9.91827542318191e-9	3.699416929459076e-7	-8.349705549193231e-8	4.782656071178337e-7	-4.0441874016305945e-7	7.468745788496989e-8	-1.974181113029161e-7	-5.411527337351174e-9	1.434555741974819e-7	7.883192143509632e-8	1.4810346693483467e-7	5.43635857441771e-8	6.968129828699432e-8	-1.5258802732454058e-7	3.151187943917222e-8	-4.929448482737797e-8	-9.76224601156872e-8	1.272810512542577e-7	-2.0086185714696114e-8	1.2469883570176421e-8	1.1602432181678779e-7	4.5766063605512386e-8	-6.4432886359711e-8	1.3598948411797096e-7	-4.760507510415124e-8	-1.4194933006805854e-9	-2.0573523551448147e-8	1.36859462873673e-7	-4.483307169955708e-8	7.420930647761281e-9	-1.3464479642344429e-8	9.88238648691464e-8	-7.62382934560435e-9	2.927846798339573e-8	-2.3062290743780522e-8	5.305081929307676e-9	6.524242246452872e-8	3.6759743249348276e-8	7.699413162587376e-8	-6.323998702484346e-8	1.0928381000141485e-7	-5.055128160513789e-8	1.7440445754246525e-8	8.307407228791419e-8	-6.697303389646692e-8	7.917935995749303e-8	5.903120681161056e-8	8.99927985464899e-8	2.546577989592791e-7	4.1513804660553433e-7	9.394882380941993e-7	6.291454676121688e-7	-0.0000024013123057775587
"t=71"	-0.0000022616078848569643	5.50366482832132e-7	7.857388049092862e-7	5.562813850668036e-7	1.8481195174224752e-7	1.4228100553292933e-7	3.243803303742965e-8	-3.207083354439533e-8	1.3167270773717377e-7	-7.94447327923109e-8	6.535146745978437e-8	5.643163547564001e-8	-2.6804282238224175e-8	8.784652805182702e-8	-2.6993947299658316e-8	5.290438442884238e-8	-4.0193400163701654e-8	1.1405811806142196e-7	1.6519513867940816e-8	3.7005106645615626e-8	1.5061416003270267e-8	-2.0204200534834627e-8	8.522961147949815e-8	1.815182193443121e-8	7.050338646230614e-8	-1.4438587847553919e-7	7.245636357566809e-8	-3.152548122553611e-8	-4.440700562824418e-8	-4.425090738280346e-8	8.804707318788019e-8	8.18599539265108e-8	-2.0199886208160933e-9	1.1913131925389564e-7	1.1848704906114449e-7	-1.1838909408368181e-8	3.891678856948744e-8	1.8099576282182284e-8	-8.844775201133359e-8	1.2641896973697442e-8	-1.3348705041327236e-7	-1.5665317820712232e-8	1.150983773845482e-7	1.059932630553817e-7	1.5908182204871224e-7	9.758322594421998e-9	1.2689402506538272e-7	-3.4273272819795864e-7	1.1175239789107394e-7	-2.5364805333882856e-7	2.1004705219596076e-7	2.7425775139811037e-7	6.61138564117536e-7	0.0000010056206956043923	0.0000026481063549743666	0.000006999989026423847	0.000016509710404899458	0.000037907822905691724	0.00008283134254305491	0.00017494210599133808	0.0003542827241146407	0.000689486605535472	0.0012845085607483542	0.0022927406840231868	0.0039133022154062	0.006383774396878872	0.009941658760066252	0.014768269887168506	0.020909240919513294	0.028197952560304662	0.03620690768791979	0.044260897031693336	0.05153372676913259	0.05720818354657309	0.06066879013332349	0.061650240317184135	0.060288706699197725	0.057056123093108924	0.05260780321792147	0.047608862077266334	0.04260915677315957	0.037996822179385936	0.0340083017139331	0.030769167969669997	0.02831505293905634	0.02659463041617438	0.02547388690309982	0.02474789048655024	0.0241842925033382	0.023565607645888664	0.022734044915841634	0.021609520770212942	0.020190505902562217	0.018539246580751567	0.016762733182730916	0.014992020117785554	0.013364243418191424	0.012010450898269909	0.011041078382528768	0.010535152594962738	0.010535056342348859	0.011041111909835144	0.012010428000264417	0.013363984610846202	0.014991770806254134	0.016762886083993678	0.018539438362537686	0.02019078047525702	0.021609401432005293	0.022734152980558142	0.023565577071069765	0.024184142826020327	0.02474790456153564	0.025474038359032725	0.02659433914587228	0.028315022174436266	0.03076921543331268	0.03400846331569152	0.03799674097990369	0.0426090467146949	0.0476089521045	0.05260774913159161	0.05705627683093195	0.06028876850848974	0.061650076067321646	0.06066895864590505	0.05720789356264078	0.05153372360267294	0.04426113933570852	0.03620681355888322	0.028197980930214972	0.020909234591422465	0.014768250917716164	0.009941666186673914	0.006383785115917862	0.003913507397896865	0.0022924363143038695	0.0012847639928186272	0.0006891919692564308	0.0003545374825103531	0.00017471808151692247	0.00008296241374738944	0.0000379410719922868	0.00001646342780814436	0.000007105540543950184	0.0000025084460762991867	0.0000010671216644775328	6.682709563499145e-7	1.3603564263942047e-7	4.571860832136565e-7	-4.898721717161436e-7	2.3581385910631525e-7	-3.081612769406661e-7	-3.081484867273332e-8	1.3380374574989418e-7	1.4229332434556596e-7	1.2877686328405247e-7	1.0543806983065451e-7	-8.288994657323911e-8	-1.2820519346146142e-7	9.555008417816424e-8	-1.1856952708555468e-7	-2.890925421272783e-8	9.425212421643181e-8	-5.747452980209289e-8	1.4128105396693513e-7	1.161125716686584e-7	4.388726149162636e-8	-4.5862045272571095e-9	1.6547002401612332e-7	-1.204254304054686e-7	4.406474085616452e-8	-8.591562095094929e-8	7.99462753775515e-8	-1.4158978745015816e-7	7.756438480388539e-8	1.4167635953299396e-9	9.636464337603456e-8	-3.652485780492043e-8	3.555200012161919e-8	2.197585824426085e-8	3.440044726854552e-8	1.001484862817037e-7	-3.397500181190338e-8	4.541249853939888e-8	-1.820443373823366e-8	9.573179671207299e-8	-4.483380622311017e-8	7.104713495298398e-8	4.857909996491827e-8	-7.027039572449212e-8	1.357075783969819e-7	-4.376987505771979e-8	4.138315468082965e-8	1.459703347084229e-7	1.7685603059813815e-7	5.584003480718636e-7	7.945282123333897e-7	5.401822577022486e-7	-0.0000022592842379154376
"t=72"	-0.0000023882877180358975	5.895918746556816e-7	9.832919390939665e-7	3.9296889353668263e-7	2.8691937414837554e-7	5.558016247242392e-8	6.93661179607119e-8	8.357171665807073e-8	-9.665565781080687e-8	1.1850647774203082e-7	-3.186232844232251e-8	1.8370768350983724e-8	5.0785535998798537e-8	1.5952051124479283e-8	5.071862074768063e-8	-8.172977072895549e-9	1.0040305575831354e-7	-8.549797470003284e-8	1.0305953035416593e-7	1.479207167864871e-8	8.103883053500738e-8	5.962791971292347e-8	-2.627471773486434e-8	5.0726654987620634e-8	-4.783014206921621e-8	1.2812950267448997e-7	-1.6618004439195033e-7	1.6886834930396333e-8	-1.4851439300578306e-8	5.361632526845739e-8	-6.97786539660683e-8	4.4213379291058175e-8	8.231501635869165e-8	6.086698156604342e-8	8.046143973317044e-9	1.327606219403421e-7	4.928805441561934e-8	6.538652297383152e-8	3.272654913732964e-8	-2.166252813795566e-7	1.4188304686690856e-7	-4.911857254263907e-8	-1.239052419554909e-7	3.7889301585103397e-8	-2.0248018817170532e-9	2.2592736159676718e-7	6.286192533178081e-8	1.2248525260716292e-7	-2.435000233669271e-7	5.8888312226557105e-8	-1.5150206467140492e-7	5.665378746133598e-7	9.928091805333494e-7	0.000002646476161882738	0.000005938014954298687	0.000013979741550818048	0.00003269340961642442	0.00007170466475181492	0.00015278479580072002	0.000310951321153774	0.0006087424421206133	0.0011419883205511239	0.0020529820008455824	0.0035305908010012654	0.005805136662313082	0.009115642894778175	0.013658241109937186	0.019510829582046862	0.026555347107261595	0.03441997234684002	0.042479526771962095	0.049933323068609536	0.05595338410758233	0.05987403471524999	0.06135152273828304	0.06043959078190564	0.0575451848280214	0.053291486449539294	0.04834516417230794	0.04327800543693083	0.038509138213746796	0.034305257994284744	0.030820805324123235	0.02812456305987321	0.026199937589307387	0.024945664171132087	0.02417926569928175	0.023674477673400363	0.02320195824954141	0.022579780548469208	0.021694276932170853	0.020509757946625684	0.019055525251870153	0.017410521612858054	0.015682398340681192	0.013992324658046118	0.012462575645845075	0.011204800262772041	0.010310493497656004	0.00984654292960363	0.009846604495157618	0.010310383677867407	0.011204503925964948	0.012462337286698655	0.013992386135815882	0.015682165085371125	0.01741071242481962	0.019055958784068183	0.020509923298813737	0.021694318809541202	0.02257953330747442	0.0232020263588415	0.023674389810292018	0.02417921915631105	0.02494559337203328	0.02619989299173331	0.02812463301864221	0.030820946653454695	0.03430511945831827	0.03850891435531467	0.04327803943000563	0.04834535954634267	0.0532915095692148	0.05754530128651303	0.060439592820838994	0.06135144610339238	0.05987388547129402	0.05595326360581154	0.04993344494838925	0.04247968808808522	0.034420011949989004	0.026555228986432367	0.019510807967936472	0.013658355564712399	0.009115561067928435	0.005805082601839318	0.0035307225364806794	0.0020528138645755645	0.001142224818589166	0.0006085000002562513	0.00031118446619826656	0.00015262817554995145	0.0000717489895868395	0.00003269980066855638	0.000013971688765268553	0.000005980201929656204	0.0000026102631410784838	0.0000010271556419860772	5.841594173938702e-7	-2.6828279964252744e-7	2.2539633481866161e-7	-3.826836261211497e-7	1.3220884909070918e-7	1.2458508980017768e-7	1.12154458942193e-7	3.696148398457666e-8	1.37946252642962e-7	-1.4101344381067804e-7	-5.091952859359594e-8	2.4116880492641712e-8	-1.697841623959917e-7	6.866626267587606e-8	1.0336673350597181e-7	-3.342519538929167e-8	1.6542510672401534e-7	2.0845805970282072e-8	5.428829930043122e-8	3.595111974785681e-8	1.3915174545964248e-7	-1.5112924001137173e-7	1.2356902312493645e-7	-9.812896450966946e-8	9.104540010795859e-8	-1.9854905619620666e-7	1.1329007021387838e-7	-3.64984412692948e-8	8.187187705566146e-8	-6.131459429070674e-8	6.691009202253184e-8	6.552260367609364e-8	3.83936487047265e-8	9.59607610040436e-8	-8.066598555789284e-8	9.273075973759148e-8	-6.414450859359988e-9	5.623071797078438e-8	7.434487359070374e-9	6.425055898429122e-8	4.795110974953332e-9	-2.5261373659546393e-8	1.1149010692435013e-7	-9.907354603377883e-8	1.0222420188110704e-7	5.6306792561855445e-8	5.4258734727419267e-8	2.936105861772731e-7	3.869437541492715e-7	9.779088734340746e-7	6.040827345010769e-7	-0.000002395007418720674
"t=73"	-0.000002260119758124013	5.469523894907624e-7	8.007216374394943e-7	5.496116307623922e-7	1.621837432130846e-7	1.687866812982719e-7	3.79909818049029e-8	-1.4549790816609232e-8	1.1260483767649987e-7	-5.1497273778622343e-8	6.499110460911339e-8	-8.042204457936464e-9	3.6392474367374916e-8	-2.6721047707845003e-8	4.472933301524762e-8	5.410093528723792e-8	-2.8132151164150798e-8	1.6086066878528982e-7	-8.544864860127177e-8	9.337396966735412e-8	-1.7414706787732825e-8	6.972092025936405e-8	8.81718642542495e-8	-3.156491290567942e-8	5.467145980375676e-8	-1.110434580953168e-7	1.487956841073057e-7	-9.013544932656714e-8	4.800775876834251e-8	-3.741328391537735e-8	8.980949994796816e-8	-8.225712366805027e-8	1.676199246070098e-8	-1.0382165682720768e-8	9.057027106074145e-8	3.290520300680555e-8	1.4559585359563698e-7	4.454620117222419e-9	-4.18529011447788e-9	2.627261284082749e-7	-1.8625371622782438e-7	-9.728765570926612e-10	-1.3001161114356563e-7	-1.9477524249023048e-7	1.201440915643559e-7	-4.9964632542476295e-8	1.5553501131471137e-7	1.7843800015349132e-7	1.7210863378913643e-7	-5.444796447040545e-8	3.4619104427591196e-7	4.5161317629993647e-7	0.0000021497296907035945	0.0000052044305379750355	0.000012439387775953215	0.000028196916132094962	0.00006205253933633248	0.00013314757838966962	0.00027253824947448546	0.0005372315735103772	0.0010144637709144089	0.0018362885034500787	0.003181802404888967	0.005272481458507894	0.008347059462562867	0.012613341379936527	0.018178332756390803	0.024967897042812548	0.03266619211954269	0.0406990885581362	0.04829827622425431	0.05463191499071529	0.05899305630198781	0.06096383498094793	0.06051675239542176	0.05798859692841207	0.05396436066749832	0.04910635852551293	0.044004632394200494	0.039105713000170295	0.03470607651666324	0.03098624004342876	0.028043317138799706	0.025894941323325593	0.024472929663701515	0.023622255912700396	0.023128331698507143	0.0227575653399128	0.022308489226160577	0.021639900827696734	0.020685284515965408	0.01944413306127135	0.01796906656393349	0.016345545109951343	0.014677867481904472	0.013076284137337302	0.011646759510044347	0.010482865882883052	0.00966246902927137	0.009238127980061961	0.009238019804089892	0.009662273329893556	0.010482558343210657	0.011646599909924338	0.013076115460318949	0.014678006570250646	0.01634566552997152	0.017969230638169797	0.01944447632251345	0.020684963028427483	0.021640042808841575	0.02230854122377124	0.022757440660514883	0.02312819596928395	0.02362222130365954	0.0244728997439011	0.025895164177616836	0.02804335115105072	0.03098614263563082	0.034705926128224984	0.03910575555560225	0.04400464740883825	0.04910639641828041	0.053964484112247635	0.057988581385350124	0.06051662712737316	0.060963998722755375	0.058992728471791045	0.05463204850173953	0.04829835240058289	0.04069916562070086	0.032666097910926895	0.024968054843891863	0.018178094942951417	0.012613463694977955	0.008347022759087386	0.005272459629126369	0.0031818605666266153	0.0018362311059343384	0.0010146364402950914	0.0005370368716336449	0.0002726613284047552	0.00013306346295416382	0.0000620940628026645	0.00002815329121463872	0.000012493845983230223	0.000005204309657447226	0.000002135266788272361	4.916461504578251e-7	3.0225023672780793e-7	-8.977484888816889e-8	2.404816771273133e-7	1.2025706874752018e-7	1.9512254212372682e-7	7.290235859436223e-9	6.544189801171996e-8	-3.0913263038279126e-7	-9.456588068168514e-9	-1.8520112110564924e-9	-1.0807469130735825e-7	9.742184237104823e-8	5.017708593069159e-8	-1.592691478702335e-8	2.2708341707033952e-7	-2.226220563450454e-8	6.090702220351574e-8	2.2494789364557732e-8	5.458704277483406e-8	-1.5786571017084583e-7	1.8010531499523807e-7	-1.2683534711399602e-7	1.1784096509703801e-7	-1.4894672628606997e-7	1.9691941766097898e-7	-1.0936114158699439e-7	3.4604991872022595e-8	-5.588105178588876e-8	1.2884220312869843e-7	4.809471199074267e-8	-5.6041382645588556e-9	7.391808987122772e-8	-7.805580803932344e-8	1.6823242365848756e-7	-2.1736048405607278e-8	5.064899566420422e-8	2.625283812562884e-8	-1.1598326077333354e-8	2.8927198747474847e-8	3.278061266875909e-9	6.128231255786432e-8	-5.3751337714125214e-8	1.2110273317489373e-7	-2.9258543809973503e-8	4.972989586793375e-8	1.6215889875326184e-7	1.5740521397411555e-7	5.568614456219478e-7	8.028014985006493e-7	5.400103998409733e-7	-0.000002256317988336143
"t=74"	-0.000002385534972448866	6.234353356893152e-7	9.277932143669787e-7	4.154030190939295e-7	2.927524008766724e-7	5.363281030401623e-8	7.577135996417184e-8	6.336303393084108e-8	-2.2084191364513117e-8	5.296890370765084e-8	-9.056816407948531e-9	7.169024784925426e-8	-5.130553681897965e-8	1.1386964182680259e-7	-4.2210511308482523e-8	2.7095320209724605e-8	6.995162715739411e-8	-9.18944711436609e-8	1.7928476292450313e-7	-5.892346144342753e-8	1.0461183475030111e-7	-3.596867315103225e-8	-1.612227673586375e-8	9.037390524824218e-8	-2.311401481325248e-8	9.03865972068374e-8	-7.67792180944582e-8	1.9291458175363374e-7	-1.4364297751257027e-8	4.70760559423411e-8	-1.0273215567124794e-7	1.2247118374997257e-7	-8.880701873881236e-8	-7.543639934937119e-9	-9.049443749908903e-9	4.585838964121791e-8	-9.122275868023166e-8	1.1328255966613909e-7	1.5840461531357874e-7	-7.094183429590117e-8	1.8170791704630318e-7	-1.7588706413551591e-7	7.169351601277185e-8	-1.184305764567739e-8	-2.8622087933083407e-7	4.3545690164847883e-8	2.056747372414236e-8	1.3875409343722112e-7	2.7756842535531234e-7	4.547513051678109e-7	5.575925973166918e-7	0.0000017296978862546553	0.000004136874919624667	0.000010490929263196058	0.00002435630224006946	0.00005419542713980263	0.00011596848510042612	0.00023874960174374849	0.0004735901390173769	0.0009002095501914331	0.0016410708021704634	0.0028643789697820887	0.004782826404711615	0.00763308739702151	0.011632045597305907	0.01691112670138839	0.023437819061064347	0.030949859111684797	0.038926222976901514	0.04663483126221779	0.05324919122694094	0.05802776751043903	0.06048613463942887	0.0605139991736674	0.05837728910690321	0.054615510386727184	0.04987962243868893	0.044775691884306745	0.03977492509602798	0.035200991775633406	0.03125877511073605	0.028071040734058417	0.025686498513726397	0.02406980177151763	0.023096641438302146	0.02256956016393674	0.022256644602727915	0.02194296056089362	0.021463631939516836	0.02072449763972317	0.01969818310217286	0.01841257859276879	0.016932399955593258	0.015345078047042437	0.01374831817209965	0.01223942024087421	0.010909695345207915	0.00983868002740218	0.009087897882082752	0.00870144356310043	0.008701319063334267	0.009087503275486353	0.009838665291622917	0.01090957634653067	0.012239222748697043	0.013748432409539157	0.015345380382599805	0.01693233214497203	0.01841243917475921	0.019698489572215205	0.020724510466797685	0.021463599875957362	0.021942891021325184	0.022256613272166326	0.0225692043525606	0.02309677267110266	0.02406998124874138	0.025686612856852586	0.028070971105591647	0.03125887934953242	0.035200789761158924	0.03977490238474524	0.044775805823159986	0.04987957840542723	0.05461557463266464	0.05837709492508025	0.06051416332852133	0.0604861083976288	0.058027572877335176	0.05324950137560347	0.04663474531092038	0.03892636556126072	0.030949542421896736	0.023438092659876286	0.01691089324954642	0.01163215099591386	0.007633106948482737	0.0047828078933045415	0.0028643918211436192	0.0016411063374113244	0.000900240355124593	0.00047345641103646585	0.00023885285642422094	0.00011589772665754339	0.000054277651950207506	0.00002427088216361284	0.000010559785819430623	0.000004061647736142149	0.0000017181674902833066	7.037605569415462e-7	3.1631947650101466e-7	3.521636295911179e-7	1.8967369785904964e-7	-6.324438284188716e-8	4.747844817298841e-8	-2.9271795354279817e-7	7.696736414875005e-8	-9.723116300985879e-8	-6.889899251127929e-8	1.4399429693057186e-7	7.435269633315755e-8	-4.485117055530452e-9	1.654439550913267e-7	-1.4719231811177735e-7	1.2053839759662566e-7	1.4028729289350395e-9	-6.078315939461731e-8	-9.3374663001633e-8	1.6508748801324913e-7	-1.8125832101922867e-7	1.4871102271829528e-7	-8.597666723009212e-8	2.3936595994200616e-7	-1.1310530900754401e-7	1.1032287361434356e-7	-2.3859343389887044e-8	9.253812216503121e-8	-3.386383440329155e-8	-5.9311480171686526e-9	7.684550307196503e-8	-4.889176796751826e-8	1.7862466328288917e-7	-8.889199965000927e-8	7.061817874909337e-8	1.932309046104308e-8	-2.4193468561861664e-8	9.195058181532545e-8	-4.030814304556429e-8	6.820879994151596e-8	-5.178752426893141e-9	5.9557227150008885e-8	-3.450282426431528e-8	7.172136406996543e-8	6.564650045781661e-8	6.023530652043974e-8	2.944070243149355e-7	4.1197809119708495e-7	9.307793064072811e-7	6.2185941751558e-7	-0.0000023857153836903677
"t=75"	-0.000002267765531471788	5.280617714209512e-7	8.586964771462036e-7	5.260406981122401e-7	1.790569834625444e-7	1.585237453527455e-7	4.43577512498905e-8	3.5709821100127215e-8	2.752741068423603e-8	2.1368506630814466e-8	2.8427464826563664e-8	-5.0084185576615425e-8	1.350542221389972e-7	-8.585985722397993e-8	1.2352320655217852e-7	-9.535647049752072e-9	-1.5318584178913852e-8	1.0929629579159439e-7	-1.15646488385579e-7	1.4290470184974424e-7	-6.161757493128306e-8	7.481601427272722e-8	9.509761089709912e-9	-6.153719400714408e-8	7.6842124996368e-8	5.245842593648575e-8	1.5207652548365758e-7	-7.429240889145206e-8	8.911549853607426e-8	1.647794711789885e-8	1.2976984398171965e-7	-1.7106153715751304e-7	9.334612749434257e-8	2.7330637752953635e-9	-9.659526301053489e-8	-1.1028381285971278e-7	4.5289008765436733e-8	-3.06845749920015e-8	4.2846412862118655e-8	9.490886498930706e-8	-5.8823407145247586e-8	2.713498347128862e-7	-9.244027021626522e-8	1.462361320925254e-8	5.392742563614661e-8	-1.9722073063555e-7	-2.2092462192979667e-8	7.279393532400036e-9	3.4059922504603435e-7	7.429177614204363e-7	0.0000016672085154656457	0.000003851770137508481	0.000008918057462836693	0.00002067040826680966	0.000046642481552616744	0.00010091261402322971	0.00020955702529346087	0.00041725178141349684	0.0007982186462424101	0.0014649144168006334	0.002575574953220139	0.004333702288733865	0.00697132083749008	0.010712054622335043	0.015708661394362777	0.02196670023953784	0.02927504562573313	0.03716664488799026	0.044949898188933135	0.051811066504413916	0.05698166524467818	0.05991740482185448	0.06042732863111577	0.058703311067545894	0.055234323421110676	0.05065402167243471	0.045579234957429104	0.040504742055131326	0.03577928253709051	0.031631246255050094	0.028205431385970647	0.02557808351700286	0.023746980107391735	0.022618886608989808	0.022018675440103053	0.02172211485806308	0.021505490005269357	0.021184865701551425	0.020641367023441215	0.0198223385042281	0.018732574084104225	0.01741746035532954	0.015948288516423492	0.014409855662806503	0.012890670942170557	0.011477074517743935	0.01024627481177498	0.009263104401981748	0.008578693553103367	0.008227644327085781	0.00822760873452022	0.0085787444478167	0.009262905282316214	0.0102461400842363	0.01147704494706292	0.01289067056886628	0.014409931605976145	0.015948438762197537	0.017417493894770097	0.018732463857664694	0.019822445167254177	0.020641375030365783	0.021184943648142496	0.02150515011415688	0.02172233102140453	0.022018566270704754	0.022618940770880336	0.0237469711471211	0.02557826269993768	0.02820527795791805	0.031631168718199154	0.035779309619684896	0.04050472713837827	0.045579300526391475	0.05065412351787446	0.0552343161272435	0.05870318979822775	0.060427337323374575	0.05991731678468515	0.05698174919514565	0.051811033264341444	0.044949857454737674	0.03716676471550906	0.02927499195449168	0.02196695279265415	0.015708324551758635	0.010712229763603531	0.0069713028078517425	0.00433366477608188	0.002575498525966169	0.001465070007028113	0.0007982123733397684	0.00041711143349587587	0.00020962872562935164	0.00010084493826745256	0.000046737207745173315	0.000020562942786184202	0.000009091672168559661	0.0000037968700558055346	0.0000015191531325120522	0.000001007541040487503	1.2495034740211963e-7	6.077804659554431e-8	2.3990638808868425e-8	-2.502556216699148e-7	1.0121466975654414e-7	-8.16659987412649e-8	6.740629288071176e-8	1.143409826820374e-7	3.946766857776396e-8	1.5581639534190117e-8	1.8154696346250887e-7	-1.642445476290888e-7	1.2733808285592119e-7	-1.7053195644489705e-7	-8.823060715368314e-8	4.0161367453883656e-8	5.16998474031638e-8	-1.6184166362620545e-7	1.7959257980759702e-7	-6.408425101689375e-8	1.62832451633399e-7	-1.3145084731824852e-7	1.7157406839718448e-7	3.980887541832345e-8	1.0240070946743174e-7	-5.7745616621751594e-8	2.787865049924676e-9	5.5777988006155965e-8	-2.1927060833704104e-8	1.2281167394156967e-7	-1.2771956192647593e-7	9.715307258684192e-8	-7.192830886459944e-9	1.4536268744258507e-8	1.0191200838782777e-7	-6.907903027375539e-8	1.1783344500138071e-7	-4.705891498701931e-8	3.4788723679568534e-8	1.9260568806522826e-8	3.511551938117918e-8	2.1034922914608956e-8	5.389760326934834e-8	1.5496380723067915e-7	1.828562348205054e-7	5.249731692691384e-7	8.536244293644302e-7	5.290842923777461e-7	-0.000002265106265775252
"t=76"	-0.0000023944555803678824	6.575135453879e-7	8.966731113169146e-7	4.404832221194255e-7	2.787484029154186e-7	9.013239565813791e-8	6.643589400834315e-8	2.4135212606246625e-8	5.383608181475097e-8	3.884849886226505e-9	1.87325557288176e-8	1.1113898978898362e-7	-9.660093525099e-8	1.2958792572348443e-7	-8.506710769129455e-8	6.333471957997716e-8	5.007283709890231e-8	-2.0079203300049642e-8	1.1608655869910223e-7	-1.0777878534096175e-7	5.483540066464343e-8	-4.6405075004862795e-8	3.580371144007444e-8	9.036009018803526e-8	2.1154922258403985e-10	2.3253759584562772e-8	6.710464406367578e-9	9.511303233900037e-8	-1.86884852038105e-9	5.06161772495517e-8	-5.309384365492775e-8	2.1390866966619626e-7	-8.720922228810934e-8	-6.658932327763267e-8	1.2913806579639697e-8	-5.908895561734795e-8	-4.642827455825227e-8	5.7310704626445386e-8	-1.54246995065499e-7	1.1914854214367665e-8	1.5321613588969996e-7	-3.897165379296297e-8	2.590212022646199e-7	1.6573580174927827e-8	6.738403723893782e-8	5.2451422538624115e-8	-1.2879122956999112e-7	1.769375009841312e-7	3.38777467079332e-7	0.0000012974277446842208	0.0000034584444797980396	0.000007770269931706153	0.000018195222610706274	0.000040382303247321616	0.00008762139843321304	0.00018308268055100552	0.00036711066354400135	0.0007075574890417213	0.001306514887058352	0.002313620983124265	0.003921932524146632	0.0063586156006720795	0.009851407796440448	0.01457026362559466	0.020555714886145382	0.0276453586537575	0.03542588222357146	0.04325051676170555	0.05032341343301738	0.05585873986579759	0.05925792087122528	0.06025351010080815	0.05895997645457218	0.055812093591150025	0.05141895422212439	0.04640408388302375	0.04128385748576058	0.03643073458067536	0.03209540083692952	0.028441970328689226	0.025571102678907165	0.023511773793583934	0.022202217376042777	0.02149398027384586	0.021174761061339087	0.02101735388907322	0.02082379149357394	0.02045223036297017	0.019827096310822467	0.018931209617396028	0.017791157041792904	0.01646294336581522	0.015019085162676027	0.01353912470258778	0.012102596030841295	0.010783753367717308	0.009647921318476582	0.008748684606969204	0.008126290735619879	0.007808169601664305	0.00780815541128288	0.008126161074699545	0.008748588039186544	0.009647956867102847	0.010783865143421223	0.012102580198863344	0.013538912824696214	0.015019220501219399	0.016463009450663035	0.01779127927012225	0.01893093344547525	0.019827210434341214	0.020452071249385195	0.02082408280400605	0.02101727051891944	0.02117478589074062	0.02149387484887455	0.02220231148286511	0.02351165653444176	0.02557109975327443	0.028442054584463583	0.03209506823320185	0.03643106963901921	0.041283894722623726	0.046404045243475966	0.05141921790938686	0.05581178383279595	0.058959967923683076	0.06025341863599709	0.059257952950341974	0.05585873666555119	0.05032350961578225	0.0432504389669488	0.03542601546532187	0.02764526000686185	0.02055590998246326	0.014570043871242278	0.009851568805092636	0.00635854280492687	0.0039219961243625034	0.002313431305350444	0.001306643483601766	0.0007076083444828019	0.00036703859484221724	0.00018312191374869613	0.00008752103355214036	0.00004054029450117902	0.00001799124269830088	0.000007877469737849196	0.000003571764765730734	0.0000010547449278419663	5.958410198569908e-7	-6.950734654509461e-9	-9.390028488098778e-8	1.017534595471048e-7	1.5480188020333685e-8	1.4925091629258702e-7	1.0325321064819093e-7	8.04278768029576e-8	3.10203673858922e-9	1.0055940058428803e-7	-1.7879338387594146e-7	1.8566920323426217e-7	-2.0001887013343378e-7	3.274831961164182e-9	1.2083718803346244e-8	-7.571437321551855e-8	-3.5777356965915885e-8	1.4446244878119074e-7	-6.192685508832341e-8	9.250611765487804e-8	-4.988749779943902e-8	1.6016847403932388e-7	-1.733248111701613e-8	1.773037705543601e-8	-1.1575572500532871e-8	9.40578436248174e-8	5.31890199662044e-8	-5.0824085828793386e-8	3.270505877228658e-8	-8.412318086570281e-8	1.1655762499618305e-7	-1.9559743158481524e-8	3.6624177468524977e-8	4.3131838212140394e-8	-4.633619576921433e-8	1.1735591087802533e-7	-8.921146676943437e-8	9.998211736306217e-8	6.787578832323504e-9	8.576687138273087e-9	5.589067653133384e-8	4.2647129938622186e-8	5.3965001467481954e-8	9.2040686405781e-8	2.7461600859979285e-7	4.4085245365366177e-7	8.964702442604278e-7	6.633412980017184e-7	-0.0000023981607785161785
"t=77"	-0.0000022604925800084885	5.167794571159234e-7	8.63313351251449e-7	5.433533801779689e-7	1.9616461399696306e-7	1.2028526741314494e-7	6.356918780259235e-8	4.617336180068321e-8	-2.7573272554093364e-9	5.238874900559409e-8	5.933341018504734e-8	-5.988279150326292e-8	1.3790543484937245e-7	-5.875591513326839e-8	8.905002624182146e-8	-5.726696117314134e-9	1.0654909621266029e-8	3.166811624044641e-8	-2.578135493980227e-8	6.439008393144263e-8	-2.729850545613033e-8	2.4159439337978483e-8	-1.209783428990363e-8	1.3927393682777733e-9	8.957384101115906e-8	2.835303625214891e-8	-3.812301818673092e-8	2.0787129129118398e-8	4.291725408389624e-8	2.0730020366954705e-8	7.98973854854168e-8	-1.095304444920231e-7	7.008313640533004e-8	2.1239165981512542e-8	-6.10235740827747e-8	1.563623840405981e-7	-1.2297516116532847e-8	-2.572170810788421e-7	1.311217486810179e-7	-4.9732917228872964e-8	-7.374538313342782e-9	1.149742808737031e-7	-4.1618592017123035e-8	2.251096348215853e-7	6.100747373949389e-8	1.5150416998732652e-7	3.1424808166757856e-7	1.9662916928009366e-7	0.0000010216805125251582	0.000002614031198944211	0.0000064534658871240325	0.000015746277233552597	0.0000349909936583348	0.00007666369004744045	0.00016014105890427288	0.00032274857881897656	0.0006260588238216069	0.0011639700567920297	0.0020764482407948925	0.0035452051674047524	0.00579273541885561	0.009047454696294865	0.013494368701081783	0.019205854570670478	0.02606391343876746	0.03370948540123697	0.04154295010779341	0.04879294489511299	0.05466351237795808	0.05850912133425967	0.05998993272622932	0.05914196705183339	0.05634040306013233	0.05216506932379583	0.047239984873344576	0.042101315582529386	0.03714558856566352	0.03264245339789151	0.028775156530635893	0.02566484041637318	0.023368748636394154	0.02185736235525848	0.02101051168179291	0.020632618404916703	0.020498591797554755	0.02039971442408739	0.02017434347125968	0.01972602660693612	0.019016018574589788	0.018053415176571774	0.01687862120734096	0.015552562045585194	0.014145800216867732	0.012731170687345306	0.011379298964677598	0.01015369682935674	0.009108427578382816	0.00828718609801582	0.007722290489088235	0.007434612655177197	0.007434630941828169	0.007722304215121767	0.008287039930418572	0.009108236322103558	0.010153920449382237	0.011379351224450995	0.012731165945826683	0.0141455957114891	0.015552644288963302	0.016878660997730943	0.01805362966735169	0.019015758089637846	0.019726126185667825	0.02017418721060149	0.020399753247625774	0.02049875496999176	0.02063270167316089	0.02101036462962147	0.021857454856419545	0.02336861451764216	0.025664706829993778	0.02877534964370987	0.032642286591945235	0.037145725468501034	0.04210125077635596	0.04723998981959643	0.05216529735699227	0.056340231342333125	0.059142104030614706	0.05998955609631784	0.058509335720256295	0.05466356895928037	0.04879293160072762	0.04154276284208869	0.03370981070653711	0.026063695304106682	0.019205937463726563	0.013494311770897327	0.009047637960538313	0.005792543814756357	0.003545406949891139	0.00207629846442281	0.0011640201413519735	0.000626020040611075	0.00032276115913909553	0.00016021686548195468	0.00007647984096981197	0.00003517591264312614	0.000015636106359573354	0.000006406090400146169	0.000002740083006602667	8.309928467564731e-7	4.51009323110263e-7	1.6739375496843678e-7	1.817698555006686e-7	1.0665567606871207e-7	6.835857946363433e-8	1.1648902509264758e-7	3.220942867976362e-8	1.0669176109256995e-7	-1.459015926963403e-7	1.2465655307991597e-7	-2.817977439173447e-7	1.3440769464079239e-7	4.419566379532114e-8	-6.262261076361852e-8	3.206794862986584e-8	4.639862627442426e-8	-2.151989253462716e-8	2.9617371111179125e-8	6.156402609924783e-9	6.2598128680591e-8	-2.1749760326095213e-8	-5.9867508728217445e-9	4.5110023494387974e-8	5.264709390662148e-8	1.853083175795689e-8	-2.191239545368262e-8	3.9852130928608176e-8	-3.768882084198566e-8	6.014826181566235e-8	-6.825149889699844e-9	2.7411818037670344e-8	6.916799355494163e-9	8.179093957672023e-9	5.1413671542377415e-8	-3.957065819459871e-8	1.417758137556291e-7	-5.3818325795873534e-8	6.105493721708655e-8	4.1955449781028165e-8	-3.0888468449674633e-9	3.690794614374937e-8	8.22457951743516e-8	1.1361146423638502e-7	1.9377064452985593e-7	5.456962051120229e-7	8.688070571860607e-7	5.081911995663546e-7	-0.0000022581386819320315
"t=78"	-0.0000023870440100104418	6.572269151128296e-7	9.270160437058195e-7	3.9974160892519706e-7	2.7961831594591757e-7	1.2537198279538586e-7	4.3147084571870664e-8	4.332958125630171e-8	5.176246486993108e-8	3.266784387445654e-8	-3.416538685296899e-8	1.10017411181218e-7	-6.662514362432148e-8	6.228147220177505e-8	4.422621124877679e-8	4.0155057723367804e-8	3.482019639289291e-8	1.071943200869896e-8	-3.737967824157806e-8	7.437600091364516e-9	2.0569127290315237e-8	5.549464587861763e-8	5.777019551622686e-8	1.8559856651556572e-8	-7.096838738895883e-8	-1.3030241108324958e-8	9.612280815751717e-8	-6.013527331649726e-8	1.1550768896917418e-8	-1.402218230417418e-8	-1.5358731508818835e-8	2.283399003211173e-8	-2.329399240164065e-8	6.786159745253428e-8	2.2599457749628016e-7	-1.3465972958925931e-7	-4.173468093338073e-8	2.6665978902773446e-7	-1.7715434452725276e-7	5.800658087196098e-8	-8.312743771110576e-8	-5.890041065992335e-8	1.0169558528616562e-7	-4.2369579067447205e-8	2.0217430651836565e-7	2.314607736586538e-7	3.763479377028034e-7	0.0000011074282065814955	0.000002254838232573775	0.000005513629493969496	0.000013219267323560935	0.00003004377118986934	0.00006664027467284672	0.00013989302006356397	0.0002841448018107151	0.000553876769619488	0.0010361258861576461	0.001861052341865399	0.003200787808285588	0.005270951638281063	0.008298091411549247	0.012480303349979294	0.01791704410417183	0.024533104741527367	0.032022454442394155	0.039833728782507016	0.04722605388223933	0.053401072242244996	0.057673473643188755	0.05963502467154114	0.05924433818056596	0.05681223951114489	0.052883727960970184	0.04807748372531828	0.04294737085933309	0.03791312186675633	0.033263806236243365	0.02919850659595391	0.02585687610160836	0.023320346409297588	0.021592093363891007	0.020580533668116074	0.020111638408737753	0.019966967870995944	0.019930373984641925	0.019824612865353863	0.019533147767650694	0.01899742586550912	0.018208832696067767	0.017193057209653695	0.01599957154330922	0.014688892148313482	0.013328078975850643	0.011983408682820995	0.010716356405952254	0.009580507074559264	0.008620872114600053	0.007872205580805036	0.007359974438775785	0.0070999689428108415	0.007099932297447209	0.007359867200555592	0.007872324260327801	0.008620976109789846	0.00958026879221785	0.01071644615827927	0.011983601055240545	0.013327993622868184	0.014688710917888037	0.015999411890631476	0.017193270976238795	0.018209046131520856	0.01899712168068224	0.019533088169958135	0.019824706730316333	0.01993039238623262	0.019967056629181745	0.02011183614602674	0.020580340553321252	0.02159218769007154	0.023320400696308585	0.025856691539213328	0.029198425586536958	0.03326366253707458	0.037913319814852464	0.042947401271280716	0.04807735582868	0.05288386713642501	0.05681233636241856	0.059244341343552054	0.059634831639502894	0.0576735539056451	0.05340107904806002	0.0472260474412165	0.03983356307184849	0.032022782973662234	0.02453283768552228	0.017917129303155033	0.012480341594259703	0.008298200026878866	0.0052707077257238	0.0032010655922458664	0.0018609074535387293	0.0010362099131281388	0.0005537846974152938	0.00028413793889026095	0.00014003481595081801	0.00006649592575125318	0.000030082975148504332	0.000013169870893836588	0.000005526080167128633	0.0000023380574715181623	9.237064033662534e-7	5.847079067589078e-7	1.3549183630612305e-7	1.9097628800590627e-7	9.523621380402858e-8	-6.135699448517329e-8	1.8128392453853337e-8	-1.2773401181220834e-7	1.0218522150662324e-7	-1.9920694738218003e-7	2.2684745359935476e-7	-6.305476896173445e-8	-1.848183173169815e-8	1.803727505134134e-7	5.0479887270249435e-8	-2.2166927515776536e-8	-2.8554355768761752e-8	7.184069528154424e-8	-2.4871513626401054e-8	-1.866310994635967e-8	-4.317932056352447e-8	7.747646402211927e-8	-3.821737504239309e-8	-4.389140162430749e-10	-4.6413877408113535e-8	8.45535073068504e-8	3.918039614969615e-8	5.8025174665132795e-8	-1.4061155795275226e-8	-4.7156723859131944e-8	2.9034238790970335e-8	4.955014787366707e-8	8.810229989997254e-9	6.078676217935453e-8	4.702012323942739e-8	-6.198446345084818e-8	1.182372928454356e-7	-3.018020910960928e-8	3.071128606979556e-8	4.709593526275313e-8	4.418555721308337e-8	2.881579941327317e-8	1.3793116870886024e-7	2.8572090571277187e-7	3.9547913677218105e-7	9.244272057840064e-7	6.585084774135552e-7	-0.0000023874328468620476
"t=79"	-0.0000022370868436594193	5.086154362121675e-7	8.202408166013697e-7	5.89443631904274e-7	1.9126993766604983e-7	9.784603005602577e-8	1.0082684120948926e-7	2.9469326090492132e-8	3.6918685997200384e-8	-1.281391970309187e-8	1.0741320066731674e-7	-6.25429672496125e-8	7.914564459365891e-8	6.453984147114511e-8	-5.864796659427185e-8	5.8394649116166875e-8	-6.071337321778003e-9	2.8560331877258704e-10	1.0186450727367458e-7	-2.055695624836318e-8	7.558035663990381e-8	-1.1173900693606242e-8	1.5568989542025236e-8	4.77225103878709e-9	1.617579392654278e-8	-8.843328958008101e-9	-1.0957727247795646e-7	1.0235326530771971e-7	-7.635131027416975e-8	7.84749609739066e-9	-5.157866445060222e-8	7.161292492341431e-8	9.746057694215438e-8	1.0516231230273121e-7	-1.2416676453685938e-7	1.6186322460143288e-7	1.5782654272378238e-7	-1.2681304051298525e-7	2.2455033021895332e-7	-1.6535029701003623e-7	2.5283739990555887e-8	-3.499513800964138e-8	-1.2318866782212723e-7	7.495435438986675e-8	9.038703163710693e-8	3.2979201525229485e-7	9.062200838627632e-7	0.000002062154250470627	0.0000049294225371587785	0.000011509702922962717	0.00002612044726779672	0.000057565011107652	0.00012192822814527382	0.0002495452609559967	0.0004893611071834503	0.0009220217994356794	0.0016667353195897183	0.002886911692865146	0.004789714816620383	0.007600456632593233	0.011526394362125325	0.01668954634179154	0.0230556700989496	0.030369239872763742	0.038128626449243086	0.045629673849391095	0.05207686735607531	0.056753668280448366	0.059188400773729	0.05926340694594434	0.05722133334604507	0.05356644452568504	0.04890778644272864	0.0438128842014166	0.038724233708006595	0.03395018665255878	0.029704587475835487	0.026142805210464637	0.023367115783507475	0.021411429587445796	0.020214167732333976	0.01962542301956327	0.019437876539840193	0.019432224621276584	0.019418904835287076	0.01926264340745454	0.01888645877914541	0.01826461585349992	0.017408539897526	0.01635533480827578	0.015156584013684471	0.013872673514715661	0.01256496612100555	0.011292719650750405	0.010108970806326667	0.009059262568208215	0.008179740490069531	0.007498377151470836	0.007033850129626318	0.006799022279977196	0.006799155878853602	0.007034080356813854	0.007498344929462997	0.008179795181238236	0.009059333405168957	0.010108921111656621	0.01129257490567459	0.012564963446241584	0.013872669488599776	0.015156591608683656	0.016355158030628703	0.017408559331159035	0.018264757490712213	0.018886434738165536	0.019262503283213772	0.019419050308252972	0.019432215883894766	0.019437961327210207	0.019625658453130468	0.020214066390296326	0.021411324870723947	0.023367157999862886	0.026142723373746457	0.02970439986002671	0.03395019699640067	0.038724276852870165	0.04381296766958831	0.04890776271093977	0.053566520143931484	0.05722142847827105	0.05926321751530239	0.059188480442911584	0.05675366264300796	0.05207683839238786	0.045629586694666435	0.03812873714639775	0.030369265904187204	0.023055550184317153	0.016689612431088685	0.011526468784920363	0.007600473977502076	0.004789504747896078	0.002887163156868211	0.0016666091853935194	0.0009220855139902007	0.0004893102774155	0.0002495368937311948	0.00012199971156690026	0.000057608957665489235	0.000026133006185147245	0.000011384649600376662	0.0000049766324856648225	0.000002114429418997865	7.631306150335249e-7	4.421423349665332e-7	5.846197514980389e-8	-1.0578901088464931e-9	2.332383097769508e-8	-1.1987032499938266e-7	1.5526030683332692e-8	-1.3960716915839555e-7	2.06678002712124e-7	-8.609798696213034e-8	7.555392211866518e-8	1.461070722186264e-7	-4.0026588710162514e-8	9.107864817892164e-8	8.75315461223991e-8	1.0168818909139787e-7	-1.1115040476905591e-7	3.504956735955744e-8	-3.362859402056273e-8	7.583693661938895e-8	-1.3471309345813864e-7	4.4123749654012556e-8	-5.947020276231285e-8	9.9188024460517e-8	-5.678005454701207e-8	1.5346197312915422e-8	3.375398183180778e-8	2.2551731815312337e-8	8.662138806236896e-8	-1.445803032851245e-9	-1.9144656304703744e-8	9.773876008534188e-8	-7.214575681313562e-8	6.25042434476697e-8	6.855051470910922e-8	-6.781798256305649e-8	1.1302588420747384e-7	-2.650702102258151e-9	3.5868707115582765e-8	2.535727183783365e-8	1.049372118089309e-7	9.010713186707875e-8	1.951840286062989e-7	5.89484546065222e-7	8.156777343559796e-7	5.186590218420051e-7	-0.000002242324973589227
"t=80"	-0.000002385826503914501	6.471617872705338e-7	9.706007215726231e-7	3.695072980924863e-7	2.860444506813664e-7	1.4038212592382138e-7	3.41990430419159e-8	5.859078955339214e-8	-1.619933409635621e-9	7.849720606856181e-8	-7.727602768792252e-8	1.1110680542270046e-7	3.9091927139800475e-8	-5.930954094512941e-8	1.498123576304522e-7	-8.784441174469748e-8	2.8565148912917948e-8	4.960315813651306e-8	-2.1756903056946442e-8	1.3797871412091212e-7	-2.3024497086687745e-8	6.495513271698172e-8	-3.506868451186307e-8	-2.3547140903801278e-8	3.666756231979207e-8	4.423290622668219e-9	6.329151580608539e-8	-2.0150552160203006e-7	7.814549762841239e-8	-4.4338666738141796e-8	1.138657330645998e-7	4.664742703219815e-9	9.35116764022581e-8	-5.688619619803603e-8	1.0811815154276871e-7	8.228056791459437e-9	2.1299449648459756e-8	1.647262162229879e-7	-1.6505984268277984e-7	2.601354279763157e-7	-6.169131716582399e-8	-5.38104525382721e-8	3.13111605532157e-8	-3.268040771331471e-8	1.5937781916441907e-7	6.659474903747409e-7	0.0000016951471548676267	0.0000041510542715395005	0.000010024077972126122	0.000022734230632259766	0.000050116108014197636	0.00010664876984822769	0.00021884011305906004	0.0004319099700634821	0.0008192817700708455	0.0014909075526337023	0.002601374168824222	0.0043477016844412075	0.00695286811429785	0.010630032461860894	0.015522677982909516	0.021633205918138554	0.02875376924712003	0.03643462441426115	0.0440101294535723	0.05069653442293687	0.05575337960668414	0.05865060079829276	0.05919595956870316	0.05756206875223846	0.05420604000866758	0.04972279980497296	0.04468920782261765	0.0395697580268346	0.03469267359154515	0.03028561362925597	0.0265170023105602	0.02350786582320674	0.021318438668532558	0.019918775987875503	0.019184727435731852	0.018924927667426483	0.01892020827936658	0.018971737211319728	0.018928025347495936	0.018694725192508144	0.01822946272598558	0.017529294373199056	0.01661977354863553	0.015543316411884334	0.014352499012289632	0.013104011725748044	0.011854558675191806	0.010655824655463886	0.009553412825792473	0.00858542678931895	0.007780882703693814	0.0071607483482326595	0.0067405442563066575	0.006528296268462963	0.006528210200991258	0.006740540889368485	0.007161197730803814	0.007781058872384783	0.008585465238974521	0.009553323836687833	0.010655589355705875	0.011854491127789135	0.013104034977741263	0.014352524770579467	0.015543070339669285	0.01661961930575173	0.017529509234294305	0.018229516040077498	0.0186949427495976	0.018927773689760063	0.0189719277829844	0.01892020915856585	0.018924946256975383	0.019184837455220594	0.01991863515185066	0.02131844871546973	0.023507817877019055	0.026516952481623335	0.03028564676483181	0.03469259693706528	0.039569760727481196	0.04468936159715753	0.04972270962629788	0.054206008661477845	0.05756209442240834	0.059195949990931473	0.05865068193505152	0.055753269590841814	0.05069651308215761	0.0440101415732308	0.03643479221837398	0.028753637553556977	0.021633243035719896	0.015522687180176797	0.010630004283908812	0.006952895611898047	0.004347615248727066	0.0026015419529276107	0.0014907737266850463	0.0008193608988428247	0.0004318015381532536	0.00021892847139204363	0.00010664235909352282	0.000050172915580404265	0.000022834052475828592	0.000009850926707799523	0.0000042238719405451874	0.0000016370403672638645	6.308944073829537e-7	1.957117066186953e-7	-1.0217029999814997e-8	-6.235021343670155e-8	1.6928410895289403e-8	-2.9143990221136562e-8	1.7590760548191753e-7	-7.272301894012401e-8	1.0850728715539049e-7	1.1474008598799657e-7	-6.491635551331143e-8	7.257204037713905e-8	-2.1431945107508454e-10	9.221579788665224e-8	-3.375433865748789e-8	1.2853446229588172e-7	-3.711730234279287e-8	4.2286704027283406e-8	-1.5504026518176062e-7	1.1684090195362984e-7	-9.611978846191249e-8	1.1877009231664459e-7	-1.2741525645676433e-7	7.13679194630501e-8	1.6116811218935823e-9	1.7147130604300287e-8	9.465172667866284e-8	1.403238547581509e-8	8.662648487423041e-9	5.758647980691478e-8	-1.1228610041769116e-7	1.7592081025252782e-7	-6.245867978371678e-8	3.1199970051964954e-8	1.1041771741382433e-7	-8.027711395630632e-8	7.989125205831726e-8	6.79203393527672e-9	6.02818956974005e-8	3.0282593987962514e-8	1.4297344907987508e-7	2.7567740767953097e-7	3.7405196862128065e-7	9.791524173685673e-7	6.320097921674872e-7	-0.000002377317255830569
"t=81"	-0.000002252768082189327	5.577191556360717e-7	8.016761604556777e-7	5.832163488816988e-7	2.0963405600316065e-7	1.1602735294768962e-7	7.588163564165029e-8	2.2322000803320918e-8	6.203906299795392e-8	-3.4100179790996776e-8	1.267398603843617e-7	-2.4341756055257235e-8	-3.906179624202366e-8	1.1950250089487469e-7	-1.4833109884815343e-7	1.4119564040182553e-7	1.6334225527714352e-8	3.18840364110784e-8	7.183764183515962e-8	-6.59679194603413e-8	7.163443105362433e-8	-4.5681066707103923e-8	5.540947178861444e-8	5.390692436879618e-8	-5.4724709319664555e-8	1.2141159300149695e-8	-7.77442333843581e-8	2.1901303715043952e-7	-1.10221073712502e-7	9.982028026378487e-8	-1.4402075199093645e-8	1.0348176315844171e-7	-1.7367986648864076e-7	4.432655065222946e-8	3.970703554845301e-8	5.209007170048352e-8	-1.2915568947668987e-8	-3.899770839588257e-8	2.470967789269807e-7	-1.822330495393487e-7	1.459537701808955e-7	1.1096575103231032e-7	2.2909824592964867e-8	2.0366508057811927e-7	4.989083766115954e-7	0.000001312198681491239	0.000003462087524330748	0.000008488984326371352	0.000019517860552431543	0.00004359758663086133	0.00009319361041515428	0.00019212134700685723	0.0003813520487917499	0.0007273006525291281	0.0013323412465011675	0.0023411350256778984	0.003941462522922268	0.006352548698053573	0.009790378283142331	0.014416694203908786	0.020266470174498563	0.027179395680760998	0.03475691156527805	0.042374313786963436	0.04926703309297631	0.054676551942479557	0.05802226422856105	0.05904016981782967	0.057829485015408744	0.054796334007548686	0.050514660318259796	0.045568205952629115	0.04044127169474376	0.035482663563420336	0.030933417985518963	0.026973430697511347	0.023739132944004204	0.021314376368817167	0.01969974139401509	0.018798900117843353	0.018439567318525252	0.01840713031935859	0.018496502531333503	0.018542281743610944	0.018433669682397902	0.01811239685814814	0.01756193999788802	0.01679585501111136	0.015847028052141332	0.014760721910246022	0.013588289800393838	0.012383013537470955	0.01119467531836671	0.010069560749111028	0.009046499959949772	0.0081553131305937	0.007419888182161438	0.006856848598729481	0.006476318590643126	0.006284463965309128	0.006284478808047944	0.006476533520712424	0.006857023796913997	0.007420153032705601	0.00815539505545071	0.009046261461760352	0.010069658146403926	0.011194708244129048	0.012382757868599992	0.013588193449066588	0.014760698740856504	0.0158468811288901	0.016795623733866782	0.017562256336899784	0.01811244673255874	0.01843391530339278	0.018542146709683127	0.018496525234408034	0.018407270338601567	0.01843942082041372	0.018799060615335983	0.01969952955983134	0.02131434282706335	0.02373924470139621	0.02697336486164803	0.030933467296293204	0.035482543512019404	0.040441371945973525	0.04556825058485525	0.050514549147803955	0.05479632738871898	0.0578295274640811	0.05904006979736265	0.0580225446307403	0.05467627604486924	0.04926698022286258	0.04237445711716026	0.03475708452394877	0.02717917819674076	0.020266605879984634	0.01441672297481722	0.009790249168812881	0.006352553547611106	0.0039414837756448495	0.002341292938971118	0.001332109538564774	0.0007274327564606997	0.00038122029956533243	0.00019221222844745256	0.0000931426145530656	0.000043586513898463686	0.000019669999687610407	0.00000829246106959225	0.000003672660498499347	0.0000011767782607252641	5.344389067962751e-7	1.9384945104672369e-7	5.9302526222992924e-8	6.859276646675738e-8	1.294285946196183e-7	-7.008709268507829e-8	1.1845602132520838e-7	5.2104201508917924e-8	-1.0634307567869428e-7	1.35502938425347e-7	6.255352902329037e-9	1.9019702590661325e-8	-1.333360587496557e-7	1.15059671790263e-7	-1.2877419908186027e-8	3.375471357980331e-8	-4.917835505491297e-8	1.7808889862802602e-7	-1.2262776583060742e-7	1.338287418661821e-7	-1.6663519530890625e-7	1.6771757982425584e-7	-5.19508938090496e-8	4.923115404231737e-8	3.4570367679620517e-9	-3.2819796436101e-8	2.1301567176834624e-8	1.1054283965972189e-7	-4.475330694919677e-8	1.6301736494028773e-7	-1.6536893521212903e-7	1.4223888478159807e-7	-2.572686041979466e-8	-4.004358700182564e-8	1.2094475976276442e-7	-3.8443670580257105e-8	6.119861761799683e-8	3.008228732781504e-8	8.055751121727184e-8	1.0733972100052114e-7	2.1166666874794515e-7	5.818406735302872e-7	7.962764485558438e-7	5.705638728148443e-7	-0.0000022586670131996556
"t=82"	-0.0000023668733498682926	6.185918661749668e-7	9.724872559457864e-7	4.436357309289818e-7	2.5197625508344146e-7	9.749373941492223e-8	8.136899232180639e-8	3.14576458215754e-8	2.2025608004128117e-8	9.228123631910279e-8	-2.9814194335564537e-8	1.568903151838441e-8	8.158022224424855e-8	-1.1130002053327814e-7	1.5619717741444106e-7	-7.8349841281522e-8	6.852497402842772e-8	1.8005321344993774e-8	2.954206324012887e-9	4.8707740063491656e-8	-6.266726226833441e-8	3.1007405754124306e-8	-1.4109803991857461e-8	4.588629476387496e-11	9.412821555532247e-8	-1.733633048228711e-8	1.6646050804425272e-7	-1.2032284901764e-7	2.2628478901776106e-7	1.6400529379012596e-8	1.8936438639372e-8	-2.2042386416121218e-7	1.2747107780430866e-7	-4.867388603280176e-8	-4.156995025983434e-8	-4.987938295730743e-8	4.872760916985186e-8	3.5686182120464593e-8	-1.602210397688708e-7	2.2530708498891272e-7	-6.128250784609435e-8	1.2152866191161849e-7	3.103017336414382e-7	4.797528956324015e-7	0.0000012696595169670033	0.0000029945964629130017	0.0000072058010103237535	0.000016849918810124542	0.00003766984167330456	0.00008107417793479232	0.00016844340448862738	0.0003363308432511314	0.0006453792951357507	0.0011899461808477785	0.002104770812558332	0.003569016418224269	0.005796346142201703	0.009004398109222822	0.01337032288143336	0.018957402701971438	0.025650244045134163	0.03310033208722962	0.040728571928599355	0.047794071354610335	0.05352812350242353	0.05730584592295107	0.058794608539863735	0.05801920619029377	0.05533136027583663	0.05127670712638843	0.04644252286162831	0.04133074882012222	0.03631166850194245	0.03164013867703597	0.027505147552477016	0.024056825065039145	0.02139873904177869	0.01956034435891163	0.018475361458740625	0.01799164387287633	0.017904768277645755	0.018005591365137574	0.018117466229092383	0.018114500947454593	0.01792318016135519	0.01751378402512671	0.016887765437557323	0.01606901612221301	0.015094589385632684	0.01401055398615736	0.012865931899271654	0.011708450733475262	0.010584209774702535	0.009531944420253069	0.008583656166034404	0.007765102893317444	0.007094036756089661	0.006582520253887614	0.006237932378973854	0.006064901984607851	0.006065086492908045	0.006238185254887729	0.006582610528870214	0.0070941747933427335	0.007765258792081564	0.008583887302846316	0.00953179611211974	0.010584008755176066	0.011708537889514647	0.012865494466973937	0.014010535664533807	0.015094750705290316	0.016068944330280166	0.016887506034160782	0.017513873525504486	0.01792334623573344	0.018114669203602163	0.01811762868573208	0.018005385566114973	0.01790488725228334	0.01799157684838293	0.01847542736928509	0.01956019357432026	0.021398714164725496	0.0240568327831171	0.027505243396175327	0.03164019795034878	0.036311366364762065	0.04133099484568137	0.04644242559755607	0.05127679139144681	0.055331229136492355	0.05801942021256201	0.058794348068772706	0.057306134793170926	0.05352771837140047	0.04779432969909447	0.040728530632851756	0.03310052206522118	0.025650028861672336	0.018957590793691304	0.013370285078419641	0.009004261675475078	0.00579633872501617	0.003569054861106591	0.0021049619211006565	0.001189727940096974	0.000645459641071322	0.00033619862621303565	0.0001685257954932018	0.0000810355683591446	0.00003762998120482308	0.000017067615997734542	0.000006948077926893781	0.000003287881900737588	0.0000010901983072963972	5.482031806280929e-7	2.953955927642582e-7	1.0450500698144793e-7	-1.067849586533498e-8	1.1460708293498101e-7	-2.7547638059566282e-8	-7.788096978433856e-8	1.583179425335146e-7	-1.14635129722096e-7	-3.351899968695449e-8	-8.129602913076184e-8	1.0210395029464081e-7	-1.7623217607454222e-7	-5.741313868767861e-9	8.851080079974594e-8	1.3323761438588377e-7	-7.764371523499847e-8	1.9685743335440264e-7	-1.1122053755752148e-7	2.3763418832700722e-7	-1.5072542880467665e-7	9.352025720499313e-8	-5.945766967663246e-8	3.354399358279636e-8	-3.6015129767363874e-9	6.001533769950385e-8	-7.165689330790315e-8	1.5235663597401583e-7	-1.2157468232132373e-7	1.634779693837629e-7	-1.273044409888513e-7	8.639407667043741e-8	4.246708307231728e-8	-3.9317738065314245e-8	8.44520116061176e-8	1.4643776413691967e-8	3.3985616765264126e-8	8.049505029195103e-8	1.0559562368950282e-7	2.618121756059466e-7	4.276769834943295e-7	9.752312621902348e-7	6.169666040278798e-7	-0.0000023646599951465674
"t=83"	-0.0000022546809932411094	5.783002464676557e-7	8.507884342590089e-7	4.950654985957925e-7	2.4730991599053453e-7	1.6008318004523403e-7	1.1645248876313019e-8	9.835297287708045e-8	1.8241224086779084e-8	-9.540953582742873e-10	1.3412900456977184e-8	4.888085380905238e-8	-6.659770956929378e-8	1.2463408993745873e-7	-3.8533062740597757e-8	1.109752315597845e-7	-3.277865734396812e-8	9.028759850870927e-9	-3.8583391925861577e-8	-1.694930040763154e-8	3.231245393475746e-8	4.032658484920404e-8	3.338604226410524e-8	1.2870098764494742e-8	-3.208336918358867e-8	1.6654346146616206e-7	-7.56906517462852e-8	2.1615016609910498e-7	-7.31147705712587e-8	3.96192412210894e-9	-6.88411488924956e-8	1.6502848254607017e-7	-1.151694489776034e-7	7.844996374739566e-8	-1.0805653005707683e-7	-4.3239303137987406e-8	-1.0810372308434069e-7	-4.059886715701566e-8	1.0647874004732216e-7	-1.2110872438242382e-7	2.512662607978555e-7	1.4049042729169514e-7	3.8243460143139174e-7	0.0000012072549588904025	0.0000026071917510472886	0.000006379752256147064	0.00001462466931301254	0.000032588722857052055	0.00007071816381887253	0.00014745735200127896	0.00029613226843050455	0.0005720562412810937	0.0010614434602895795	0.0018905402795488246	0.0032286612098911815	0.005282484741118476	0.008270681317844586	0.01238171578292624	0.017705501864657802	0.024168366918011608	0.03147055234244611	0.03908025973958118	0.046284132112577425	0.05231280287181228	0.05650369851380588	0.058458034621890476	0.05812875172291876	0.055805596529904244	0.05200264449819614	0.047305069031400526	0.042231123784290725	0.03717159400361947	0.03239750638059247	0.028105533404576	0.024456058296173033	0.021569503743167795	0.019502894441049468	0.018219208566327416	0.017589948394011623	0.017423509931196457	0.01751031602960884	0.017665141144312724	0.017748360539565522	0.017671791140150273	0.01739288039237996	0.016901319740049936	0.01621190091189073	0.015353948860411082	0.014367294689742072	0.013295822911626676	0.012185541104284825	0.011080867282035722	0.010020840864847114	0.009039052412974313	0.008162516897273764	0.007411254008105828	0.00679896920624401	0.006334268541657306	0.0060223351825801075	0.005865939949416643	0.005866019504768505	0.006022452358850794	0.00633445970270885	0.006799168073885364	0.007411422100212506	0.008162558969148082	0.009038902598465515	0.010020814878241469	0.011080721459877596	0.012185656526315092	0.013295572642114784	0.014367040235646167	0.01535407784669196	0.016211973984035177	0.01690121509862408	0.01739287894591135	0.017671907125314523	0.01774845586946272	0.01766529492365021	0.01751033497302046	0.017423472367300463	0.017589910210926596	0.018219210089372107	0.019502718134652985	0.02156961485199438	0.02445594769396031	0.02810555923563085	0.03239757582915204	0.0371714865785262	0.042231211035240634	0.047305032740713404	0.05200282431757952	0.05580540577022808	0.05812896294165493	0.05845778828324344	0.056503813724677054	0.052312461857689785	0.04628454759208578	0.039080129807988806	0.03147065863619114	0.02416825986010318	0.01770570687012707	0.012381613235200262	0.008270591407602668	0.005282541061673807	0.0032285856377930466	0.0018906267203255833	0.0010613590059801448	0.0005721034670642666	0.0002960698601959244	0.0001475672055980537	0.00007070740704828715	0.00003248725238447214	0.000014866518271761109	0.000006059697564397837	0.000002893497863309946	0.0000010124252105558895	4.5254215630397e-7	2.051484064846676e-7	1.2448379227425477e-7	-1.1924217613312749e-8	-1.6264711355518102e-8	7.055797257571328e-8	-2.2469385085877036e-7	2.0223355656767694e-8	-6.31255316907442e-8	6.552557829664352e-8	-1.196384866730682e-7	1.0317539356208272e-7	6.764424909100342e-9	-5.041704775887723e-8	1.9169338338898e-9	1.373072910926254e-7	-7.347562247517203e-8	2.3530534121185553e-7	-1.628485744031849e-7	1.940508639330929e-7	-9.603854400630496e-8	1.0472513900516844e-7	-4.352917004624146e-8	6.94185878780118e-8	-1.0973009600956374e-7	8.315598831742932e-8	-1.0946743189688135e-7	1.6831935467642722e-7	-6.436228505712904e-8	1.2921869008142295e-7	-7.784129441024135e-8	3.934136583172432e-8	3.9280721120249495e-8	1.025582840874506e-9	1.8273808466418018e-8	8.010919638756775e-8	1.502072433101631e-8	1.7198570045895423e-7	2.2780974995306735e-7	5.199345631812236e-7	8.462864010683191e-7	5.69454234100597e-7	-0.0000022523741532998187
"t=84"	-0.0000023370905768427264	6.278488904332136e-7	9.002339355079769e-7	5.137677110411687e-7	2.431846722883435e-7	6.691568354977306e-8	1.6982250594654857e-7	-3.426747552381926e-8	7.806035495772079e-8	-1.9646804738648882e-8	5.250896606412425e-8	-4.7442951345288975e-8	1.123620791965152e-7	-9.391876276687583e-9	3.374730928040748e-8	-2.570896295850389e-8	3.188514208218862e-8	-2.116014741204708e-8	2.9557442493555186e-8	-1.409407879293667e-8	4.975022294129161e-8	-3.512496404844967e-8	1.596002019432774e-8	4.4919815644917094e-8	1.0925807403250332e-7	-1.1092623675157398e-7	1.7294049914351461e-7	-8.510399296390858e-8	5.198647179405214e-9	-3.349651067630077e-8	8.739887125130963e-8	1.4924741442712275e-9	1.507189159033473e-7	-2.407414396721208e-7	1.295991098881899e-7	-4.725361213431256e-8	1.6801939284327716e-8	-5.693908211590326e-8	-5.752222875798907e-8	1.5433964128952482e-7	-4.593398850172292e-8	4.61846686450329e-7	0.000001012875236794386	0.0000021481182134186483	0.0000055400647316350415	0.000012587025079224823	0.000028406567843974884	0.0000617116407871654	0.0001290494651580154	0.00026081317349868627	0.0005065982458674068	0.0009457869988898082	0.0016962439941480278	0.0029172058668286427	0.004808481239454099	0.007587179853242532	0.011450357412212453	0.016512017573429683	0.022735662375497512	0.02987097314129117	0.03743448289710938	0.04474454765002456	0.05103708146455199	0.05561867960856304	0.0580308170776086	0.05815444285353222	0.0562141524230223	0.05268703368074701	0.04814971436682314	0.043135001903371606	0.03805560149926912	0.03319786879060971	0.0287669478856748	0.024930871712154135	0.021824445224134625	0.019528152067708193	0.01803466248560015	0.017241502280251342	0.016972282127127536	0.017021425226216746	0.017196317115344084	0.017345883201754564	0.017368205900001876	0.01720780267492006	0.016843242676260695	0.016280303992686762	0.015540598806977446	0.014656772436685173	0.013668398228929957	0.012618238896238143	0.011548518641264272	0.01049836934715509	0.009501945946641666	0.008588242567977411	0.007778983924487948	0.0070896762578879224	0.006530851742256982	0.006108459697364732	0.005825832680715126	0.00568407788472991	0.005684085314866305	0.005825915827506245	0.006108657210980195	0.00653093796731441	0.007089728886259805	0.007779079727377569	0.008588469639470686	0.009501716533450777	0.010498212822231623	0.011548511335358724	0.012618111030537116	0.013668242289463728	0.014656626824550156	0.01554067598421427	0.01628053392949569	0.016843162542063306	0.017207758333997236	0.017368327563225816	0.017346044508681935	0.017196390820114815	0.017021420515629604	0.016972162056471563	0.017241420095114313	0.01803467779316359	0.019528066791618004	0.021824380863455728	0.02493095515692889	0.028767048995750777	0.03319775490105814	0.0380555954108831	0.0431350243208275	0.04814978103262868	0.052687201435744235	0.05621398523344334	0.05815453629310474	0.058030509514597206	0.05561873078418644	0.05103701756378942	0.04474490074055526	0.037434234128734256	0.0298711364598766	0.022735736850270305	0.01651196991189574	0.011450255361046824	0.007587162393854485	0.0048085812983058585	0.0029171781454889745	0.0016962728979745822	0.0009458010179231868	0.0005065910383337258	0.0002607701752168623	0.00012909976999975203	0.00006167805656942527	0.000028269800752767082	0.000012803621876500415	0.000005254849892777358	0.0000024565603874426856	8.494218065591141e-7	3.849556123869391e-7	1.2077718802849802e-7	2.845260538286709e-8	4.7471146125133146e-8	-1.2404949178979052e-7	1.028170850680965e-7	-1.0456915711110071e-7	6.660544349390563e-8	-1.229473896025013e-7	1.1744880967778926e-7	3.906591028446371e-8	-9.582697635401871e-9	1.657964554535596e-8	-1.8022569103770536e-8	-1.6828157756165751e-9	1.244325952276526e-7	-1.702693566141278e-7	2.0933128019873237e-7	-1.0826424468035611e-7	1.6762652188528904e-7	-9.698785996548054e-8	8.328170364446663e-8	-9.443964388289317e-8	1.2086751755013836e-7	-8.129138784340739e-8	7.261994683371853e-8	-7.581688232782824e-8	8.084396763141655e-8	-2.590558911830243e-8	1.117779050430201e-7	-5.093569821479349e-8	4.277538989683194e-8	-2.4202935211548038e-9	7.321977046892414e-8	-2.4904050155427626e-8	1.6312578521304744e-7	4.414360599280798e-8	2.761148533148017e-7	4.950616340204661e-7	9.074525280095003e-7	6.340745734023656e-7	-0.0000023439516995127363
"t=85"	-0.000002244696848507921	5.475091213735794e-7	9.14113253092097e-7	4.736642538194502e-7	2.2265126398135493e-7	2.249202245563353e-7	-4.19235178794608e-8	1.2286336148470411e-7	-6.106411931661171e-8	9.154607882866372e-8	-3.25193099115495e-8	1.2587949382858454e-7	-2.1377708825376374e-8	1.4242774848405304e-8	4.085315108426357e-8	-4.0010843749271885e-8	-2.2179193259752594e-8	1.1345289929742819e-8	1.6561498172862343e-8	7.996286566225308e-8	-5.3447409609219676e-8	6.288681908550586e-8	9.731005001789583e-9	3.0024119967997365e-8	-4.515244311775746e-8	1.5206388304100926e-7	-1.4283629379274743e-7	-3.4812420834917646e-8	1.2411128014200301e-8	4.067505032789853e-8	4.3925110881914975e-8	-2.813201460671877e-8	-1.7194875367998463e-7	3.5559661681894283e-7	-1.6127683200028997e-7	1.1686047118875109e-7	-9.268337874956956e-9	8.737865653252186e-8	5.9269673835515846e-8	4.6542669718263596e-10	4.167931386689361e-7	6.509946894883711e-7	0.0000018671265047398578	0.000004787584807042222	0.000010786921328942434	0.000024620223877502845	0.00005363252944001751	0.00011302998308893031	0.000229557935551572	0.0004481992753787578	0.000842275391151226	0.0015204228605694148	0.002632848404636512	0.0043717180348316065	0.006950849806700465	0.010574475091475244	0.01537660068798219	0.02135489075689423	0.028306835535645725	0.03579690695211568	0.043180866685851305	0.04970572703374865	0.054654865289728516	0.05751462788615713	0.05809423088105137	0.05655281731148443	0.053323659767188225	0.048970102805020455	0.04403674674172353	0.03895695473183247	0.034033552543850765	0.02948230034263921	0.025475457001974955	0.022159598540658965	0.019635524386730774	0.017924770977644	0.016952050570114174	0.01655947793033763	0.016547896781073934	0.016721380707580558	0.016917493318367005	0.01702219244889147	0.016967031901366836	0.01672102444282053	0.016280015638635237	0.015657372584481632	0.014879617229236253	0.013981559273569033	0.013001338044871913	0.011979285138696172	0.010953427753145006	0.009958707488028073	0.009025035541595061	0.008175837445348444	0.007428910272048284	0.006796588278146887	0.006286029652074143	0.005901554140512522	0.005644887583817204	0.005516763549580528	0.005516674152630019	0.00564494243801017	0.005901724686883325	0.006286087100421223	0.006796669559895108	0.007429059325411935	0.008175853039472769	0.009025263458252386	0.009958413554780221	0.010953121513690767	0.011979242551679925	0.013001365333525694	0.013981458345057596	0.01487953460018232	0.01565738161756225	0.016280036020441147	0.016721298782527372	0.01696698102392169	0.01702233298334599	0.016917564721005696	0.016721341352005648	0.016547943226001394	0.016559267741669714	0.016951921768966205	0.017924828319534347	0.01963568915760694	0.022159482302320788	0.02547542704226402	0.029482297984046224	0.03403369778156162	0.038956717479741165	0.04403684311425038	0.04897026222121437	0.053323734412300317	0.05655255450792562	0.05809440551720435	0.05751436599667592	0.05465486606680581	0.04970584736187844	0.043181052883356275	0.03579660479490909	0.02830694119943411	0.02135514981743525	0.015376428389841656	0.010574435635679391	0.0069509737560311535	0.004371708981513955	0.0026328750894574204	0.0015203173075092336	0.0008423034302480481	0.00044819030676901406	0.00022950820958433926	0.00011307600560894748	0.00005359520413250607	0.000024595543750116633	0.000010972670596243184	0.0000044789220322583034	0.0000020778957949829646	6.804828198703206e-7	2.720861437266464e-7	1.4608765319668038e-7	-4.066528447310702e-8	1.0167429553842311e-7	-3.0357242497558445e-8	1.6747131725836084e-7	-8.246874072526111e-8	1.8434894344387942e-7	-6.662885254637985e-8	-7.930619394524996e-8	1.0800612892936101e-7	3.010901139521849e-8	8.997257494591793e-9	-8.781812421698731e-8	-9.966657921189892e-8	1.8017764402689096e-7	-1.2552441008839565e-7	1.3082247873885677e-7	-1.1449361358994992e-7	1.3808112553359564e-7	-6.343122660457112e-8	1.1241236774761632e-7	-5.8298573191173375e-8	6.320281764615743e-8	-3.7334393243604325e-8	-1.563661489178969e-8	-3.856358676834759e-9	4.7186585416802984e-8	-1.8158055614669877e-8	1.207612676523695e-7	-4.16039784845168e-8	7.702098303585814e-8	-3.754739275052543e-8	1.23280396002734e-7	-4.9469831564508127e-8	2.4386928965114407e-7	1.8684565650239904e-7	4.960213236815392e-7	9.074839510958554e-7	5.454669921300948e-7	-0.000002240361702154914
"t=86"	-0.0000023482841329247606	6.611835094982865e-7	8.938390446688871e-7	4.995322017142811e-7	3.220211649557214e-7	-5.953105453038177e-9	1.6712956829589842e-7	-4.8435249033751404e-8	1.0852711018749517e-7	-3.010087534782713e-8	1.0768273173145104e-7	-5.001568859075434e-8	3.935684855793653e-8	3.6022104410449174e-8	-8.399417295024136e-8	8.719823862968212e-8	5.308072648091411e-9	3.573646911725348e-8	1.3641937135489002e-8	-3.297044526284765e-8	8.835014875252512e-8	-4.701014355568134e-9	4.619506777103766e-8	-1.5264367103640097e-8	3.099828116415182e-8	-1.65208129287997e-7	2.2658473319836503e-8	2.0426469515832935e-8	-6.159937682159722e-8	7.276438285241937e-8	-9.220920271779676e-8	2.8372349358818383e-8	2.325261746483065e-7	-2.671656083030882e-7	3.103710426444195e-7	-5.4986360464859274e-8	1.750081870532938e-7	3.987838093078011e-8	9.22810927672657e-8	3.2024917162587485e-7	5.87814822816668e-7	0.0000016786626317877307	0.000003917453994528586	0.000009234470430996566	0.000021310164931120923	0.00004663058633969097	0.00009893700770635672	0.0002017127060963686	0.00039635640521229476	0.0007495239888489769	0.001361413801295619	0.0023738111394855377	0.0039700606873118716	0.006359808188284077	0.009752211953981238	0.01429801782280049	0.020027216815490245	0.026781483660867633	0.03417351585470474	0.041600795163430404	0.04832539914575895	0.05361535793211014	0.05690964599827408	0.057946928600847714	0.05681826859207206	0.05390781057773253	0.04976074176775913	0.04493011428226801	0.039868433818933124	0.03489843495595368	0.030244552415454762	0.026083292587608664	0.02257020814226851	0.019823650804246196	0.01789142005095201	0.016726231171235728	0.016191804525311437	0.016098532791309794	0.016249516689373134	0.016472484869387016	0.016643163912076098	0.016679729206608318	0.01654228623348275	0.016216295900626787	0.01570826065422437	0.015038146764980165	0.014234530288252834	0.013331721045317324	0.012367697495967889	0.011378326339257394	0.01039883576152456	0.0094597282720279	0.008586231374424047	0.007797726753318024	0.007108897984857143	0.006528233545489148	0.0060614586236571455	0.005710995341852376	0.005477769956680922	0.005361034261839648	0.005361287227392819	0.005477904381381293	0.005710891597085599	0.00606155054909796	0.006528437406509435	0.0071089593505963	0.007797955019759106	0.008586026369881039	0.009459793429150598	0.010398666120193023	0.011378208478175944	0.012367476736819372	0.013331779838313573	0.014234454862922297	0.015037899870563809	0.01570860581610134	0.01621621727176681	0.016542434576159892	0.016679820462120576	0.016643151085248276	0.01647267840475919	0.016249371838644833	0.016098547247486716	0.016191736108033594	0.016726181148971064	0.017891461582810186	0.019823665998434437	0.0225702149198026	0.026083351276167788	0.0302442202123262	0.03489860305478598	0.03986832762861259	0.04493031961306082	0.04976077260323353	0.053907804065715714	0.05681823213374748	0.05794687857938374	0.05690944860067082	0.05361550942984994	0.04832538383369722	0.041600873580958764	0.03417354209683798	0.026781519164871037	0.020027330858446102	0.01429779521982022	0.009752156701090975	0.006359976001418022	0.003969964243796809	0.0023739884051178217	0.0013612399001436959	0.0007495374248098763	0.0003964096334464484	0.00020167209260701924	0.00009902903999403634	0.0000465101615833019	0.000021295440077562233	0.000009391451125106975	0.0000037741908835986493	0.0000017392666427085146	6.627480072518566e-7	1.73341718645581e-7	2.0469049155646957e-7	5.691175886113342e-8	1.25422259245056e-7	-6.6830181721933e-8	2.1883434786484912e-7	-9.73333124099085e-8	1.1287908330270824e-7	1.0914903025849299e-7	-1.3303985857415768e-7	5.517287848810781e-9	-4.1461297950462495e-8	6.27525265084472e-8	3.401857751050841e-8	-1.7912366323535878e-7	8.675705831517888e-8	-1.0299663766311085e-7	1.0682510720450011e-7	-5.440832939740403e-8	9.630213859690429e-8	-2.6320915225142016e-8	2.1930485982757375e-8	2.4696430012127735e-8	2.029626811062002e-8	9.328831584998198e-8	-7.1119325650848e-8	9.674462786435356e-9	4.1949194229395914e-8	-4.2826590940237e-8	1.1155890344838326e-7	-3.0924556360112376e-8	9.168446979401779e-8	-4.0768257658641005e-8	1.8630939402353164e-7	-2.901659235110543e-8	3.4378648872124273e-7	4.703105622727577e-7	9.004889862662679e-7	6.721616685467779e-7	-0.0000023524214598502624
"t=87"	-0.000002238253237862864	5.563230791594265e-7	8.887523946787823e-7	5.547495475211051e-7	1.255157293655884e-7	2.5039889173239516e-7	-3.0062719869050625e-8	1.0865746724597614e-7	1.7112519179462993e-9	7.5836429358489e-8	-2.49492826398523e-8	5.372222455779507e-8	-2.030285728427117e-8	-6.090544357739702e-8	1.199386164829619e-7	-6.725706014343302e-8	8.386431527007687e-8	2.8710189559078003e-8	3.986115093557174e-8	2.596972337176595e-8	-1.5131121244849055e-8	2.3723325415225816e-8	-1.0918379644841991e-8	-1.169208718732051e-8	-6.919980366504319e-8	4.341373605054599e-8	-4.246858475998039e-8	-3.0127521255529643e-8	1.8825245862164053e-7	-1.672027398758047e-7	7.880737273868732e-8	2.1821298878954565e-8	-1.1819047107675118e-7	3.0335974920969733e-7	-2.0016734336714137e-7	2.525744157155785e-7	-6.049144718467403e-8	1.5002886688542105e-7	2.9035611193162225e-7	5.674129252009052e-7	0.0000013844555026842897	0.0000033907465223359523	0.000008108152610986075	0.000018311633054657328	0.00004047052946121177	0.0000864640724850263	0.00017718164384528112	0.00035027939126830443	0.0006662053319335115	0.0012179958409663794	0.0021381905872630558	0.0036012218686068964	0.005812017069926179	0.00898182480059384	0.013275887691957755	0.01875344648521693	0.025297335131131082	0.03256945958449109	0.04000999126082461	0.04690239147256081	0.05250661853448779	0.05621833145855204	0.05771096414901977	0.05700610214597335	0.054434470851296046	0.05051699450760494	0.045809723559226634	0.04078485644792629	0.035785640728572266	0.03104598188276997	0.026747973224907517	0.0230516337562644	0.020089898140709495	0.017934881932367364	0.016567609234591107	0.015875403079498085	0.015680636294825745	0.01578876856172229	0.016020242180789568	0.016239699232801663	0.016354343731303622	0.01631425142941012	0.01609557213168611	0.015698026294310052	0.01513441837076479	0.014427711758823625	0.01360799158261805	0.012709721270854568	0.011766939765469275	0.010814628176773033	0.009882919589980332	0.008998281178485446	0.008182230786940026	0.007451066373436954	0.006815085621547645	0.00628193721577075	0.005854755788185728	0.005535139632756647	0.005322329322211328	0.00521652743290435	0.005216355866604627	0.00532215662795299	0.005535220138560559	0.005854952771341626	0.006282061630123348	0.006815371860034225	0.0074509669121871624	0.008182330268990956	0.008998210352172076	0.009882762998725259	0.0108144446862809	0.01176710976014994	0.012709394276215091	0.013608007584142268	0.014427733028457346	0.015134036730357514	0.015698191373128334	0.016095951964277155	0.016314185772835832	0.016354561010261004	0.01623955330342164	0.01602034695072807	0.01578868264014699	0.0156808008044943	0.015875254670884686	0.01656752253154381	0.01793499438631352	0.020089856025202413	0.02305168030605853	0.02674790311057096	0.03104581809485918	0.035785609381068006	0.04078495986103836	0.04580988768543781	0.050517000213822216	0.054434313277205715	0.057006291646052865	0.057710748479921636	0.056218232931705914	0.0525067337133418	0.04690251726541017	0.04000989451073289	0.03256957365073432	0.025297343695745322	0.018753369705500234	0.013275804254018198	0.008981755635383615	0.005812236792543057	0.0036010343145352897	0.002138332966670542	0.0012179311993039121	0.0006662647680002465	0.000350369451300403	0.00017707345686690523	0.00008657802985356788	0.000040325660453310874	0.000018417385772129258	0.000008102963212297531	0.0000033012381526198453	0.0000013925342084997183	6.861966246329843e-7	1.6151522308494037e-7	1.4132876446915077e-7	5.695168336927736e-9	1.9305418852422207e-7	-1.0016127161005528e-7	1.601634657122375e-7	-3.355158728624019e-8	-3.338440279776478e-8	1.340692200590965e-7	-7.671183310797858e-8	9.820035329344279e-8	-3.56916285415565e-8	-8.737203915920588e-8	9.301878012291098e-8	-1.1292365809101312e-7	6.716757383617988e-8	-3.846010965258273e-8	8.047519983733764e-9	-2.722280068034877e-9	3.87938403623167e-9	1.0435743225123417e-7	-3.485375899003884e-8	9.152752133978481e-8	-8.173193932758949e-8	1.4561037442462066e-7	-7.295042425692344e-8	-1.4202529485807247e-8	5.213266884851464e-8	-2.0029951808275825e-8	7.651287370347148e-8	-5.913263212420361e-10	1.0438200870321879e-7	-3.9213016167494175e-8	2.771277460844601e-7	1.0456741550424198e-7	5.747034836911524e-7	8.811564841115782e-7	5.394083344434364e-7	-0.000002226593617815631
"t=88"	-0.0000023436243771213228	6.439641068167745e-7	9.772616808012557e-7	3.764309743914396e-7	3.7784208672952957e-7	6.755244918998926e-9	1.4346295629241723e-7	2.5853529428410127e-8	2.922343200761901e-8	2.4716282354120267e-8	6.797256979496069e-9	-1.6456870532977064e-8	1.1859104809275323e-8	9.363934683204178e-8	-8.066776091553152e-8	1.1883186856742611e-7	-2.3474009958057707e-8	7.894787268369896e-9	-1.107300551250745e-8	6.991056922256433e-8	9.751693785808868e-9	3.28972974417141e-8	-6.96040535208553e-8	2.56693744038472e-9	1.6080026865594732e-8	-7.467965357221829e-9	9.827065339251817e-8	1.2186011211223757e-7	-2.7808969771392356e-7	2.0754741658635112e-7	-1.80999332188847e-8	5.0569277099121734e-8	9.410611689908421e-8	-1.7279869357622601e-7	2.3904047719014443e-7	-2.2430206292334276e-7	1.8915791821783046e-7	1.7692299392191302e-7	5.102989102390154e-7	0.0000012017420916166088	0.0000030144659652897587	0.0000068969903210813754	0.00001578267052038118	0.000035375547751903547	0.00007550754884311228	0.00015545432914187973	0.0003092091454846013	0.0005916590775167929	0.0010887242790250662	0.0019238851116082367	0.0032629857704107312	0.005305082201830125	0.008261511315181824	0.0123097647376883	0.017534339795928222	0.02385765844993515	0.030989541775652163	0.03841391212540379	0.045442623217290756	0.05133275517379299	0.055443361291849125	0.057387489969860095	0.05711423500234303	0.05489918526111137	0.05123263547632528	0.04667002549215271	0.04170136464407026	0.03668900988521684	0.031880805740773344	0.027462715269841342	0.02359784345303162	0.020430758213427436	0.018054999031279162	0.016478550333792863	0.01561469589504727	0.015300874230824824	0.015347021407386086	0.01556829097305823	0.015819824469461397	0.015998868358308993	0.01604417646961187	0.015924452014516866	0.015631497615460566	0.01517141039917791	0.014562273036387796	0.013829275715434464	0.013002870737523153	0.012115331859774536	0.011199983105921074	0.01028658045883557	0.009403034810205213	0.008571646584036863	0.00781039463572597	0.007132018084092917	0.006545733271283716	0.00605562025978601	0.005664494307443646	0.0053721236978107045	0.005178228352732295	0.005081364941248667	0.005081375662324805	0.005178226583277268	0.0053721516852945905	0.005664544288110918	0.006055731229489103	0.006545604455656662	0.007132258235003408	0.007810571802151167	0.008571633945594015	0.009403017184253404	0.010286397968473526	0.01119966611625467	0.012115570172155365	0.01300266845546405	0.013829171272414675	0.014562301126975985	0.015171329415860746	0.015631386466530173	0.01592483916819354	0.016044167188700276	0.015999020592069146	0.015819632504281977	0.01556843940962449	0.015346951924236407	0.01530105061324849	0.015614528933618144	0.01647851268293421	0.018055030940083316	0.02043080540996356	0.023597845774611326	0.02746255557154076	0.03188080579742425	0.0366889589337972	0.041701589583420406	0.04666989306469982	0.05123270458601448	0.05489893419058167	0.05711470014043363	0.05738709344619064	0.05544346710867565	0.05133262737953326	0.04544285384670932	0.03841388741182783	0.030989567172981736	0.023857738893593217	0.017534152380805135	0.012309771388670954	0.008261373570213837	0.005305376515669535	0.0032629023376833377	0.0019239318692652052	0.001088624871276922	0.0005916868494203475	0.00030929562743142736	0.00015536323765064086	0.00007570177691262892	0.0000350455658604254	0.000015936574713770746	0.000006921954634031557	0.0000029656502050778855	0.0000011513986131195253	6.083262816813928e-7	1.5157182176039896e-7	1.5499344518943303e-7	-1.1818885914394173e-7	1.0366877256640095e-7	-6.408592323481344e-8	5.8786199352844903e-8	2.7727144358280498e-8	-3.582962826431668e-8	1.611303076520798e-7	-1.2053380282761594e-7	2.5129782477151252e-8	1.4600995779101567e-7	-8.147742280861792e-8	9.176294579749111e-8	-4.657841423671982e-8	-4.376306550479825e-8	7.297466841915679e-8	-5.7857685531459424e-8	1.247524551439838e-7	-1.1662661192346491e-7	1.3473269577790603e-7	-1.045000010968522e-7	1.48871030170028e-7	-1.2056233866797328e-7	1.5650718709903089e-7	-2.737789650542055e-8	-7.499105003638817e-9	6.735708657501505e-10	3.159810535446894e-8	3.198666875814382e-8	1.739875055140061e-8	1.4401397019359052e-7	-7.934578549750881e-9	4.105797752895768e-7	3.6655327562140627e-7	9.67772495030772e-7	6.56908515583865e-7	-0.0000023508085486012575
"t=89"	-0.00000221842316860954	5.841744711299057e-7	7.705610264308049e-7	6.602846397418816e-7	1.1353129236724158e-7	2.1982087761163172e-7	5.498652755342448e-8	3.049850683112254e-8	6.584270095810751e-8	-5.6381607382860466e-8	3.6938851089018954e-8	-2.1555740525869282e-9	4.573562095711026e-8	-4.099804762347503e-8	1.264730207228837e-7	-3.662241887525397e-8	1.771781688031382e-8	1.2906322011119187e-8	5.4999257925736345e-8	-7.036384275238561e-8	5.301781402788919e-8	-1.130398993298698e-7	1.3900983752979101e-7	-4.0642803011969875e-8	4.288859722922922e-8	9.708957837695209e-8	-5.606781705580488e-10	-1.3656182173971132e-7	3.0580938570334837e-7	-1.51502324574615e-7	1.0804875993919438e-7	-2.5227011035688918e-8	-7.763534259908056e-10	8.763646941467584e-8	-2.1361627111637915e-7	2.4267643050635e-7	6.965248611212616e-8	4.322562759950799e-7	9.49220908097459e-7	0.0000026228370393344136	0.000005896423131979134	0.00001379952386015848	0.000030731349907719974	0.00006574574411399858	0.0001365182705822532	0.00027285789492381696	0.0005250091355888387	0.0009721753649759579	0.0017292470019116823	0.002953244860034232	0.004836469963410139	0.0075891081175979425	0.011398134338385102	0.01637034178495611	0.02246523048210136	0.029438123545932893	0.036819588218318766	0.043952959032729555	0.05009827338334272	0.054587421774838996	0.05697532519546711	0.057140599165354744	0.055298879006942636	0.05190415410467297	0.04750645687554045	0.042611425854482854	0.03760276575035226	0.032742879311450146	0.02822116144944875	0.02420367499431808	0.02084240336662757	0.01824977679529416	0.016460475349786008	0.015413544200922114	0.01496472808197935	0.01493057339365722	0.015124057702931903	0.015391519037733059	0.015620212297028035	0.01573907588908241	0.015708825172283225	0.015513609006607587	0.015153111954992471	0.014640564712768422	0.013995773171393666	0.01324571073095715	0.012420239452233695	0.01154996982771428	0.010664978278070891	0.00979313275739302	0.00895723382862157	0.008177432526682016	0.007467903308815194	0.0068396265425402225	0.006298019854765524	0.0058476080168551325	0.005488955339749357	0.005221430845743225	0.005044074049879055	0.004955724198218547	0.00495568433788951	0.005044066370519906	0.005221435708094857	0.005488827142758779	0.00584770204522489	0.006298177670364669	0.006839525293766746	0.007468043782645428	0.008177623498576314	0.008957275417610377	0.009793035388788951	0.010664863723182316	0.011549714189929672	0.01242020093027385	0.013245690641261687	0.01399574808774473	0.014640578414380268	0.015153100815203935	0.015513590379458875	0.015709030941643665	0.01573908207579966	0.015620281991807095	0.015391396891391573	0.01512408756561201	0.014930545097732728	0.014964809361238007	0.015413442930677146	0.016460620140850923	0.018249753175387462	0.02084236158114372	0.024203703559168455	0.028221129092995123	0.03274288154273297	0.03760263899495708	0.04261164594794875	0.04750618966708664	0.051904297478885475	0.05529873779579364	0.05714094476808018	0.056974807016715645	0.054587697855322026	0.050098327233841666	0.04395296836519835	0.0368196216696699	0.029438292603621075	0.022465149594993794	0.016370080322250402	0.0113983587770361	0.007588959990500355	0.0048365979067775955	0.002953198460533879	0.0017292165389446446	0.0009720801474035756	0.0005251019231619081	0.000272939548471407	0.00013627428858298263	0.00006610082103863935	0.000030440212730464822	0.000013896720374217963	0.000005927468688993187	0.0000026228001580586024	9.228081380152631e-7	4.6694439448380365e-7	4.5224927802678394e-8	1.5012302589934023e-7	-4.104569961693727e-8	7.164357995748105e-9	-1.032590524197019e-8	4.688513521866611e-8	2.7277443415130165e-8	-1.0446997400492819e-7	1.5923080010082913e-7	5.997500185372928e-8	-8.577808741083714e-8	1.6579314421338864e-7	-5.8245902767595226e-8	3.5082012850295996e-9	1.2623831013858222e-7	-1.3390185482631267e-7	1.5157623411976573e-7	-1.9466868750317445e-7	1.8230032694521725e-7	-1.3214764049696015e-7	1.6707031791352023e-7	-1.2369061563877182e-7	1.7525160789233496e-7	-1.2743021782224417e-7	1.2570840246528547e-7	-4.1267640304987196e-8	5.3480858075438675e-8	-6.73840360176925e-8	6.98007274202439e-8	3.261906977858331e-8	4.711974277427089e-8	2.2964926948976228e-7	9.189459460046123e-8	6.689419014271891e-7	7.933758191525087e-7	5.770936206683785e-7	-0.0000022251036095877197
"t=90"	-0.0000023409574685384626	6.158360650321271e-7	0.000001049102764771881	3.302414381955998e-7	3.7160986743334234e-7	1.0217524770705921e-7	4.823879184989721e-8	7.133665658187738e-8	-6.077297454165631e-8	1.0105933090365227e-7	-4.2591072224595905e-8	7.130489143580832e-8	-1.721370046503523e-8	8.536069784348399e-8	-5.203414843446552e-8	-2.2154859058431953e-9	3.305696871791497e-8	2.2254267206811562e-8	-2.8262099660558704e-8	6.497822979678602e-8	-1.3107174179349812e-7	1.7645033900670626e-7	-1.8139193214139482e-7	1.6159421512007555e-7	6.633711990833291e-8	-1.644934077837945e-8	-2.208751015420063e-8	1.7561927068143746e-7	-1.3822314337552655e-7	2.3756994660395492e-7	-1.37242909481472e-7	3.67592620786894e-8	-7.875945029489628e-8	-4.2793104948479765e-8	1.925961092830164e-7	1.9291366837315138e-8	3.572904744286731e-7	8.272979864498708e-7	0.0000022900056640962063	0.000004933786208249913	0.000011993709416957543	0.000026648499710568707	0.000057480870327419886	0.00011986985546086348	0.0002404892042769946	0.000465579901109181	0.0008674395213128516	0.001552816655316036	0.0026698345903466425	0.004403978627573246	0.006962508708467374	0.010539384061397872	0.01526130533579717	0.021121392090949098	0.02791936173216847	0.035232627635592983	0.04243974986076038	0.048810218601264665	0.0536545746362348	0.0564751127263633	0.05708291715528335	0.0556289249598001	0.05252630988786744	0.048315037446235554	0.04351171688706701	0.038522343995125996	0.03362522927780298	0.029016783614601138	0.024863045373900494	0.021320482825918363	0.018517677051902992	0.01651399317232094	0.015274392777147261	0.014676759904956316	0.014545436592672933	0.014694011098040471	0.014961377512176854	0.015225402402645138	0.015405755895787743	0.015454686317713406	0.015349415280887069	0.015083647652215149	0.014665225393197479	0.014108918278244897	0.013438179635152592	0.012679556274901027	0.011861654167026336	0.01101357216244303	0.010162295338430383	0.009332180541684387	0.008544125647163114	0.007813515646444502	0.007153251845880004	0.006570312165293135	0.006071030881028783	0.005656406857273866	0.00532678709343859	0.005081717636670646	0.00491917836869582	0.004838456089255594	0.004838526873068294	0.00491924558842427	0.005081522171552555	0.005326822446256374	0.005656291577196382	0.006071127909630936	0.006570569752360367	0.00715307403457921	0.007813567633086826	0.008544270475806082	0.009332262680177728	0.01016226027336753	0.01101332758804896	0.011861544006608216	0.012679474884784714	0.013438104259276162	0.014109024040012352	0.014665366854856532	0.015083597046611108	0.015349419584929191	0.015454651749709614	0.015405812239712047	0.015225475559591306	0.014961303219856448	0.014693957739617902	0.014545364918290393	0.01467688429017766	0.015274434194563424	0.016514038502335127	0.018517752894540718	0.021320395391438263	0.0248631332075282	0.029016538699854433	0.03362543015296604	0.038522194095814366	0.043511876512553394	0.04831477797594452	0.05252657857864573	0.0556286305836744	0.05708305817582571	0.056474799466606274	0.053655022621209136	0.04881026597762739	0.042439535099017545	0.03523280847327637	0.02791949369022062	0.02112122448707454	0.015261198520926667	0.010539398453742521	0.006962508156387992	0.0044040099885891415	0.002669842897334962	0.0015527860058428544	0.0008673014155730074	0.00046565963538613975	0.0002407074261902009	0.00011960639878361157	0.00005778233847641978	0.000026430798195531402	0.0000120283023422596	0.000004967535071176421	0.000002264778203642237	8.141076121015445e-7	4.2640549779981995e-7	6.020556819752443e-8	2.242414576247853e-8	2.295340195690443e-8	-2.8370837346081146e-8	-4.866891822885577e-8	1.5856729151941806e-8	8.677230733944441e-8	1.2300335194836975e-9	-3.470741827271695e-8	1.2571378493753116e-7	-9.416753765645325e-8	1.4433736539309905e-7	1.0510600811919346e-7	-1.6407240555071922e-7	1.9361090386471602e-7	-2.0470084560741952e-7	2.4601034953608547e-7	-1.9935897765943622e-7	1.539108152037727e-7	-1.3562131251365628e-7	1.4457288810554303e-7	-1.4620524346753427e-7	1.7041174660281655e-7	-1.1202057093040452e-7	1.5800765063023192e-7	-9.02994977680649e-8	1.1855179671282912e-7	-7.271377766571163e-8	8.481581625918722e-8	5.439455719180586e-8	8.226599224059328e-8	3.734190590076736e-7	3.3442405222849914e-7	0.0000010447910714361797	6.16761184790704e-7	-0.0000023381237400643684
"t=91"	-0.000002243297462345417	6.052122085709044e-7	7.915063215957474e-7	6.713688106563254e-7	1.8145597302510197e-7	1.000959040098337e-7	1.045182561609792e-7	-3.094315537133241e-8	8.778270310649816e-8	-6.04164472894908e-8	1.1946082389968637e-7	-3.1697824254273144e-8	8.313383370595062e-8	-4.817764076570086e-8	3.619064825599594e-9	5.883443154885981e-8	-3.3061511195420223e-8	-1.4154780014763446e-8	-6.251709816496032e-9	-6.725170687005289e-8	1.884326752410459e-7	-1.7369455129756517e-7	2.739400023488159e-7	-9.242278586896191e-8	9.131941536288934e-9	1.26160749625015e-8	1.1483079798146889e-7	-3.1688475954361195e-8	1.0977222464347847e-7	-2.4962269096207024e-7	1.5159460609037723e-7	-8.940538898105643e-8	7.115591049711156e-8	2.9547363222803824e-8	5.074179343367291e-8	3.007897108053825e-7	7.678984500492092e-7	0.000001847488877659842	0.000004225844544625268	0.00001051633786885997	0.000023014338075055818	0.00005015286319487444	0.00010498946910952878	0.00021196850052518368	0.0004127606509807258	0.0007732567723293116	0.0013929985507525888	0.0024113754325056913	0.004005681370467751	0.006379505508280481	0.00973217888786504	0.014206723664959009	0.019827572512931213	0.026436621815553063	0.03365796797657117	0.04090871750042013	0.04747443143187646	0.052649222431656595	0.0558891595979506	0.056940427337068056	0.05588636918842049	0.05309494577945717	0.04909022686145248	0.04439668453361312	0.039443186563463795	0.03452391392663967	0.029844128616248522	0.025569595157204472	0.02185970009404381	0.018855657486683497	0.016638463259416203	0.01520003589397445	0.014440896813625925	0.014196604452206163	0.014283941124372812	0.014535749281640808	0.01482093088590064	0.015050375198159216	0.015167997416530188	0.01514429547475149	0.014967490956557583	0.01463940687150167	0.014171099124040243	0.013580981370792111	0.012892854023695444	0.012132907341667387	0.011328668856586677	0.010506591863771675	0.009691111260712315	0.008903445498574247	0.008161188544572817	0.0074782752610620395	0.006863297106675659	0.006323661930513369	0.005861952846544893	0.005479937013756819	0.005176925557839995	0.004951573806219578	0.004802804063764321	0.004728381706730178	0.004728267913031603	0.004802544575478129	0.004951821486862462	0.005176891134561212	0.005479928455457084	0.005862029393862045	0.0063236399463557635	0.00686342462162326	0.0074781417247653525	0.00816121847669804	0.008903741712472546	0.00969097690580678	0.010506483358167507	0.011328532662395308	0.012132623595253023	0.012893075498149331	0.013580920998336188	0.014171123534556407	0.014639629513420793	0.014967356932523601	0.015144298128000777	0.015168017593476635	0.015050336518032337	0.014821034852091186	0.014535540334470687	0.014284096090490084	0.01419655221100058	0.014440949969714345	0.015200128918041567	0.01663834678031717	0.018855867461623377	0.021859526142286256	0.025569735478366495	0.029843826490520642	0.03452416644823686	0.039442964632105615	0.04439687631151945	0.04909000302997557	0.0530953999952527	0.055885819519709834	0.05694045662257319	0.05588914492402097	0.0526495556528187	0.04747437832823043	0.04090860927026807	0.0336582346245794	0.026436518476812276	0.01982738175626586	0.014206749347313696	0.009732125449186446	0.006379698209033058	0.004005683918863356	0.002411291707528518	0.0013930278407267016	0.0007732078746636173	0.0004127610016212424	0.00021208441015951873	0.000104847486592341	0.000050369793904492255	0.000022873176370730164	0.000010467307667183512	0.000004257299492826938	0.0000018933094617645807	7.064056968264509e-7	2.980017356213338e-7	1.4834795758478236e-7	-2.0987032778307935e-8	1.8088371911417767e-9	4.231408778920809e-9	-1.1385533293939432e-8	5.523085766512281e-9	-8.922255834153958e-8	1.359229537811757e-7	-4.4874188365184864e-8	1.0370171887874591e-7	-4.4171525659386646e-8	-5.1343034712658664e-8	2.3569171880843953e-7	-1.8704794801926994e-7	2.3681266636543796e-7	-2.3629918399770133e-7	2.1071243738735035e-7	-1.5020051413738855e-7	1.1872330873963222e-7	-1.0039548281604027e-7	1.4638697587443517e-7	-1.424716369324841e-7	1.5611370796086987e-7	-1.4265896119969312e-7	2.102512210999663e-7	-1.0035328656954334e-7	1.1699974977741334e-7	-5.1181490601237556e-8	1.0968215335971365e-7	1.1087573559276365e-7	1.8473420460018986e-7	6.4973620306219e-7	7.815652578457843e-7	6.196836391803018e-7	-0.000002240952846843669
"t=92"	-0.0000023199950607288855	6.335053478467856e-7	0.000001000294200581564	4.0545726287533057e-7	2.5338581421952e-7	1.7622628434299514e-7	1.3146628230487067e-10	8.055381317539911e-8	4.65487204337478e-9	1.0761902213829444e-7	-5.921501367023296e-8	8.442670429431587e-8	-7.133851820384507e-8	2.2548919398346357e-8	5.1589503224924727e-8	-5.669539804298296e-8	4.694676181138391e-8	-9.338974038541892e-9	9.681838109010243e-9	8.201731149792835e-8	-1.4113453383757246e-7	2.3388592340634062e-7	-1.3705253998352873e-7	1.3770427453874134e-7	-5.467874863995803e-8	6.503122362833125e-8	-6.154678566794303e-8	-7.745497687672298e-9	-1.03979450383207e-7	2.0210926310326727e-7	-1.750090478092048e-7	1.1166603275380993e-7	1.5787223084373636e-8	1.492775424383197e-7	2.1760526780489897e-7	6.79442952455922e-7	0.0000015081203706968083	0.000003816892726882237	0.000009007826907048155	0.000019805352419188793	0.00004377425042945138	0.00009186627627821853	0.00018665058667000078	0.00036544414141825854	0.000688684276350493	0.0012485531242245607	0.002175688061837877	0.003639342241015253	0.005838450634381598	0.008975148603824756	0.01320636577975054	0.01858496153065836	0.02499307491350078	0.032100807022092726	0.03936596032100603	0.046096057128126144	0.05157526942593782	0.05521956145613127	0.05671191720210367	0.056068655236279685	0.053607231357975516	0.04982823994040442	0.04526297235581023	0.04035974099182471	0.03543286547721891	0.030697299573059555	0.026318195291438196	0.022456001206494824	0.019260168956068968	0.01683245286085422	0.015191349646407448	0.014259718247166098	0.013888970129770972	0.013899549106921372	0.014120294210709816	0.014412739732344915	0.014678896214726844	0.014854669376843987	0.01490387283771677	0.014809244461039928	0.014567368943244952	0.014184879037990483	0.013675433221032929	0.013060709658347824	0.012362795930963344	0.011608200564561577	0.010822351521826978	0.010029336061820548	0.009250657341622892	0.00850510337257282	0.0078074987712047905	0.007168597428578227	0.0065967422866559655	0.0060961740864847735	0.005669447331206556	0.005316663330720894	0.005037467260434303	0.00483024759560724	0.004692614134995443	0.004624490744377652	0.004624623120082938	0.004692785446907433	0.004829908593731891	0.005037590980731643	0.005316799421349883	0.005669203535916489	0.006096175855245689	0.006596882602804666	0.007168734616426309	0.007807557350003935	0.008504972130599087	0.009250992080719667	0.01002911545351548	0.01082205265836278	0.011608450228109746	0.012362471624207783	0.013060657848442236	0.013675630009740036	0.014184651175053853	0.014567530855252864	0.014809217034314703	0.014903888544314015	0.014854913995014707	0.014678794815910945	0.014412868965249181	0.014120021648836079	0.013899651590906337	0.013888938638389137	0.014259869584746787	0.015191334402645862	0.016832315716009183	0.019260335996600708	0.022455859500833952	0.026318335723277575	0.03069696584980708	0.03543303519553598	0.04035967561104181	0.04526319131413892	0.0498281103825704	0.05360737178235775	0.05606822041039772	0.05671204941195873	0.055219653660958934	0.051575371530284464	0.04609606996577642	0.03936594116464698	0.03210090940128385	0.024992987915801512	0.018584860240802303	0.013206440399071817	0.008975136668292971	0.00583868314593039	0.003639214021640136	0.0021756245288740983	0.0012486071031706514	0.0006885915816819965	0.0003654469394744897	0.00018663620584291607	0.00009179467693409826	0.00004394342826186115	0.000019815270374534677	0.0000089777797703805	0.0000036941232609555286	0.00000156741258572346	7.157665332657714e-7	2.0733458716559738e-7	1.5786148688246016e-7	5.7682681742221575e-8	1.950717620768927e-8	-3.9375794402829456e-8	-6.463084267771535e-8	1.5895211913363738e-7	-1.662787919576303e-7	6.652082429337014e-8	-1.1540767674844687e-8	-9.855580462847513e-9	1.1767108298865736e-7	-1.199044284971862e-7	2.2024604451331697e-7	-1.7977135191582505e-7	2.046666299770905e-7	-1.972713925546543e-7	1.6130364510758e-7	-8.345150437349957e-8	7.633604015566675e-8	-8.367618076210448e-8	1.2878751909362052e-7	-1.3247991337284049e-7	1.7769158022762355e-7	-1.7593047219044422e-7	1.9079019619727688e-7	-4.816143273078666e-8	1.108071413513656e-7	-1.4106188217510862e-8	1.8913403210252255e-7	2.456921647242538e-7	4.202710927048159e-7	0.0000010010694508899576	6.060550685749178e-7	-0.0000023068708762119527
"t=93"	-0.000002242225843884782	5.823704793961326e-7	8.769705068800704e-7	5.338197213156093e-7	2.692080702804134e-7	3.909644930022438e-8	1.1490825324589338e-7	6.098343996452371e-8	4.402385667123809e-8	-1.5382888074455536e-8	8.070907653312531e-8	-6.547368613940563e-8	6.14285039501894e-8	2.1154833551584318e-8	-5.323605667406639e-8	6.21436681003118e-8	-4.3065405685993596e-8	2.6972763245147746e-8	5.0950259455895264e-8	-2.2231514740234104e-8	1.5219006765931908e-7	-8.130415674045821e-8	6.007249586659213e-8	-1.471635873162569e-7	1.0911049275197371e-7	-7.243034405579607e-8	1.871510646456187e-8	-4.66164740142716e-8	7.28896706325699e-8	-1.563972884532916e-7	2.1095580293728489e-7	2.627933315402231e-9	1.2079209998905327e-7	1.8955491387639967e-7	6.553866374048312e-7	0.0000013247785516368182	0.0000033746177224847074	0.0000076065068567165994	0.000017341357631428522	0.00003816319898264364	0.0000802794376497662	0.0001642802877289684	0.0003232371985080196	0.0006127160674256338	0.0011179322638440459	0.0019609041065773436	0.0033026516369791814	0.005336940172100957	0.008266313190681607	0.012259416488616948	0.017394788654081283	0.0235917106726502	0.030566060073319634	0.03781790841867794	0.044681139017482496	0.050437942278213854	0.05446803901980446	0.056397026297174024	0.056172986391873736	0.054058291976953	0.05052551249708692	0.046107286308395	0.04126895996583679	0.036348224495916126	0.03157018797285238	0.0271023008417437	0.023103285862854372	0.01972770690502401	0.017095374813237307	0.015248531738949689	0.014135688611287334	0.013625999426236879	0.013545024551344986	0.013720410129883565	0.014006834527184542	0.014297102797769634	0.014520407067293406	0.014633637247615905	0.01461397992290947	0.014453423555325529	0.014153254041079255	0.013724470395470867	0.013183807467223474	0.012550922217731797	0.011850923774561095	0.01110719103460378	0.010343252326241892	0.00958111078282986	0.008840004060426954	0.008135577685505546	0.007480260703641273	0.00688324276977359	0.0063506935466980385	0.005886144881167343	0.005490956493639287	0.005164933896874779	0.004907067146330046	0.004715218736112137	0.004588706357236183	0.004525869706407004	0.004525871704671669	0.004588766409722056	0.004715352275458495	0.004906728636963065	0.005164895575190065	0.00549106911982189	0.005886059630249574	0.00635063654903345	0.006883443213119178	0.007480382072306502	0.008135739962218946	0.008839870563708052	0.009581239384266693	0.010343119849879567	0.011106854752232276	0.011851084990334715	0.012551019176004319	0.013183407498846722	0.013724674474857257	0.014152955254759458	0.014453591435048319	0.014614178780134601	0.014633504548237308	0.01452058201015749	0.01429707091953425	0.014007048924328469	0.01372028102201317	0.013545036424665424	0.013625840174209203	0.014135838457731253	0.015248529528732346	0.01709533480698544	0.019727833374365344	0.023103183604319177	0.02710217622569322	0.03157004660808038	0.036348377302778734	0.04126908379558958	0.04610716540432125	0.05052556526152607	0.05405828395319123	0.056172757275151364	0.05639718164863039	0.05446819209864173	0.05043769472274395	0.04468133393917484	0.037818096657578626	0.03056591360648775	0.023591748381200706	0.0173946077622793	0.012259515760162265	0.008266297648437115	0.005337145514205388	0.0033025005178631828	0.0019608068255571043	0.0011180447763494694	0.0006125951630666648	0.00032332924384381734	0.0001642048903491844	0.00008031497668092857	0.000038176368838627184	0.000017307309059799714	0.000007755169673551165	0.0000032803311205142904	0.0000012317789821469916	6.668507356311082e-7	2.5616331855715657e-7	1.0747031087277037e-7	7.229681908693664e-8	8.350875102536293e-8	4.4704091539671253e-8	-1.7949608943634843e-7	1.253139914059176e-7	-8.613125268563948e-8	-3.1515359766309814e-8	1.0544870743256496e-7	-1.3375456475728242e-7	8.62121181111064e-8	-7.91297647406708e-8	1.7271442398492098e-7	-1.1174823966175751e-7	2.070405895615579e-7	-1.561535823979554e-7	7.875838470283725e-8	-3.6912082501672216e-8	3.5399327691365556e-8	-5.1613193496891085e-8	1.2756427525406622e-7	-1.4340593879058616e-7	1.8302127813285551e-7	-1.2930261883425942e-7	1.263636314474681e-7	1.212176081732963e-8	1.4540980131094727e-7	1.782906844383092e-8	2.9264566769882094e-7	5.216491502091358e-7	8.722776710934355e-7	5.999328985817343e-7	-0.0000022524950074043204
"t=94"	-0.000002298042918069676	6.40022686182462e-7	8.808090247169886e-7	4.986555668384796e-7	2.0630572594715346e-7	2.1614841527739515e-7	8.822911534700495e-8	1.789444925570649e-9	4.8016430498343254e-8	1.5484317272829173e-8	-3.930095637816322e-8	5.2805335881700444e-8	-1.1134996258377328e-8	-3.693671257742892e-9	8.836901765896243e-8	-4.826261612578264e-8	4.017843047154912e-8	4.6075709470017046e-8	-2.4439642976048503e-8	8.041040888695505e-8	2.1689983142891833e-10	-5.961962867839787e-8	-1.1951590717096394e-8	7.47908965870181e-8	-1.1664936538924309e-7	3.587839525476255e-8	-8.977767462781117e-8	6.73400470940777e-8	-5.079934417562271e-8	1.680891094091308e-7	-8.448322563747723e-8	1.301372474227236e-7	2.3793794956539216e-7	5.522772944521748e-7	0.0000011309892552491263	0.000002944372230140324	0.000006576976425032299	0.000015191885716969722	0.00003301906760966311	0.000070343622852298	0.00014459337752070756	0.000285728683405595	0.000544838042370932	0.0010000568162447099	0.0017654392413802844	0.0029937081757723805	0.00487251352363649	0.007603575975846266	0.01136477309585715	0.016256740057925212	0.022234642142007877	0.02905819202471649	0.03627058453200849	0.04323662870035139	0.04924209385549627	0.053638459278714135	0.05599631870642441	0.05619707239688754	0.05444458925098916	0.05117747615342649	0.04692456287962099	0.04216743047904359	0.037266191062588105	0.03245883147216522	0.02791693230317127	0.023795956706830768	0.020253349281218358	0.017423619146967217	0.015371766722405589	0.014071513053683482	0.01341065038004341	0.013224484046087337	0.013340773390422167	0.013607921293556813	0.013910667365215956	0.014171011061845706	0.014338854272236357	0.014386694062726635	0.014301930150773967	0.014080400521637504	0.013730360829942057	0.013263525141766763	0.01269819598929689	0.012056126770023323	0.011359100095046926	0.010630201379565718	0.009891088693860683	0.009161315312676721	0.008457385682818508	0.007792640352246805	0.007177310656478864	0.0066193739119301265	0.006123255508334702	0.005691700401278088	0.005324945524866176	0.005023020988189519	0.004783920403887532	0.004606635017534555	0.004489765802249468	0.004431504255361873	0.004431398537362963	0.004489660376947757	0.004606712586564754	0.0047840211624967655	0.0050227001046277975	0.0053248056644847885	0.005691787054432296	0.006123342276164179	0.00661938231413739	0.007177478661636982	0.007792695401500849	0.008457364433753334	0.009161306677612169	0.009891333863728091	0.010629980062843214	0.01135887238499489	0.012056088251288788	0.012698390835560347	0.013263154886099637	0.013730589615679412	0.014080272114995296	0.014301807249916698	0.014386945151653063	0.014338699987510473	0.014171165228043847	0.013910677558301443	0.013607998452598302	0.013340864061406998	0.013224425516478622	0.013410655637430602	0.014071692510513545	0.015371634171136073	0.01742368594048782	0.020253278726234836	0.02379577698561619	0.027916897261212936	0.03245885671836901	0.03726615422704971	0.042167673988849796	0.04692438587799852	0.05117752546045751	0.05444447124240459	0.056197048650398096	0.05599639386101152	0.0536386027989858	0.04924190754898061	0.04323691136148189	0.0362706624947996	0.029057839125713025	0.022234664135480364	0.016256623607904697	0.01136503434163949	0.007603523964361147	0.004872596415167352	0.00299365104062721	0.0017653350219399844	0.0010002709802909848	0.0005446721133995913	0.00028585903483380193	0.00014437598193106638	0.00007043177983179216	0.000033120341349501814	0.000015045627563714525	0.000006671292661963868	0.000003007236006880021	0.0000010805117645062978	4.600337325522119e-7	2.722849452574394e-7	1.101277703474679e-7	3.351140975826894e-8	4.756069926781237e-8	8.805400819600351e-8	-6.397828489212998e-8	4.5590961006425346e-9	8.68269722786863e-9	-1.688684792000572e-7	1.032808193413004e-7	-5.176509831894549e-8	-1.6851200324019544e-8	-1.699655260978261e-8	1.5726213720146376e-7	-1.4307030304916424e-7	1.8545452706852927e-7	-6.356900006387889e-8	1.8650035071843263e-8	3.7716922030028854e-8	-9.762327279894123e-9	-4.5793103309321737e-8	1.4175599216681434e-7	-1.1479074690790014e-7	1.0776385728217264e-7	-4.9937636137364905e-8	7.46313322252945e-8	4.466295666638587e-8	2.3440161900367684e-7	1.663402877660758e-7	5.288095210609356e-7	8.995708139503122e-7	6.429559404885765e-7	-0.0000023167753827602056
"t=95"	-0.000002266055668220801	5.63990610880083e-7	9.34561699694747e-7	4.933640703752573e-7	2.7447315187334453e-7	1.1758091811309157e-7	4.5568942397267165e-8	1.0697823948913054e-7	-2.3787133263120097e-8	1.9696601460950092e-8	2.3879559107875536e-8	1.199495591741595e-8	2.9556534553165648e-8	3.5110526819259746e-8	-9.262616063043794e-8	8.001088935838396e-8	5.7086496862979175e-8	-2.8204422464206402e-8	1.1500162222510824e-7	-1.68506212316899e-8	-1.4486724941864537e-7	1.1009200129308283e-7	-8.808659357484316e-8	3.881786692083722e-8	3.226113343135495e-8	-8.573814702650395e-8	1.1497497820478486e-7	-8.243674887165042e-8	1.1338751804146341e-7	-5.788852741606121e-8	1.65484324243792e-7	1.3742405280403602e-7	3.9037473664738087e-7	0.0000010406736706825015	0.000002523212056071422	0.0000056426052915670155	0.000013152746263012105	0.000028701354204629936	0.00006175095204152825	0.0001269028117079074	0.0002525246004717596	0.00048419107093722324	0.0008938274131193857	0.0015880082180663724	0.0027110833186572147	0.004443327924938734	0.006984910269831945	0.010521192882594788	0.015171359607465074	0.02092338342494604	0.02758026252904988	0.034729130432330724	0.041768497757995404	0.04799331087341563	0.05273452553078739	0.05551097712682285	0.0561398373315124	0.054763290018019384	0.05178052684711265	0.04771118515199213	0.043051024831741946	0.03818203882774107	0.0333585822593333	0.02875683890889147	0.024528937861627464	0.020833541337700656	0.017814728814014247	0.015559294037207128	0.014067011520193295	0.01324565365106567	0.012942482584692439	0.012985976589946269	0.013220654492350437	0.013524512979152248	0.013811058894480643	0.014024929021709265	0.01413277153287007	0.014117085889771896	0.01396994802760465	0.013695797501161233	0.013302361208843316	0.012805181080315697	0.012223371449144649	0.01157702920679371	0.010888119517715289	0.010177694909425994	0.009465518463441125	0.008768369274940624	0.008100633278338432	0.007473786979817154	0.006896660239541164	0.0063747855561528954	0.005912585831138184	0.005510612219545186	0.005170307973065835	0.004889565271041008	0.004667825764689604	0.004503796154650019	0.00439508454247961	0.004341078627465911	0.004341093851087274	0.004395093128331862	0.0045036233249702295	0.004667841746810786	0.004889596225477244	0.005170128060795309	0.005510547571161539	0.005912590746776636	0.006374941920889388	0.006896659128291405	0.007473764603796673	0.008100828622470746	0.00876838139211733	0.00946547516479268	0.010177791854457885	0.010888027934958355	0.01157689675003748	0.012223343232561246	0.012805279688640203	0.013302178557469513	0.013695816788564796	0.013969999330604943	0.014116755059879083	0.014132991941729456	0.014024833881769339	0.01381112734516965	0.013524591101062855	0.013220697943107429	0.012986223066867919	0.012942485711320284	0.013245624262705702	0.01406716508911332	0.015559197453934082	0.0178146456476872	0.020833434100494652	0.02452885723306686	0.02875675572806935	0.03335870825803722	0.038181762286871423	0.043051272965920706	0.04771114607897586	0.05178073330778876	0.054763162104150886	0.05613976154791511	0.0555110657548884	0.052734533334192424	0.04799319418837922	0.04176870763111784	0.03472917179935464	0.027580036484384896	0.020923477989365336	0.015171043863089206	0.010521419229127527	0.00698495710480862	0.00444344984445233	0.002711020718520918	0.0015879481128154849	0.0008939812707504657	0.00048398495454005097	0.0002527309884935436	0.0001267386354493194	0.00006171932121190604	0.000028827458954272522	0.000013110024224105565	0.000005634373694052286	0.0000025472234426171525	0.0000010659158591330709	3.234370202775949e-7	1.6295339344551962e-7	1.1349404627214454e-7	4.0757254238243945e-9	1.079455430597065e-7	-5.622001064686799e-8	7.619873088060558e-8	-5.876129471893421e-8	7.865443241161785e-8	-7.245413002898715e-8	-2.8840366983473587e-8	6.82172461852204e-8	-9.621623509037391e-8	-1.1200490690477238e-7	2.0658158494946122e-7	-9.93500777202172e-8	1.2353030298672962e-7	3.507288726112279e-8	-7.695834769450016e-8	1.0837532737895117e-7	-2.119534880939966e-9	-5.735440566922989e-8	9.231322994907032e-8	-2.8818764485905035e-8	4.5042615304247136e-8	2.2219893369701538e-8	8.554022046247667e-8	9.069959439056419e-8	3.2585082332392545e-7	4.6046922275166935e-7	9.354080064971626e-7	5.498641476586741e-7	-0.000002247277126166125
"t=96"	-0.0000023459607529918713	6.422443911136e-7	9.366661486431838e-7	5.037502158744545e-7	2.964124795612477e-7	7.753614317262958e-8	8.968654197083481e-8	-2.9574084958738922e-8	5.8770716293565783e-8	1.3738915449756917e-8	4.859368429865896e-8	2.3782428915097853e-8	1.3549054656003534e-8	-4.7869430308544736e-8	1.3204805549005272e-7	-2.9641570087335367e-8	-2.114174557643622e-8	1.173666852594124e-7	-1.0281092532871128e-7	-7.507599475431448e-8	1.7297502330482217e-7	-1.5561565447352876e-7	2.2219288609015564e-7	-1.9277796559080684e-7	3.200633125199914e-8	1.2312358932398126e-7	-6.171239219643354e-8	1.8108217803014526e-7	-8.727091793669928e-8	1.3124073983128426e-7	6.754915737872125e-8	4.0739123696731383e-7	8.8666904751733e-7	0.0000019895478754472506	0.000004860265636730254	0.000011420808257667225	0.000024926899158894678	0.00005390851110542716	0.00011135000773643267	0.00022318622540684618	0.00042974106526016964	0.0007982182151077266	0.0014271788410759045	0.002452494675343697	0.004047434478783418	0.006409046890229253	0.009727427384192966	0.014138270014987797	0.019660017938483043	0.026136080936138617	0.033198635709784985	0.04028227544636953	0.04669701787657721	0.0517595183255134	0.05494227001154772	0.05599998037633547	0.05501166745537078	0.05233113489826413	0.048464603891182345	0.043916806781206796	0.03909245218533719	0.034264962327305915	0.029616274202980963	0.025296571260953193	0.0214629714970751	0.018265306572622375	0.015811071552341627	0.014123369493790672	0.013132700787182539	0.012700826086909145	0.012659470847771415	0.012850250198972235	0.013143534632321652	0.01344577857301188	0.013696616500232017	0.0138562375362411	0.013903255463919129	0.013825848003159003	0.013623760191111	0.013302206466516808	0.012873111923491387	0.012353093416217376	0.01176016284706316	0.011115321318458715	0.01043858059418823	0.00974943744929091	0.009064949154711677	0.008400395430599006	0.007767840280535232	0.007177372308508345	0.006635639894007728	0.006148097310495038	0.005716165202673706	0.005342445263042062	0.0050251080926817515	0.004764559813574709	0.004558670034599199	0.004405811430012063	0.004304884787207586	0.0042546812874521	0.00425481220387014	0.004304739960599435	0.0044058994246432	0.004558644206640539	0.004764492147263155	0.005025242452259326	0.005342243150332493	0.005716147906437707	0.006148102578431236	0.006635713776442453	0.007177440946040448	0.00776770399790272	0.008400535181188218	0.009064993258506182	0.009749623339207703	0.01043866441809016	0.011115117618924475	0.01175996175859173	0.012353118466077229	0.012873125237942151	0.01330211835885764	0.013623587419997474	0.013825996332075263	0.0139030320904735	0.013856411312658357	0.013696553712144732	0.01344581214343199	0.013143595814419151	0.012850417902596778	0.012659594717638	0.012700912060881975	0.013132626933191616	0.014123491939323163	0.01581088961178123	0.01826529711924918	0.021462753815857716	0.02529681538281381	0.029616099537185914	0.03426495722373579	0.039092108537772896	0.04391707556085622	0.04846463067554008	0.05233134755520552	0.05501136591917	0.05600021088309426	0.05494232657333609	0.05175943256748927	0.04669712561339068	0.04028221775029672	0.03319861269227753	0.026135926601824955	0.019660096487432943	0.014138181016168927	0.009727639570375035	0.006409018870371708	0.004047386133456121	0.00245243429580988	0.0014271538654504479	0.0007984526303220774	0.00042953862155015177	0.00022330860468056102	0.00011124261023542914	0.00005390617244649398	0.00002497484959496088	0.000011394783912210826	0.000004897640241585677	0.000002022174928839604	9.159898428645619e-7	3.136355557487036e-7	6.61482230102095e-8	1.5513839279890362e-7	-1.394948420108122e-7	2.627931284804319e-7	-1.4220620925264882e-7	1.2451331277141264e-7	3.418102856311833e-8	-3.014993454897308e-8	8.237356519114059e-8	-1.3863449965789698e-7	1.0057938282237444e-7	6.74862800087439e-8	-1.8109507282648707e-7	1.2606541999193865e-7	-5.3611330153024994e-8	1.0604247036027914e-8	1.7511251482194012e-7	-1.4604331055600994e-7	9.183890103958703e-8	1.2615723465891904e-8	1.7078085612354243e-9	3.4313965113774714e-8	4.725317659382e-8	9.77974390359293e-9	6.142635755601589e-8	1.1686796785870257e-7	2.503571092660195e-7	5.336809530964715e-7	8.991243922729097e-7	6.715851202931944e-7	-0.0000023534569116856474
"t=97"	-0.0000022399453013521864	5.883631524206123e-7	8.501521113757349e-7	5.855952722733093e-7	1.505054528783134e-7	2.102556621030871e-7	1.3935396170339232e-8	5.5425697587097034e-8	2.3243859503807585e-8	3.389862568425883e-8	6.3818028639417435e-9	-9.136283174449034e-9	-1.2699505780311426e-8	1.2269075655435557e-7	-5.3942000088902375e-8	9.482687390871547e-8	4.183158186510383e-8	-1.2550764783014756e-7	1.2098773871649371e-8	7.930889922569406e-8	-1.3842823876064614e-7	2.5237940026734407e-7	-3.175193628024431e-7	3.125395444669721e-7	-4.127820263377657e-8	7.946883262555104e-9	1.362267044724419e-7	-1.0943066153235037e-7	2.1591783749830284e-7	4.9777966193431666e-8	3.5983288260155177e-7	6.171686018907607e-7	0.0000017401905482161695	0.0000043243668678139	0.000009763922998451413	0.000021551840117761678	0.00004714316895970683	0.00009778385562830838	0.000196791585105216	0.00038101379456778606	0.0007124898138292091	0.0012812205510077668	0.002216150322564614	0.0036827356969219016	0.005873579773395643	0.008981743543561849	0.013157362692398977	0.018445867454249032	0.02472923435269625	0.03168411312721586	0.03878404768373822	0.04535929859926291	0.05071749482703647	0.054292007577782075	0.05577664161587936	0.055186459635697016	0.05282612583970814	0.04918060620288567	0.04476151842111742	0.03999506261098451	0.03517445169143496	0.030491185263973097	0.026094031335406	0.02213565408841578	0.018771417384599087	0.016124306943239186	0.014240396974334768	0.01307456486836911	0.012503151573635685	0.012364819399561133	0.012499462253933502	0.012771282492079039	0.013080284212018456	0.01335854143584081	0.013561977370157408	0.013664693009234008	0.013651195519919446	0.013517379365798332	0.01326539241236313	0.012903346630505519	0.012445655707570946	0.011908466623465341	0.011310737793335801	0.01067181914099069	0.010010587128724269	0.00934420981761297	0.00868820484267152	0.008055563171195046	0.0074574183556008755	0.0069011659815431114	0.006393358427671636	0.005936647506880721	0.005534005906077888	0.005184900967326822	0.004889893587035621	0.004647088949048972	0.004455512723105404	0.004313142986610674	0.004219234495991597	0.0041724704839228854	0.004172301211002316	0.004219451773345706	0.004313094877754997	0.004455336434076029	0.004647152440881985	0.00488970156752333	0.0051851012963531895	0.0055338779489797485	0.0059364910891106515	0.006393453935894522	0.006901273994262547	0.00745754148939981	0.008055594664736931	0.008688353447877106	0.009344269258147131	0.010010541427314723	0.010671789501199958	0.01131053532847548	0.01190831124704661	0.012445703693128696	0.01290339899559445	0.013265297935743714	0.013517225325560989	0.013651362534458533	0.01366451992434592	0.013562030786947621	0.013358643692332084	0.013080301640673642	0.012771221471371441	0.012499667038318618	0.012364828479213386	0.012503460067920136	0.013074261583298274	0.014240543420551033	0.01612412440398925	0.01877152710431773	0.022135472478336915	0.026094175254242402	0.030491033841710147	0.03517444385487789	0.039994662578583196	0.04476193484523483	0.04918057410098886	0.052826081085316834	0.055186434391671035	0.055776894374958585	0.05429184439072643	0.05071755107450027	0.045359451241180127	0.03878392124902019	0.031684219206370545	0.02472922531708721	0.018445700754934347	0.0131572920989802	0.008981965345839171	0.005873479540476789	0.003682719116165245	0.0022160880487761547	0.0012812668001556116	0.0007126115637076103	0.0003809393503878544	0.0001969431526966936	0.00009760433567895799	0.00004708922549556682	0.00002163912667085821	0.000009736579198560413	0.000004291530221078865	0.0000017557554167213496	7.17633636959647e-7	3.421061638420042e-7	-6.124602480728214e-8	2.8598315482408765e-7	-2.3307381480375255e-7	3.3207775762544856e-7	-8.311384691594981e-8	-4.007047416099141e-8	1.766198199915081e-7	-1.1763566409861426e-7	2.0367108100050046e-7	-6.322656753710021e-8	-7.790250733386017e-8	1.0053967314238577e-7	-1.0310371512112226e-7	6.040924904748834e-8	6.025247156760116e-8	-1.5430499167301548e-7	2.2891609641195743e-7	-1.0589125731819138e-7	7.247892563899683e-8	-1.4200961073740359e-8	5.4498428658789067e-8	-1.2678522898212918e-8	1.0068956712849797e-7	1.4233349499015446e-8	1.7391474393946282e-7	1.7859600942582432e-7	5.489554454340961e-7	8.901087207302538e-7	5.390622571654902e-7	-0.0000022105057873034184
"t=98"	-0.0000023247496018230507	6.072076961238793e-7	0.0000010292303027625849	3.5617978988433663e-7	3.6195252206550066e-7	1.0769545033539885e-8	1.1511174202727403e-7	7.553152236994265e-8	2.2047643710720877e-9	3.920477487096008e-8	-2.257595022037151e-8	4.999578906428326e-8	8.16180329987759e-8	-6.188199597190192e-8	8.768952053372914e-8	-8.525740646803115e-8	-1.4288198069145608e-8	2.2579867864358505e-8	2.2404766486516792e-8	-2.5162320338445454e-8	1.5827604649132354e-7	-2.866812469637381e-7	4.047325249389999e-7	-2.3848858454744715e-7	2.316836910098985e-7	-1.3257849262870991e-8	-3.827971772896177e-8	1.625664516335945e-7	-5.151888149423911e-8	3.496066510733087e-7	5.485734662080688e-7	0.0000016649212130070978	0.0000036328069937807683	0.000008356483211624521	0.000018874816874236977	0.000041202932367645495	0.00008558285439974611	0.00017339425880558146	0.0003379173351104603	0.0006352392584100253	0.0011490030050467226	0.0020007213221582276	0.003347076570487828	0.005376222269969033	0.008282614343572803	0.012227706514661651	0.017281031495588683	0.02336220006984424	0.03019057163658967	0.03727996815493395	0.043986078526057404	0.04961370267314302	0.053562837537110664	0.05546992352602376	0.05528514119116534	0.05326166922432096	0.04985549575863357	0.04558197394258934	0.040886146713978166	0.0360835757936987	0.03137768862669443	0.02691650980289484	0.022847858948010447	0.019329459840309537	0.01649594229224982	0.01441722517531896	0.013071286182065878	0.0123514323935362	0.01210587792613349	0.01217303003720982	0.012412105008631658	0.012717539364994424	0.013014266124542595	0.01325443529814363	0.013405495099326425	0.013449852844068522	0.013379834770827825	0.013193964362811839	0.012897604565390908	0.012502406884891792	0.012022003786077762	0.011473794620036393	0.010876184534765687	0.010246974139236809	0.009603401815657886	0.008961096869393947	0.008333902214880506	0.007733237129370685	0.007167418429609662	0.006644416058117608	0.006167582019201534	0.005740503455282986	0.005363863082936904	0.005038431055362835	0.004763196015300508	0.004536809500868211	0.0043579474219367365	0.004225633654647121	0.0041377382309909505	0.004094122290390523	0.0040942716274923185	0.004137634415510738	0.004225575372662882	0.0043579955298420625	0.0045366612867474565	0.004763162362390716	0.005038276698629773	0.005364042754200105	0.005740558464723211	0.006167389687637748	0.0066443876546511405	0.007167644910948012	0.007733324275625009	0.008334006715868036	0.008961283905890904	0.009603396420449717	0.010246856221349021	0.010876126115226703	0.011473640232662619	0.01202180821836496	0.01250235811671041	0.012897741323524392	0.013193860947492975	0.013379740412804542	0.013449934355349025	0.013405531180073593	0.013254330175231921	0.013014414648813588	0.012717596610043236	0.01241208084102563	0.012173204127318593	0.01210586441064454	0.012351653553395847	0.013070935960726171	0.014417397159333878	0.016495844494809342	0.019329590300952715	0.022847710852625935	0.026916454635956377	0.0313775024198486	0.03608378312221727	0.04088608511946956	0.045582082909363386	0.04985523300119199	0.05326158445642892	0.05528538006818429	0.055470147698389205	0.05356260836436477	0.049613887869221496	0.04398614702241754	0.03727983967981707	0.03019055975162488	0.02336207067697116	0.017281137767657162	0.012227680222993365	0.00828277334060401	0.0053760640749179744	0.003347110849254653	0.0020005815392601933	0.0011491245830979047	0.0006353186433770697	0.00033774518429086076	0.0001735925876383826	0.00008556821638838752	0.000041058770712476544	0.000018891958410760523	0.000008407229181051079	0.0000036471757925982118	0.000001612452895871641	5.532968598842558e-7	4.363340038171515e-7	-1.4615102628123822e-7	2.746370013628763e-7	-2.418062096110063e-7	1.8681703406464578e-7	1.436749261785053e-7	-1.3510123542115338e-7	2.390778774952196e-7	-1.6510706191130708e-7	6.016794573682205e-8	9.684875457161013e-8	-5.686937620819066e-8	2.3594893705514153e-8	-4.815644683020537e-8	-7.608493957089735e-8	1.9160190711797753e-7	-1.849015702770629e-7	1.8953825808853964e-7	-4.2416477774587236e-8	7.289427361723e-8	-6.14865913739493e-8	8.799957995631047e-8	-2.187727743407919e-8	1.7407295838101078e-7	1.1454028614465983e-8	3.469927685184615e-7	3.787447919734177e-7	9.986695380659327e-7	6.681446044209949e-7	-0.0000023666345049244697
"t=99"	-0.0000022201444920266766	6.227575456430046e-7	7.340635737040913e-7	6.336559049691104e-7	1.24603985129923e-7	2.3341719979086406e-7	5.414546655480024e-8	-7.960381354088497e-9	8.821307351247754e-8	-5.143958881070887e-8	9.848030202430635e-8	1.0699547248194108e-8	-1.4862713282326467e-9	8.997409961519764e-8	-9.253284016796925e-8	4.3362227142296206e-8	-1.150559386653427e-7	6.187373891020087e-8	3.3884108074921926e-8	7.39796255366798e-8	-1.3491904138351885e-7	3.3409653821259155e-7	-2.6431017885464314e-7	3.0226062508464935e-7	-2.4882132532155765e-7	1.324476879283054e-7	2.5324270902515877e-8	1.85184159118279e-8	3.193272229973232e-7	4.225345814345971e-7	0.000001426320905384415	0.000003035863328726407	0.000007420236565414129	0.00001644673466993929	0.00003581520654327708	0.0000751119838582337	0.0001529686888811499	0.0002992752314132652	0.0005656501439823547	0.0010298575592430081	0.0018044170870618048	0.0030385611395707945	0.004915312661788684	0.007628358883868258	0.011348065842481825	0.01616637799361731	0.02203708509411595	0.028721595724621407	0.03577535454785641	0.042583225492492605	0.04845291437755872	0.05275780174981548	0.05508043318836109	0.05530688782010895	0.0536341921274065	0.05048615500398956	0.04637484875227649	0.04176281586383568	0.036989058996660384	0.03227125425160238	0.027758968307074805	0.023594827494972437	0.019935288589977285	0.01692444518712599	0.014653582461142456	0.01312314926225211	0.012247184323100457	0.011884365647333417	0.011873386666964914	0.012070094698515388	0.012362407596866132	0.012668548637883248	0.012936290559407815	0.013128675193282535	0.013225666574734452	0.013214494461005644	0.013090973164667674	0.012858083149535737	0.012524466504197806	0.012101246930040332	0.011604736233381097	0.011050831922132853	0.010457306968689739	0.0098406672393625	0.009216833005614489	0.00859981873038318	0.008001500870984057	0.007431405070435937	0.0068978572059127385	0.006404994023984645	0.005957830402264053	0.005557725038046746	0.00520582151941118	0.004901655022529372	0.004644182657619789	0.004433021555458994	0.00426623323205455	0.004141977671824559	0.004060215711613968	0.004019456552694534	0.004019356749097813	0.00406014455439585	0.004141921887688027	0.004266118948059283	0.004432987060377758	0.0046441995504503675	0.00490164679413474	0.005205647562733229	0.005557792790544469	0.0059577678672335654	0.00640510058405952	0.006897788395937465	0.007431525375336867	0.008001637011742169	0.008599813640941534	0.009217192976102906	0.009840614151870652	0.010457112551975012	0.011050826094535782	0.011604674317280739	0.01210095348372453	0.012524281454087904	0.012858351536122692	0.013090809872734921	0.013214424655280221	0.01322566909813161	0.0131287742134516	0.012936341867215484	0.012668626106059788	0.012362499384826253	0.012070286505004302	0.011873346370992799	0.011884271020341175	0.012247331833005193	0.013122889307177976	0.014653723393513673	0.016924456958381184	0.019935356766648926	0.023594548515785796	0.027758843169713776	0.03227133935648929	0.03698927436690691	0.041762757621944924	0.046374845196653136	0.0504858209776341	0.05363441370009736	0.0553070839011911	0.055080322601334886	0.05275777839889706	0.04845305891203777	0.042583050551260326	0.035775520862633026	0.028721474943233405	0.022036904875443075	0.01616654186457611	0.011348232965858851	0.007628399123827068	0.004915100769654734	0.0030386573396486982	0.0018042730139947727	0.001029821426135502	0.0005658332865215998	0.00029920021605045477	0.00015300456990141598	0.00007516219793490819	0.000035791330684542544	0.00001637049822977854	0.00000736658098021703	0.0000031013829180359664	0.0000014998838575586149	3.9709919097408175e-7	3.8803402169218515e-7	-9.453447002982784e-8	1.5113786500098314e-7	-7.513590949415061e-8	-4.2298977875887545e-8	1.7140690089512134e-7	-1.792367775310666e-7	1.859912824864196e-7	1.2342997068870432e-8	-1.4429440753360723e-8	5.2533065453275185e-8	1.7632122983890497e-8	-4.43159171581442e-8	6.007418196229963e-8	-1.582984110459762e-7	2.1768853275538902e-7	-1.240684264214309e-7	9.381180110512588e-8	-3.449042640379929e-8	1.2228869639141493e-7	-7.023251791249407e-8	1.1347897865832124e-7	-4.7276643488913805e-8	2.9756668096236893e-7	1.0815020956567167e-7	6.365022515719687e-7	7.633128324968652e-7	5.748204628952536e-7	-0.000002202207744383955
"t=100"	-0.0000023422952918350504	5.621196101923687e-7	0.0000010648426042036974	3.800146901600243e-7	3.357682984983512e-7	6.994555512562783e-8	6.743950697885026e-8	1.1278049116825173e-7	-6.209054870254249e-8	1.311771038459142e-7	-4.3411915617852515e-8	7.518507172399325e-8	-5.7331722702613774e-9	-9.033512471390281e-8	4.821349630645955e-8	-7.968404402980411e-8	2.150952437274256e-7	-3.3437278723624786e-8	1.1860030180166348e-8	-7.079160602163626e-8	2.033697356074171e-7	-1.725029769028552e-7	2.0469806949474645e-7	-2.7283436554448315e-7	2.4408817111964964e-7	-1.7975082999832637e-7	1.5243005146992061e-7	1.4716327489949776e-7	4.1818640028612464e-7	0.000001244515399290158	0.0000026370300176825623	0.0000064706474622866494	0.00001413910592473755	0.000031307932132906835	0.00006595192627056878	0.00013459695498774238	0.00026482258693583116	0.0005036741635391362	0.000922313999100921	0.0016255713556050377	0.0027556966421303786	0.0044889373735902405	0.007016726577684151	0.010517858548615089	0.0151024518165922	0.020755793177246518	0.02728075473320879	0.03427585735330474	0.04115617409496297	0.0472402841719447	0.051879870932459604	0.054608627280227195	0.0552498590075019	0.053941468526093606	0.05106932316368107	0.04713705775989063	0.04262287131231879	0.03788841402282528	0.033168354016914536	0.028616835995745937	0.024371156438194208	0.020583899526820604	0.017406655522397618	0.014947797630632587	0.013231352860853307	0.012192994551485259	0.011702524982463713	0.01160300288358418	0.011747658169534159	0.012017424182817038	0.012325011770780159	0.012612334161446359	0.012839076211679123	0.012981333782359328	0.013023617293548728	0.012959389317131031	0.012787344243667786	0.012513791938627339	0.012147659630714291	0.011703504743723392	0.011195579965391333	0.010641003996861298	0.01005486878445383	0.009453469193888564	0.008851044394663221	0.008259981466668953	0.007690016678210232	0.007149988582340172	0.006645686771428183	0.006182798616389151	0.005762732375662383	0.005387867123850754	0.005058272511232809	0.004773217861815282	0.004532803606624336	0.0043350257377970935	0.0041784164792662	0.004062679118425283	0.00398569581574415	0.003947524144171988	0.003947478972338825	0.0039856319777821225	0.004062630858083116	0.004178377854176185	0.004334936423643576	0.004532933684737173	0.004773253211541095	0.0050581636547184505	0.005387567550220851	0.0057628601778956234	0.006182609191512256	0.006645840383329937	0.007150151768060331	0.0076900625907028175	0.008259995341032167	0.008850858177674503	0.009454082190981428	0.010055019452939629	0.010640572413641913	0.01119536628146578	0.011703637183571924	0.012147545466797305	0.012513426444474507	0.012787552900238253	0.012959244202008002	0.013023514057621255	0.01298142391532997	0.012839121571782575	0.012612591726964606	0.012325212350961623	0.012017363735605913	0.0117477098080907	0.011603084547390341	0.011702377958055288	0.012193009694092094	0.013231288064776692	0.014947872288783581	0.017406551581641727	0.020583852764101573	0.024370957787067105	0.02861688803079787	0.03316847134349954	0.03788848606579831	0.04262291713103006	0.04713692164042327	0.05106921229801664	0.05394163146763553	0.05524984800389454	0.054608649967685885	0.051879956691543216	0.04724025596451664	0.041156062888696	0.03427583837994008	0.02728089558964142	0.02075558362809571	0.01510264048009513	0.010517899049924617	0.0070168138016911685	0.004488635133433672	0.002755874620682608	0.0016255542478218477	0.0009222087635185616	0.0005036569399600177	0.00026492322841908944	0.00013463380057709973	0.00006589935461631669	0.00003137213520065796	0.000014174403783706602	0.000006392012630640487	0.0000025701859655002934	0.000001294467948054212	4.1941406758727595e-7	2.2924811504676512e-7	6.794238971430389e-8	-8.741443846549402e-8	2.3714520347439816e-9	-6.245847550268024e-8	1.379280825108964e-7	-6.371627681023284e-8	3.878917465005571e-8	-3.6561463856443766e-9	5.38073100520009e-8	1.6205282893366757e-8	1.3193672732114692e-7	-8.733742473676642e-8	8.82425258419417e-8	-1.8902007503651674e-7	1.132923705959854e-7	-3.027773465280603e-8	9.001613421322219e-8	-5.112400214279944e-8	1.5330301483817976e-7	-4.640607242922812e-8	1.6757870457961843e-7	-5.074590614384533e-8	4.250269431960163e-7	3.615520206556866e-7	0.0000010508217694882305	5.789244030829366e-7	-0.0000023470723066187915
"t=101"	-0.0000022949447356923613	6.260404098457073e-7	8.183655710869431e-7	5.762288941557614e-7	2.2375923913742213e-7	1.20936923586612e-7	1.0163765218340615e-7	-3.049584418324258e-8	1.5866033586942052e-7	-3.6643668543945296e-8	1.0341085809884021e-7	-1.1011243572500717e-7	1.951401285005261e-8	3.9390421702201195e-8	-3.787169644553501e-8	1.6125356805396507e-7	-1.2227334023062753e-7	1.0377179149312354e-7	-9.160671110564067e-9	1.3725339287340432e-7	-1.414461487936336e-7	7.337622887071404e-8	-1.4635850476008017e-7	1.5921187013212545e-7	-2.061813200171514e-7	2.609682845378103e-7	-1.8945991331342782e-8	5.035849893753053e-7	9.578092532436244e-7	0.0000023220051253991514	0.000005547413026496528	0.000012275798763838885	0.00002737296358379382	0.00005763504308287093	0.00011838744663461576	0.0002344472096531547	0.00044802134387533776	0.0008250112632810502	0.0014632073493522357	0.0024968685103990973	0.004094490771824111	0.006446486039473509	0.009735781681967204	0.014088754450724439	0.019519827620892216	0.02587231397992862	0.03278616471194118	0.03971130145607393	0.0459810801235484	0.050932633966012775	0.05405611890394124	0.05511263598873628	0.05418012174055409	0.051601471684408096	0.04786584556330653	0.0434634990326358	0.03877929919878054	0.034066279970743296	0.02948647541066629	0.025172123525635137	0.02127132872433224	0.017938532047443445	0.015297331488001942	0.013395307632584896	0.012189147210900919	0.011562969005754042	0.011365784837743531	0.011447895252823304	0.011685517976379067	0.01198611408276129	0.012285296957600389	0.01253978610676032	0.01272127340190321	0.012811748731494155	0.012801770327225959	0.012687064934806425	0.012472279455905011	0.012162825755940188	0.011771428773769466	0.01131121502463106	0.010797207915200113	0.010244911550819413	0.009669860645505901	0.009086296728644805	0.008506175125460147	0.007940379208422388	0.007398422741557109	0.006886999819354145	0.006411665535179356	0.005975321575954262	0.0055810544279274454	0.0052293087482044864	0.004919762166756714	0.0046531804907438135	0.004427441972631452	0.004241572774982272	0.004095108961529981	0.003985942112023966	0.003914105723290651	0.0038780176859323223	0.00387816345316061	0.003914081590128404	0.003985926192852207	0.004095129650006357	0.004241678312853159	0.004427337315635049	0.004653126729715962	0.004919742123785098	0.005229206993398017	0.0055808104084467125	0.005975511868950845	0.006411557134847423	0.006887102990196348	0.00739859006537269	0.007940528822424908	0.008506247377349174	0.009085956818736474	0.009670211936020023	0.01024518999057178	0.010796836114583486	0.011310970687153588	0.011771440912762055	0.01216288412250488	0.012471925685660246	0.012687132960257919	0.01280172296618387	0.012811756134818886	0.012721386741433416	0.012539791267580536	0.012285443385115169	0.011986340341428203	0.011685615490812373	0.011447779486029375	0.011365840294214169	0.01156295074893543	0.012189148126098504	0.013395241353632681	0.01529737213938398	0.017938289995686807	0.021271256044697262	0.025172197379313754	0.02948637412852939	0.03406638904790449	0.038779256550770524	0.0434635986932862	0.047865885458714064	0.05160133168919856	0.05418021460551736	0.05511261879551199	0.05405616292114024	0.050932713337951685	0.04598096936077045	0.039711425213989626	0.03278614480837505	0.02587207667608371	0.019519842367285323	0.01408899491298965	0.009735786691596582	0.006446453544691089	0.00409440870406097	0.002496922718443706	0.0014631867936655274	0.0008250705045949047	0.0004478749058984821	0.0002344809907941503	0.00011854260242027959	0.00005757374260173531	0.0000273145794246199	0.000012301565232575307	0.0000055509104122108965	0.0000022787738200857888	9.515849365149265e-7	4.983541466163643e-7	2.6967407640299257e-8	2.6331961477943366e-7	-8.715666366398978e-8	-7.19552269989876e-8	-1.774713287439056e-8	-2.2647168251843652e-8	-7.317925931893399e-9	1.0792724391972541e-7	-4.3745730260447147e-8	8.653918259771132e-8	-7.490332354365137e-8	1.3868348602841252e-7	-6.482427550302816e-8	8.59393628482863e-8	-9.3020683711309e-8	4.2732459903938036e-8	-1.358943435558757e-8	1.1871611549363337e-7	-5.631820776397234e-8	1.4104667245273816e-7	-1.1261252708116842e-8	2.571785426841444e-7	8.834370912591538e-8	6.429000792840256e-7	7.977640036349598e-7	6.425940091148163e-7	-0.00000230465495443255
"t=102"	-0.000002344106859952788	5.944670057322909e-7	9.41209818527966e-7	5.12762131865685e-7	2.403501564440802e-7	1.7765512616563228e-7	-1.5493414107226045e-8	1.390091430852891e-7	-3.8713923067312805e-8	7.672670199188047e-8	-9.287931901358348e-8	1.289673031701355e-7	-6.714758660208986e-8	3.0468012557349766e-8	1.261100649463387e-7	-3.6829485905442993e-8	1.0652019599710627e-7	-1.0199578404090914e-7	7.372166366259592e-8	-8.004457030530432e-8	7.880552010952613e-8	-7.029079163167751e-8	2.9568088200093712e-8	-5.34421763509485e-8	2.0439286851914318e-7	-7.687006242651506e-8	5.435988742474862e-7	7.003517289438932e-7	0.0000021365303837228566	0.0000046871182536323275	0.00001075836110964179	0.000023773643196611793	0.000050406117687806784	0.00010414308737138889	0.00020723122203969435	0.0003980299487623684	0.0007375763949505343	0.0013158536186446135	0.002259706922290383	0.003730747118100286	0.0059157019888232965	0.008999881392186881	0.013124891722856469	0.01833105849380756	0.024498892849896148	0.03131084082504165	0.03825443011897245	0.044681293710906345	0.049920782461170043	0.053424296590724785	0.054895053292804974	0.054347520282674755	0.052078880197180766	0.04855815205015579	0.04428185016827069	0.039658689954613524	0.03496255313490737	0.03036422993440724	0.025993940791084746	0.021993105483565145	0.018516637853487228	0.01570077863275987	0.013613812540120285	0.012235655725759575	0.011466763977822647	0.011162884270160767	0.011173572579510571	0.01137075504849272	0.011655419062812977	0.011958728092479887	0.012233463455836868	0.01244792389544691	0.01258167142094635	0.012621734804062479	0.012561215409768955	0.012402072238191342	0.012147772947773805	0.011809533314927179	0.011397898141855878	0.010926486474080344	0.010410893009354272	0.009864872478052011	0.009303456298725199	0.008738239735418318	0.008180863836924845	0.007640725051138997	0.007125685020440864	0.006641677429286008	0.006192855091704419	0.005782170871116321	0.0054111900191669005	0.005080201701643583	0.004790269729183838	0.004539437804049862	0.004327382363505272	0.004152812603171463	0.004014821283764403	0.003912522080446013	0.003844566189885823	0.003811078296774517	0.0038108682600980215	0.0038445887926932265	0.0039124882685885876	0.004014884995770962	0.004152964884077126	0.004327188204138799	0.004539290793570849	0.004790240288105596	0.0050802819329709425	0.0054112261624092994	0.00578189967782583	0.006193030486778106	0.006641611503889533	0.007125713880050899	0.0076409279365837746	0.008181072901331965	0.00873828890651085	0.009303216016058546	0.009865025326725174	0.010411103112128006	0.010926167474366255	0.011397738012738579	0.011809362964611325	0.012147845003031565	0.012401892083916732	0.012561273598105549	0.012621656840239193	0.01258173671655205	0.012447974445296106	0.012233619404018459	0.011958623441279626	0.011655736580196585	0.011370817455273352	0.011173496862712629	0.011162844680229433	0.011466871707356607	0.012235729081465418	0.013613738578752033	0.01570052647358111	0.018516649856779366	0.02199306532198486	0.02599394403594224	0.03036410656892985	0.03496258247972184	0.03965872025332495	0.04428203523314811	0.04855799957761098	0.05207885939719281	0.05434767034528587	0.05489501199374913	0.05342446343684881	0.049920680404564766	0.0446811916994484	0.038254590866985794	0.03131081036492578	0.024498606693597047	0.01833108642364989	0.01312508464085349	0.009000046816406315	0.005915558593255876	0.0037307242934701	0.002259796991812668	0.0013157680164707086	0.0007376092368858167	0.0003979523531040252	0.00020715655757830298	0.00010426140342523205	0.000050458383895390924	0.000023762172535191084	0.00001071800612695295	0.000004646881247793999	0.0000021310877041935683	6.916757240293947e-7	5.892956365105562e-7	-8.380987115419458e-8	2.0948405732301723e-7	5.6139320525616654e-8	-1.376869920299839e-7	9.68346236529527e-8	-1.2221480827356856e-8	-1.1752205320014752e-7	7.392681988793726e-8	-1.1250941500673406e-7	1.0843315989550462e-7	-2.3802750659385197e-8	1.362919830327769e-7	3.3132845134176137e-8	5.785978307581985e-8	-5.057608165603966e-8	7.992367656584065e-9	-6.101337923780648e-8	1.2424543716083036e-7	1.046222941614161e-8	1.364214218257942e-7	5.005260883539364e-8	3.6053258112289654e-7	3.799825083472541e-7	9.990450496877301e-7	5.40142328531168e-7	-0.0000022950815544708902
"t=103"	-0.00000224610509080847	5.433149150579908e-7	9.230933677439879e-7	4.30928887462656e-7	3.0344525314696114e-7	6.728862356197851e-8	2.1737540245592157e-7	-5.522067603180858e-8	3.7889590021045194e-8	-6.143055064633529e-8	8.536420226246122e-8	-1.0814548467852347e-7	1.9141897178442946e-7	5.5050232261599774e-8	2.3825727613058234e-8	-1.4835979000871191e-8	-3.8206306673949086e-8	1.0110647841177212e-7	-5.159697946677255e-8	-1.7228409698866187e-8	-7.816303337904174e-8	4.369327277764512e-8	5.862800700473514e-8	4.631923899989232e-8	6.083973613790761e-8	4.956423971247403e-7	5.711281475528907e-7	0.000001920202551630723	0.000003935804357757533	0.000009465171323608246	0.000020551254996337143	0.000044195681038194934	0.00009144162984631166	0.00018307145474316666	0.00035354598226655654	0.0006587666909422252	0.0011819971441885402	0.002043068511292878	0.003395827559036335	0.005421884500240393	0.008309144628900311	0.01221056492552608	0.017189961723647285	0.023162766882448782	0.029854694605758514	0.036790963832853074	0.04334647344191589	0.04884832517497073	0.05271619536292549	0.054596487420232376	0.05444227110713762	0.052498760712054726	0.049210111025908	0.04507567489841391	0.040524503974385784	0.03585380814563033	0.03124664766813301	0.026832465718147347	0.02274479760668424	0.019137358581267083	0.016155373589300526	0.013886445012023296	0.012333705791534144	0.011415113249646502	0.010995580511731107	0.010926392014079522	0.011074557549945796	0.011335760558096153	0.0116363241800298	0.011924045241858194	0.012165261014636775	0.012336213757367598	0.012421118905586614	0.012411590311540377	0.012305830967378362	0.012105782695672751	0.011819246403232286	0.011455992070160459	0.011029151133419512	0.010551971735841326	0.010037925964998973	0.009501744284238445	0.008954714971670996	0.008409100501226119	0.007874610870954535	0.0073595490841473765	0.006870383385434664	0.006412217839396495	0.005988207096816689	0.005601249060736557	0.005251651188019513	0.004940715932849837	0.004667482578907367	0.0044317907938211665	0.0042320942465914335	0.0040681040251721035	0.003938111693323587	0.0038414551109239303	0.0037776991953636374	0.0037457340813006335	0.0037457791584232236	0.003777630369935503	0.0038415830420418517	0.003938027161039304	0.004067896512976676	0.0042323246411375415	0.004431639471927817	0.0046674338001208016	0.004940727605105444	0.005251533641201123	0.005601315333746193	0.005988142880412273	0.006412267478382971	0.006870495215314465	0.0073595048228248805	0.007874823593662872	0.008409316074367346	0.008954810369162902	0.009501448454135919	0.010037976851172692	0.010552105863390393	0.011028782092801337	0.011455921401246738	0.011819168579765726	0.01210569685952223	0.012305713900689907	0.012411687506720726	0.012421060251374239	0.012336421010605836	0.012165109790597928	0.011924385269055149	0.01163616488709407	0.011336024156723745	0.011074499344299382	0.010926470193994287	0.010995547667832839	0.011415172183560696	0.012333564893498572	0.01388648183012775	0.01615528347561923	0.01913737394382542	0.02274477659635432	0.02683245247374888	0.03124620993910887	0.03585413272950677	0.04052450618971104	0.045075676644482754	0.04921020599836623	0.05249887343451953	0.05444217271401619	0.05459661091960488	0.05271597833712971	0.04884844444934677	0.0433464247628782	0.03679112171578236	0.029854512319060778	0.023162721618203763	0.017190016967609023	0.012210615755394838	0.008309250241332222	0.005421798851385606	0.0033957113007525574	0.002043187550473058	0.0011820282474922506	0.0006587179829933287	0.00035349043781507383	0.000183007881637276	0.00009151766888604307	0.00004419183477999411	0.000020613959405002547	0.000009518197922275817	0.000003909178735495011	0.000001892439298156745	4.991620783378892e-7	5.289208216963104e-7	3.1439719050396775e-8	1.119788620718154e-7	1.579877585422551e-7	-2.001245635874227e-7	2.7740093555550516e-9	5.118058288289262e-8	-7.290158721140472e-8	1.2159337658967928e-7	-6.419169418236947e-8	3.064199127766898e-8	9.143922841126084e-9	4.987413526613693e-8	5.5309525071045584e-8	6.7035737183474e-8	-2.7230374399778157e-8	4.8284950926458237e-8	-5.6798871828078745e-8	3.079315624709977e-8	9.675302226064275e-8	1.7469199564690285e-7	1.9105923965145877e-7	5.543052670198279e-7	8.342529764782114e-7	6.636863087994271e-7	-0.0000023268694343547836
"t=104"	-0.000002329552283075742	6.811521519045627e-7	8.449016061229386e-7	5.4646340930109e-7	1.752412266409209e-7	1.95866717622728e-7	-7.21310267071118e-8	1.3703212109472673e-7	-2.4152750466299722e-8	3.513901669638386e-8	-3.2178370856783545e-8	2.1337135280852237e-7	-7.443645799742882e-8	8.391453332201593e-8	-1.1193494664496484e-7	9.315350124605715e-8	-1.0313540466100335e-8	-2.7483257891702806e-9	-4.2580241887968384e-8	4.776383655258343e-8	3.8253675116450836e-8	1.4242025891952892e-8	1.9230613768073113e-8	1.9338912671251762e-7	2.823934563966901e-7	5.448670271634981e-7	0.0000016509450680990412	0.0000034227618341819976	0.00000825501189527511	0.000017777312415589996	0.00003878854682570765	0.00008018423062583491	0.00016174826298664957	0.0003136833816248519	0.0005877846396293851	0.0010610250724837345	0.0018456165590728935	0.0030872085700938134	0.004963562451750225	0.007662152567308067	0.011344726441773756	0.016096403878838816	0.021867219081954326	0.028421769825119014	0.035326104931453606	0.041981902804608784	0.04772050704970787	0.0519337675749173	0.05421766609768164	0.054461922937973806	0.052858282668165724	0.049819424009865054	0.045842044121674586	0.04137489942958783	0.03673838207548408	0.03213048872387603	0.027683206122822157	0.023521939644113643	0.019796379512375784	0.016657965105812966	0.014211712418525813	0.01248333084837816	0.011409381225167325	0.01086645721450663	0.010708571155528812	0.01079906951511389	0.011029358068113448	0.011319687828848735	0.011614309064873929	0.01187652592609112	0.012079160818775692	0.012204007970201491	0.012240965246159585	0.012185042719025319	0.01203726793476223	0.01180201385516444	0.011487908358304377	0.011105812678381288	0.01066780572717052	0.010188262734602604	0.009679818048115907	0.00915426428344046	0.008623672772639979	0.00809807757237091	0.007586167449538328	0.0070953677004602644	0.006630933859455124	0.006196826877347683	0.005796664738023538	0.005431059759784862	0.005101894612755675	0.004808959816604896	0.00455174091446553	0.0043294619170155535	0.004141770788339327	0.003986912660682851	0.0038643880992366153	0.003773443406704491	0.003712879728296259	0.0036828129274191213	0.0036830984410716194	0.003712937113156456	0.0037732910118761787	0.0038643599076594315	0.003986965779500529	0.004141555233129757	0.0043296996230565155	0.004551681561315801	0.004808778121410118	0.005101972762579732	0.005431081392745285	0.005796561862831617	0.006196834955399466	0.006630885478640991	0.007095586878038795	0.007586132497039544	0.008098245624351352	0.008623783692986664	0.009154445783426612	0.009679718774445845	0.010188084710977319	0.010667853825399476	0.011105532072086977	0.01148766886220498	0.011802078484924872	0.012037246948473412	0.012184901412692573	0.012241051634128475	0.012203932168522003	0.012079366279994841	0.011876626912894483	0.011614504713824636	0.011319530190801008	0.011029528098766006	0.010799053174183615	0.010708706479623187	0.010866352176111094	0.011409338378182365	0.012483124149083258	0.014211902923960906	0.0166579266031619	0.01979646853450423	0.023521725691497464	0.027683103342521553	0.032130374097482095	0.03673856360199679	0.04137489567587338	0.045842003624701255	0.04981972986193384	0.05285832530720613	0.05446171487424245	0.05421757389042314	0.051933721947519884	0.047720536485399756	0.04198223792514	0.03532597327646292	0.028421648237811126	0.021867097565143823	0.016096637759478005	0.011344668063424157	0.007662162695427854	0.004963507631832065	0.0030872417640449568	0.0018455081120584138	0.0010611442752073152	0.0005879001852081567	0.0003135654442267821	0.00016162558625154588	0.00008031705269240241	0.00003878142383284544	0.000017758846167725828	0.000008297858964168014	0.0000034083199605960957	0.0000016456728687552769	5.115657091270265e-7	3.288520817879004e-7	5.9385055095617645e-8	3.9741215651645234e-8	2.011160078474461e-7	-5.975614292275111e-8	1.2231913371074654e-8	4.379262052989219e-8	-4.028096134423009e-8	1.530445126185498e-8	-2.4641554352555772e-9	-6.281559261633873e-8	3.950771709781975e-8	5.1054458438670736e-8	5.7659554464351004e-8	9.943243939325441e-8	-2.219473338449518e-8	2.484762562371401e-8	6.939269481254229e-8	-5.6959000738210364e-8	1.2871596644092875e-7	3.018709543445297e-7	4.890525313605565e-7	9.37589761385027e-7	4.884846275254873e-7	-0.0000022235992199748367
"t=105"	-0.0000022266728567643668	4.884907462976429e-7	9.588465598175944e-7	4.7540656744615717e-7	2.845700205478252e-7	4.319945012820625e-8	1.4335610287741218e-7	-1.1773541463977466e-7	9.217651530946114e-8	6.666581642278402e-8	1.336716927147208e-7	-1.0647234127691974e-7	1.2107434421704255e-7	-1.5906795292064402e-7	1.8819778124790076e-7	-1.3907975315863297e-7	1.224342023320446e-7	-1.4771278145087052e-7	1.2846636743280015e-7	-3.6671851111336196e-8	9.464088090993528e-8	9.033140613290414e-8	1.410046641669993e-7	1.573480352679013e-7	5.90883954654231e-7	0.0000013225315734777254	0.0000029975855440067534	0.000007099457482562244	0.000015505041397467778	0.00003393972101717324	0.00007024662634746992	0.00014286806492658233	0.0002779727821250466	0.0005242315476534642	0.0009516496853753109	0.0016654622399444596	0.0028037590176787086	0.004539085270231835	0.007056696311494859	0.010526218422455158	0.015051650392553184	0.020613421292373646	0.027015570415306778	0.03386518322018439	0.04059401267964191	0.04654167617147664	0.05108072217068094	0.053759078092559975	0.054404888742009994	0.05315436667158302	0.050382360193579556	0.04657891622052546	0.04220765210777633	0.03761406773357834	0.033013999147804896	0.028542760083195895	0.02432023508317771	0.020489648807766603	0.017205106475589926	0.014587462206140933	0.012683455427118684	0.011450005530587282	0.010777038767503244	0.010522073627713513	0.010547320601610677	0.0107389838368539	0.011011788061566663	0.011306917592177612	0.011583631293454077	0.011812655406801875	0.011973117476778428	0.012052405878860029	0.012043383090051485	0.01194472106176292	0.011758859078215833	0.011493153690557922	0.011156497833406331	0.01075970630032308	0.010315870454299825	0.009836842520182354	0.0093354581579711	0.00882282416261071	0.008309279010896509	0.007803901030499882	0.00731436524121809	0.0068466899643639945	0.006405631665419742	0.005995023043747882	0.005616153329142559	0.005271432550423172	0.004960953817989666	0.004684587775004356	0.004442261917708468	0.00423284983782235	0.004055473196265202	0.003909532724453935	0.003793942308238041	0.0037076946924106124	0.003650904073707939	0.003622710629821224	0.003622200064062331	0.0036509489865858002	0.0037077789188827426	0.0037939213673430228	0.0039095005392916216	0.004055586226567431	0.004232667954391367	0.004442136635818383	0.004684664173653319	0.004960965624645874	0.005271406154389702	0.0056162554250767105	0.005994803514270064	0.00640564931472809	0.006846739914803779	0.00731460288235064	0.007803901452270501	0.008309259628128673	0.008822983001974483	0.009335495878142641	0.009836960899034963	0.010315764039682374	0.010759530898441949	0.011156237541024239	0.011492882899251988	0.011758903961953782	0.011944869559985194	0.012043342414192693	0.012052422019923736	0.011973099642747065	0.01181272881746176	0.011583791137605215	0.01130697845333073	0.011011743661042517	0.010739142331366858	0.010547369525431338	0.010522132557614694	0.01077679329287673	0.01145011818808861	0.012683207175572253	0.014587676671388272	0.01720508771075402	0.020489601108385047	0.02432021615531521	0.028542584146105443	0.03301396578644322	0.037614168960131256	0.04220749142125835	0.046579043251660956	0.05038263397861287	0.053154346485186466	0.054404840054734116	0.05375899951790464	0.051080640836350666	0.0465418098994409	0.040594193526648836	0.03386488265095322	0.027015499526884534	0.0206134671294137	0.015051887606173264	0.010526019440271872	0.0070567102120908665	0.004539063640561336	0.00280399505607698	0.0016652829028263039	0.0009515740375851678	0.0005244184976840316	0.00027803897728995164	0.00014262311523927096	0.00007027003240711593	0.00003397971452978599	0.000015515799289156362	0.000007147761761028271	0.0000030387462909287066	0.0000012472800773322135	5.299483487597456e-7	2.5635752165520387e-7	8.121361794177773e-8	6.631496285436356e-8	1.6852840167835836e-7	-3.6795439695147536e-8	2.0393192468048937e-8	-7.15066140744014e-8	7.760010778401494e-8	-2.5780464651958823e-8	9.218745700145803e-8	-6.876412039780178e-8	-8.37537728060056e-9	4.772949357967349e-8	2.659024900264484e-8	8.906066906178012e-8	5.126095259377905e-8	-9.130630029829945e-8	2.0226339925155656e-7	4.79960451382766e-8	1.9892113778396947e-7	5.047328452967292e-7	8.802749714709179e-7	7.072352369297263e-7	-0.000002358177436989628
"t=106"	-0.0000024086143486368172	7.233421259744688e-7	9.09025527517926e-7	4.5260846925909703e-7	2.467558288810068e-7	1.1331502147715611e-7	-3.435845352672828e-8	2.0173892711916608e-7	5.71513569802562e-9	7.423556225294448e-8	-2.5617789667364832e-8	1.0695327923304632e-7	-1.841046269879243e-7	1.7048139844266785e-7	-1.7521306105994228e-7	2.3549621475105198e-7	-2.5190131358598933e-7	2.6847781919858704e-7	-1.4002261705670094e-7	1.7565390764140432e-7	-5.50600798288059e-9	7.211367181181316e-8	1.906350594049755e-7	5.484211567097219e-7	0.0000010634622105154534	0.000002700950313738737	0.000006053944584194504	0.000013526983628553424	0.000029529213022128076	0.00006169437281544621	0.00012603237836561476	0.0002461745974426943	0.0004671707195175179	0.0008526755071326386	0.0015015233851324306	0.002544011344027375	0.004146000363283497	0.006491154812276245	0.009754457715209552	0.01405559918274013	0.019402582792956924	0.02563957023748409	0.03241320247970314	0.0391881174159624	0.04531740603368628	0.050160288602940306	0.05322211208368732	0.054270725684475773	0.05338397922863514	0.05089597150233749	0.04728310727868634	0.04302039759889342	0.03847914148920306	0.03389427636670628	0.029408227542910836	0.025136083182833224	0.021213235332114166	0.017793994062910823	0.01501174201409261	0.012933195277975984	0.011537024658594963	0.010727637610762564	0.010368424391877018	0.010321048361013996	0.010466585422353125	0.010715773566992604	0.011005089925321898	0.011290054771287528	0.011539519936553666	0.011730166805729692	0.011847549252466338	0.011882693191352045	0.011830485714803274	0.011692532877161321	0.011473747614168528	0.011181728111264055	0.010826561173597926	0.010419991170977472	0.00997312891875124	0.009497865566846397	0.009005155262306497	0.008506670211177014	0.008010691352384969	0.007525502190811828	0.0070577999179047834	0.006612567357195731	0.006194173484403875	0.005804675546390303	0.005446949261761813	0.005121343593281313	0.004828212247660835	0.00456765485990307	0.0043386681500078295	0.004141057983650942	0.0039737074355152835	0.003835683794651157	0.003726313999967701	0.0036451274859202742	0.0035911535417944007	0.0035641339935774674	0.0035645433447687447	0.0035911229820677626	0.0036452640102891953	0.0037264508040101285	0.0038356195192866815	0.003973405533670871	0.004140993182567998	0.004338784468485346	0.004567598001305129	0.0048282142730156075	0.005121299458965112	0.005446809950607312	0.005804924073031348	0.0061940048098397815	0.006612502997106251	0.007057883771535711	0.007525667640486788	0.008010885478568985	0.008506475816848713	0.009005484048954071	0.009497872831393694	0.009973079035974441	0.010419727569085158	0.010826544498629298	0.011181504133296105	0.011473560969959773	0.011692617888985568	0.011830534645214885	0.011882600969797874	0.011847764737575539	0.01173012427658593	0.01153945429036285	0.01129022721420525	0.01100514514250972	0.010715850957915496	0.010466759954766092	0.010320864324246282	0.010368507120957604	0.010727465225691457	0.011537202392113755	0.01293296891572615	0.015011906008694509	0.017793911591939437	0.021213199540391248	0.025136200586265867	0.029408059208765547	0.033894151877074785	0.03847905364053272	0.04302042243960913	0.04728319709880546	0.05089632013638845	0.05338390057871378	0.054270759559464476	0.05322194966323679	0.05016024636247962	0.04531751003205142	0.03918821031898123	0.03241279164856126	0.025639640808709285	0.01940289989727839	0.014055730199479921	0.009754190732304768	0.006491168433479078	0.004145872209179502	0.002544212579332794	0.0015015302848243595	0.0008525969244853604	0.00046713100777595606	0.00024634588114347267	0.00012595550360150476	0.00006162821637745175	0.000029507884372392823	0.000013534336701814809	0.000006029541566809904	0.000002837606166594675	0.000001033971838482195	5.120676312975192e-7	2.300315586900581e-7	2.3651155700576965e-8	1.830750329112618e-8	1.2426049611491408e-7	-6.844093347613267e-8	1.7056198164944192e-7	-1.5391631014161078e-7	1.1458914450646063e-7	-5.362208621573217e-8	9.011955826032647e-8	-2.439101109974473e-8	-8.021226505228185e-8	2.4026131528742667e-8	5.99055494099332e-8	6.760820103757226e-8	2.2773799845943188e-7	-1.2111832525807387e-7	1.5623318661006635e-7	2.4357598804591873e-7	4.3815039141303913e-7	0.0000010024897095783913	5.300313543621371e-7	-0.0000023005410531018455
"t=107"	-0.0000022308934181092255	4.6396683328620014e-7	8.439298961882002e-7	6.220212225294119e-7	1.6307697803252807e-7	1.4600557962651806e-7	1.6360643262380847e-7	-2.5498766875742263e-8	1.3271671583936495e-7	-9.704939296639736e-9	-8.49313819273334e-9	-1.4543487580898073e-7	2.1953111695172112e-7	-9.000685441407086e-8	1.957948706499124e-7	-3.082737872750485e-7	3.6737860797941835e-7	-2.352686809814486e-7	2.6874057534875817e-7	-1.4179726426366557e-7	1.0750094592282267e-7	1.8832524484313495e-7	4.3724934806199656e-7	8.964212524498194e-7	0.0000023498672343524873	0.000005141840987765711	0.000011883319535721526	0.000025712524026832995	0.00005419847030219138	0.00011085125186194311	0.00021808291782288158	0.0004159780578105732	0.000763396834124741	0.0013524757398994947	0.002305847671100092	0.0037828364181214935	0.005963930631851966	0.009027812214295272	0.013107218583012004	0.018237035946166213	0.024296792078245755	0.03097448129753466	0.03776965861859083	0.0440531966147053	0.04917638838647964	0.05260823378814061	0.054058707389751604	0.05354524616253853	0.051356990911588074	0.04795176177182192	0.043811448756670646	0.03933138251924029	0.034769012897921336	0.030276265337757513	0.025965540659817488	0.021963312410751223	0.018421096490512268	0.015482441698468352	0.013232313908350446	0.01167091418496069	0.01071938427932273	0.010248747490961274	0.010121255497855697	0.010214194367579643	0.010433291723681237	0.010710648085995977	0.010998655347941977	0.011262978556021208	0.011478596936012275	0.011629516122687034	0.011704262591957115	0.011695745200583807	0.011603999917564223	0.011431111807220673	0.011183298703524525	0.010869933621242556	0.01050083866089635	0.010087121175209934	0.009640014060454116	0.009170480752111243	0.008689623277329028	0.008205060854044266	0.0077274497939964215	0.00726231625803031	0.0068158119948888984	0.006392370116025559	0.005994789172871773	0.005626432175588114	0.005287948368635664	0.0049801063801441225	0.004703505314507805	0.004457114887926328	0.004240897614062655	0.004054002892420749	0.0038957274974117384	0.0037651848050980208	0.00366183184376101	0.0035848070785483577	0.00353360669285796	0.0035083677938925195	0.003508238049685586	0.003533995786516919	0.003584718243135554	0.0036617152035888223	0.0037652058544926925	0.0038957867031419458	0.004053942660877219	0.00424078662188021	0.0044571801756896345	0.004703402561699432	0.004980034821613022	0.005287874185986419	0.005626239554529122	0.005995253948155033	0.006392275434392802	0.006815647650596612	0.007262376435052786	0.007727598934316848	0.008205449798293407	0.008689230504079104	0.009170680841962264	0.009640103853608917	0.010087201786282085	0.01050040238022465	0.010869929258006117	0.011183306339862198	0.011430765770920392	0.01160401805848088	0.011695870762289395	0.011704206943877304	0.011629682216673154	0.011478661899606335	0.011262823279176937	0.010998862877191207	0.01071087211134436	0.010433206940528739	0.010214282038620293	0.010121196268839672	0.01024870711405712	0.01071918946905892	0.011671247453891032	0.013232068936561814	0.015482394334574545	0.018421237128102286	0.021963142794957924	0.02596557589798898	0.03027618197450188	0.034769060119336226	0.039331240307244664	0.043811566567383164	0.04795171227465034	0.051357193922990985	0.053545116843347174	0.05405894347494655	0.052607973851769185	0.049176495615073756	0.04405326924800601	0.03776960622334713	0.03097420615987012	0.024297023121441774	0.01823715236995105	0.013107359704721211	0.009027522200451665	0.005964041337163106	0.0037827276284637668	0.002305812020334308	0.0013524864575744644	0.0007635054201876601	0.00041596350601258436	0.00021804167130601293	0.00011091050984568529	0.00005418686710945142	0.00002565212138250228	0.000011942095012651421	0.00000507066218535801	0.0000024987825345546	8.167922590507359e-7	4.136480524774555e-7	1.8180208471996195e-7	2.2198641258519558e-8	2.6549590859126226e-8	1.9210270973957222e-7	-1.5107593631658034e-7	2.2266712074170414e-7	-1.481914599921197e-7	8.463613920817181e-8	-5.612145492772669e-8	4.233779926643422e-8	7.696009796109848e-8	-1.9781453586276143e-8	-1.2505812385654735e-8	5.612639075724957e-8	-6.904950866637449e-8	2.7899260757191513e-7	9.652209431720848e-8	2.1347126422099905e-7	5.896754605716481e-7	7.255080449741769e-7	6.203705236185186e-7	-0.000002280554392219969
"t=108"	-0.0000024041602972868503	6.589159414760459e-7	9.803458536072895e-7	2.857326079075406e-7	4.014384217265743e-7	1.5470869119127428e-7	8.410578489215226e-8	8.44630443364025e-8	-8.80029087380052e-8	-2.1557432727803416e-8	2.1978739050965146e-8	2.1095395319470356e-7	-1.3797082887290202e-7	8.499244630311154e-8	-1.8948283264652588e-7	3.9500494009026e-7	-2.7189773099678405e-7	3.049605010740919e-7	-2.1707019826067153e-7	2.2018504408638506e-7	1.1670588928591741e-7	3.251731497400101e-7	7.369392543976616e-7	0.000002034219309998697	0.000004437812705315736	0.000010370864236386446	0.000022311162190424838	0.00004758220309797334	0.000097563336951767	0.0001931857370328638	0.0003699253088473853	0.0006829447429612667	0.0012171169206702803	0.002087921418763905	0.0034479582765595262	0.00547301038459036	0.008344544548879007	0.012206654279037443	0.017117352594245294	0.022989715137074374	0.029553195569465673	0.03634416187530265	0.0427545497900772	0.048133542150872954	0.05191943781649577	0.053768544537612706	0.0536358228536874	0.05176269191447569	0.04858195915905639	0.044578404488933576	0.04016954221081326	0.03563640648189925	0.031144586742449354	0.02680466834113593	0.022735337910953612	0.01908291905045123	0.015996599605116568	0.013579193378556731	0.011851980902528036	0.010753355012778298	0.010164657760745599	0.009950042659836789	0.009983564082559737	0.010166071112996944	0.010425610480801817	0.010710804972661747	0.010984869794168683	0.011221182865547519	0.01140114666246761	0.011511116882337635	0.011543280201668948	0.011494362170798356	0.011365822836543082	0.011161729901066453	0.010890218258654438	0.010559325277217702	0.010179884815543772	0.009762285816459548	0.009317440933431786	0.00885619869030796	0.008386695386144116	0.007919285479876303	0.00745891523143305	0.007013840691433959	0.006587774428242654	0.00618474163964533	0.005808215742180045	0.005458978061089637	0.005138304120008819	0.004847657720489895	0.004585661550428166	0.004352783447536979	0.004148164435283319	0.003971351336460205	0.003821260295906237	0.0036978586465264973	0.003599651826925232	0.0035266783573153493	0.0034783232820133625	0.003454003409591788	0.0034542063173611526	0.003478010842937529	0.0035268197830414794	0.0035996188117680683	0.0036977459506478683	0.003821375720492459	0.003971389692959071	0.004148225299178798	0.0043526460979501636	0.00458550912399347	0.004847540895393965	0.005138492292570018	0.005459019024022904	0.005807814043546133	0.006185125557463089	0.0065878199747140265	0.007013793190554729	0.007458952235498084	0.00791921542195484	0.008387095446567683	0.008855880097964786	0.009317611812644566	0.009762332515098171	0.010179998869272122	0.01055900524345288	0.0108899897919289	0.011161827908931277	0.011365460730890287	0.011494565309019378	0.011543272733023136	0.011511274227308355	0.0114010093332364	0.011221351746188657	0.010984789737245038	0.010711037681314872	0.010425799792052493	0.010165985158161694	0.009983490393051686	0.009949986549722012	0.01016471644615169	0.010753288215003098	0.011852123572489881	0.013579075763060167	0.015996428040756405	0.019082975070397246	0.022735199929102556	0.026804664824403246	0.03114473974376397	0.03563646701995982	0.04016942284824421	0.04457852236482218	0.048581739500858756	0.05176277564677234	0.05363593798185684	0.05376857906122534	0.05191932486973461	0.04813379705503085	0.04275450279060333	0.03634393897288313	0.029553089032389068	0.022989941073379816	0.017117387786917293	0.012206699793589348	0.008344403117172994	0.005473050886078079	0.003447896503884551	0.0020880703185788274	0.0012169670704216262	0.0006828942654647507	0.0003700831992643483	0.00019316694959725655	0.00009755072845507584	0.000047629718668784626	0.000022195503108557446	0.0000104232865824061	0.000004300202339213577	0.000002228769797607555	6.861183334816445e-7	3.5936275444292676e-7	1.5706963207851032e-7	8.08764855086963e-9	-3.408114501723958e-8	2.1839635755416253e-7	-1.2790278236529673e-7	1.769126906081553e-7	-1.0222275570459516e-7	9.534400147170885e-8	3.114996816044879e-8	5.826059856772758e-9	2.667575260684174e-8	-2.603369120279808e-8	-3.346953258986929e-8	1.4090254385479284e-7	-2.57447158036328e-8	2.0206328121830097e-7	3.527895168220496e-7	3.3488429274086684e-7	0.0000010641598907623617	5.501860804724146e-7	-0.0000023818609680148484
"t=109"	-0.0000022447319992791037	5.588316425164663e-7	7.503070734715678e-7	7.120697825824251e-7	1.162550535838136e-7	1.7081117287265357e-7	4.176297629943093e-8	3.5790542529667846e-8	1.547797234824344e-8	1.4433086281684382e-8	3.5822010802100124e-8	-9.812569912170943e-8	1.6920820833377093e-7	-4.042989731889435e-8	2.4967032019596047e-7	-2.4952006882905664e-7	2.532957970036165e-7	-2.150142567325375e-7	2.475627103315503e-7	2.8211439073722033e-8	3.17672616767517e-7	6.593116125275245e-7	0.0000017800800788947413	0.0000037751575305833285	0.000009046388126265903	0.000019451204641862674	0.00004178139159471961	0.00008574559925900171	0.00017086220472284364	0.0003287564768856832	0.0006107289694237128	0.0010941467724582266	0.001888800668356727	0.003139173960728714	0.005016928906801721	0.007703649802728529	0.011353095179359562	0.016043495585704615	0.021720975629114347	0.0281535978501104	0.034916336063294584	0.04142693121114749	0.047036564835265526	0.05115851058488585	0.053400203326561924	0.053654377180047175	0.05210965484937968	0.04917055543938287	0.04531915112647966	0.04099173134673251	0.03649520636457215	0.03201104306438296	0.0276504735719455	0.023525841208083542	0.01977512483442445	0.016551431322280763	0.013972071747138992	0.012079049585667523	0.010829883356724745	0.010117401129907888	0.009808967396023993	0.00977648885542759	0.009916500114038662	0.010152238643471367	0.01042883355209634	0.010707244030470187	0.010959148043806155	0.011163924314560147	0.011305825012447701	0.01137515079679019	0.01136621707173091	0.011280157328000806	0.011118198083691189	0.010887789226499023	0.010595531488661214	0.010251179608382954	0.00986477287089671	0.009446647144327414	0.009006883181943648	0.008554409882969405	0.008098811882898849	0.00764669700989129	0.007205631778361754	0.006779306253938633	0.0063731281744342505	0.0059904183716184	0.005632417574073512	0.005301259744313502	0.004998394707294684	0.004722340472648079	0.00447442451038127	0.004253712079504424	0.004060043492277954	0.0038923638560434126	0.003750442206025606	0.003632774101085201	0.0035399094049172186	0.0034703524734074342	0.0034243359460913725	0.0034014330095765155	0.0034011978381638386	0.0034244188928846953	0.003470250572606748	0.00353990649863567	0.003632884031335104	0.0037502759531463647	0.003892311210103805	0.0040601300797969975	0.004253799346054077	0.0044744172987452036	0.004722365042970855	0.004998100296396135	0.005301370227248081	0.005632578287686485	0.005990066218028334	0.006373308913266262	0.0067794193246758505	0.00720543262742146	0.007646931185648631	0.008098855192883447	0.008554758169300736	0.009006415792838451	0.009446766977308285	0.009864883045534234	0.010251233104489166	0.010595267481453008	0.01088740074784178	0.011118474166761594	0.011279937343394608	0.011366541404353003	0.011374829976669387	0.011305999314150661	0.011163770255719685	0.010959562488491725	0.010707154811507413	0.010428911101191818	0.010152345382729577	0.009916325948895244	0.009776436145994771	0.009809087773702152	0.010117416821036729	0.010829859972548261	0.012079147713983662	0.013971943375404083	0.016551276337993026	0.01977514127987834	0.023525718090432357	0.027650565301261976	0.03201103325841648	0.03649541745044482	0.04099161264359297	0.04531917328853596	0.04917034259475139	0.052109939125719706	0.053654411232052945	0.05340012316743625	0.05115840233496605	0.047036915643427935	0.041426650239167806	0.03491623707906455	0.028153571855782156	0.021721056152752216	0.01604363778728668	0.011353101376007091	0.007703650234689108	0.005016905896099821	0.0031388761816504296	0.001889070096811718	0.0010942586685077638	0.0006104812043717933	0.0003288408016139943	0.00017092370533755563	0.0000857122257409415	0.0000418484855505552	0.000019343856329401277	0.000009127667314645649	0.0000036079011982437237	0.000001924229440120051	6.212732581722946e-7	3.466552390696265e-7	1.5558709187679653e-7	-2.3324249864842272e-8	-5.4695287299288964e-8	1.0886657164643765e-7	-2.6775330064232605e-8	1.9284878827185992e-7	-6.452394674116846e-8	2.3077509792024387e-8	2.1676549777360776e-8	2.9793377209763605e-8	8.455087918690651e-8	6.157041432253152e-9	-6.22527016602703e-8	1.009551950925669e-7	1.1900714735890716e-7	1.7156025711173584e-7	6.973896191642126e-7	7.295091012382571e-7	5.624158656569733e-7	-0.0000022295595579757688
"t=110"	-0.0000023340291838147564	5.667380619245321e-7	0.0000010781970357642834	3.4204759968847753e-7	3.709944056407011e-7	7.743814478544664e-9	5.499445987489082e-8	-9.265736766739252e-8	1.1789188614219626e-7	6.490938453396211e-8	3.368261614067336e-8	4.160480893133922e-8	-1.1943546851522768e-7	1.6161014382287675e-7	-5.6978890050629616e-8	1.7267316609892447e-7	-1.0310819265058058e-7	1.8042168925536117e-7	1.3972466406109163e-8	2.559116332179201e-7	5.533862642570497e-7	0.0000015317380940294	0.0000032938842846608196	0.000008008225789946088	0.000016880896277049473	0.00003653885067578244	0.00007535512320400173	0.0001511724739385878	0.00029201713539184215	0.0005454858763007664	0.0009826209313675838	0.001707278480711727	0.0028549985444061843	0.0045937713265898905	0.007103265105388612	0.01054522089498866	0.015016546227526795	0.020492426714155854	0.02677927275744807	0.03349131373370162	0.04007562618836258	0.04589017143591678	0.05032875837393824	0.05295428691174697	0.053598898291799646	0.052396139421822974	0.0497143051029747	0.0460308869331395	0.0417962101302678	0.0373438864745137	0.03287318955000129	0.028500757660388287	0.024330922096873375	0.02049461102368666	0.01714401094895368	0.014409004359389299	0.01235162035472337	0.010948922085375568	0.010107442836144287	0.009698906652723327	0.009594181460263695	0.009685979891279839	0.009892268827181305	0.01015519216548555	0.010432814356025832	0.010695135892958563	0.010919993140493855	0.011089600163982305	0.011192512530994958	0.011221675863569591	0.011175676711617677	0.011054507882447329	0.010864398083610727	0.010610338306797362	0.010301591629124363	0.009947319268800103	0.009557186151549435	0.009141041888402923	0.008708034968155642	0.008266617994372671	0.007824742116364192	0.0073892046388100985	0.006965493519051957	0.006558514493643974	0.006171647480753939	0.005807071996573376	0.005467263216515139	0.005153418915874397	0.004865398532235776	0.00460411286326412	0.0043689235917926394	0.004159953203627276	0.0039760166019850995	0.003816904741960281	0.00368168764260568	0.003570477101679126	0.003481571947300366	0.003415809470022624	0.0033719153354615505	0.0033500371795857076	0.0033500476594522377	0.003371873843538209	0.0034156685082725735	0.0034817814728344	0.0035703838455080072	0.0036817212923201392	0.0038169717185690955	0.003975767893441562	0.004159887032262	0.004369206093724709	0.004604042400359609	0.004865567002497073	0.0051532339575370845	0.005467266941533433	0.005807092585899065	0.006171430465028105	0.006558525338965393	0.006965764416916098	0.007389075873109885	0.007824865290717242	0.008266522350184546	0.008708402267397553	0.009140688563265775	0.009557271346830709	0.009947388960131143	0.010301502378313843	0.01061019530878804	0.010864176529141734	0.011054748535848535	0.011175433189879236	0.011221810268742916	0.011192303567388207	0.011089893486318836	0.010919905054769363	0.01069541728144896	0.010432731592718292	0.010155153655983074	0.009892303720504203	0.009685933135643587	0.009594213022190323	0.009699037910420039	0.010107355015081976	0.010948962796446526	0.012351774540592442	0.014408825553957172	0.017143878529110368	0.020494599565490823	0.02433086227127934	0.028500698905928434	0.03287321072967586	0.03734394600610225	0.041796281672097924	0.04603094201599456	0.04971441028801349	0.05239609276865598	0.05359878444009292	0.052954156619137494	0.05032882578814635	0.045890421422049354	0.040075475070473265	0.03349119736147055	0.026779348675647463	0.02049246054473608	0.015016555013551591	0.01054516777294534	0.007103366101742781	0.00459385051474992	0.0028548909254176857	0.0017070951436878312	0.0009828554759354624	0.0005453651145020944	0.0002920654938195488	0.00015119174708366767	0.00007529303466680126	0.00003665131942443001	0.000016789989554566453	0.000008060999252323953	0.0000032196301771314495	0.000001629235579558852	4.741379425743375e-7	2.13202988597061e-7	2.226089411694332e-7	-6.743500280403936e-8	1.033051154619713e-7	1.7269136121100814e-8	-4.025612021507641e-8	1.5270892661511937e-7	-1.070670230252091e-8	3.197168008117757e-8	3.705674889165067e-8	-3.4829764961052945e-8	8.838892262552633e-8	3.292536632226728e-8	-3.3029552426455666e-9	5.7014787002707124e-8	3.0228959235767405e-7	3.40280726152109e-7	0.0000010750224398448083	7.128264133404727e-7	-0.000002445773318204836
"t=111"	-0.000002303999297348369	6.888280850159134e-7	7.894085795046024e-7	6.205833847916509e-7	9.753573149140493e-8	1.4435918971322792e-7	-6.341972391687989e-8	2.091492956601826e-7	-9.197225980805968e-8	6.210183933763602e-8	-2.8667627272049856e-8	6.042334221856294e-8	1.56730294742502e-7	-7.512043076474129e-8	-1.8466094653390996e-8	6.220313542026901e-8	4.678842402405792e-8	1.0974470976421458e-7	1.5498399064117763e-7	5.501652089456854e-7	0.0000013077098619529437	0.00000290411348258246	0.000006919857588827405	0.000014599691631533851	0.00003216158996266483	0.00006627835331296517	0.00013348988541705964	0.00025906056052249493	0.00048687592075913333	0.0008820120542769594	0.0015416150918923233	0.0025938082211142133	0.004201553713787387	0.006541842229528583	0.009782543456780535	0.014036270280077146	0.019305300035572626	0.025433482322153256	0.03207420862151733	0.03870600564266502	0.044699277946558036	0.04943389260424769	0.052431865692485924	0.05346840351606863	0.05261869621446358	0.0502109226762788	0.046711061369585694	0.04258137113104299	0.038180701790850535	0.03372946997117243	0.02935216817134534	0.025147648265696154	0.02123754843630521	0.017771256498821164	0.014888225089422558	0.012668980836531452	0.011110876326779207	0.010135348115388076	0.009620657077642591	0.00943789667557926	0.009475492869603919	0.00964702476092838	0.009891334916550809	0.010163398878967667	0.010431648162521734	0.010671901791008076	0.010864826111103176	0.010997769601316487	0.011061925102486714	0.011053468596579408	0.010971887961533477	0.010821103077944372	0.010605022167755496	0.01033226500190998	0.010010412651341727	0.009649506796535312	0.009258431799438305	0.008846273955135264	0.008421418747699305	0.007992103296494135	0.007564576857219452	0.007145311532629206	0.00673914787571861	0.006350380859546201	0.005981356962494022	0.005634501164706762	0.005311654189171566	0.005013367782841893	0.004740019609841717	0.004492013464981848	0.004268931704824341	0.004070257056009607	0.003895554531610834	0.0037443979655308324	0.0036158517632558507	0.0035095634176655066	0.0034256879556504582	0.003362510236172511	0.0033210090137831827	0.0033000738548576436	0.0033001437259341238	0.0033208047563008103	0.0033628443214238635	0.003425338589109539	0.003509711420897954	0.003616055519236383	0.0037441785699493524	0.0038957484734953862	0.004070076110962884	0.004268719735722515	0.004492244599025086	0.00474001241113331	0.0050134714215961385	0.005311495552233536	0.0056345527190323486	0.00598141070248992	0.0063501739642913835	0.0067391699237316915	0.007145516039287703	0.007564464169173113	0.007992230580034176	0.008421330860689191	0.008846477829028476	0.009258272258733657	0.009649505657001511	0.01001041914213674	0.010332283531934161	0.010604928511766754	0.010820793724904743	0.010972008368560382	0.0110532833556376	0.011062074114957077	0.010997734683904636	0.01086505162972351	0.01067191956250535	0.010431819117045604	0.01016327289625285	0.009891303411034502	0.009647024593440023	0.009475516828217678	0.00943782224153833	0.00962086747554003	0.010135349685185258	0.011110841452728004	0.01266906512182231	0.014888070376645857	0.017771313279345002	0.02123728526979185	0.025147552732763256	0.029352250063305774	0.03372952856816347	0.038180663425304906	0.04258153374758611	0.046711161956794256	0.05021104492958861	0.05261850018873471	0.05346813922231386	0.05243193364929455	0.04943405518366517	0.04469936273670749	0.038705912337429815	0.03207401278345556	0.025433766547600545	0.019305297333260252	0.014036226976183008	0.009782533006796323	0.0065418025428246596	0.004201521785547113	0.0025939680525242093	0.0015414878023154444	0.000882046346780907	0.0004867727886685991	0.0002591096500648149	0.00013360200882506224	0.00006617305191214395	0.000032232847520852204	0.000014631407071807878	0.000006822405583029045	0.0000027995653207879556	0.000001434986349746481	5.74854059798291e-7	7.726368367322323e-8	3.4110746816029547e-7	-2.1611266909360438e-7	1.561878968381336e-7	-3.1200506622752755e-9	-4.1590236810051806e-8	1.0681598483497368e-7	3.008059135112262e-9	-2.023840617315642e-8	9.822459312580634e-8	-3.4870105136697305e-8	1.0113908899267443e-7	5.4132901383674437e-8	7.094254550477075e-8	1.5264440411666413e-7	5.966857280492732e-7	8.423246503630466e-7	4.48007754449975e-7	-0.000002131267806460002
"t=112"	-0.00000228428619686305	5.299335728015109e-7	9.792966189081653e-7	3.579876159953699e-7	3.0114941318437616e-7	6.213742953509183e-8	2.375682280897351e-7	-1.284446742300105e-7	1.8604635720897988e-7	-9.88671733370694e-8	1.1258516019463372e-7	1.137160920983149e-9	-4.328376768114595e-9	-5.562176275120123e-9	1.2557122974765633e-7	-1.851297768418192e-7	2.3508759416923652e-7	1.574182495467369e-8	6.492477369057781e-7	0.0000010499901528238098	0.000002619930026259709	0.0000059129405531876955	0.000012800729337070216	0.000028231671579614925	0.00005801020759932385	0.00011779450091486954	0.0002299193004516864	0.0004343765837636626	0.0007908200399899812	0.0013904900154093625	0.0023543995365088444	0.0038387911881290204	0.006017642505310783	0.009063695810342165	0.013102060783765634	0.01816123118551538	0.024119401099391702	0.030669349788348232	0.03732318308749083	0.04346912904874112	0.04847752524703841	0.05183485489050965	0.05326237718700688	0.052774569228363544	0.0506572336326474	0.047357314346771706	0.04334526233146019	0.039004194041204254	0.03457857242756235	0.030202868155519424	0.025972419970321736	0.022000130508773252	0.018429837325553144	0.015407124098172464	0.013030044299509602	0.01131567660935584	0.010202033090084939	0.009575613928126114	0.009308527832601388	0.009286321174310719	0.00941813116673973	0.009638491713523378	0.00990046309028858	0.010170121533761067	0.010421411711680872	0.010634062306101977	0.010793339291069404	0.010888857758329928	0.010915870043752163	0.010871694214687366	0.01075871209008672	0.010580090503458095	0.01034342373866537	0.01005480568559669	0.00972415252143477	0.00935905479092447	0.008969222101645524	0.00856265746180418	0.008147300315267114	0.007730048485010688	0.0073176195660989984	0.006914453743786075	0.006525497708582129	0.0061534531778127954	0.005801594842356539	0.005471714558349605	0.005164392215738056	0.004880750643960208	0.004621257414214042	0.004385507235292296	0.004173652065524336	0.003984602455865183	0.003818549217124212	0.0036744272267659195	0.0035524697470205036	0.0034514581006711564	0.00337084991332004	0.003311357546809557	0.0032712589669205983	0.0032517894185062346	0.0032516221610808804	0.0032715969192440575	0.0033109157970266923	0.003371162651751747	0.003451356875339706	0.003552344550730724	0.0036747802597622004	0.003818338376201713	0.003984767887433627	0.004173388143016932	0.004385413391041704	0.00462139114433846	0.0048807291226607985	0.005164565655698783	0.0054715558691947885	0.005801558178307742	0.00615360883057714	0.00652527742274267	0.006914441618146805	0.007317724530228498	0.007730065077184212	0.008147397970057035	0.008562752622771841	0.008969192613475618	0.009358990099143538	0.009724170472955596	0.010054811647325357	0.010343299312288612	0.010580058169167073	0.01075833896482492	0.010871846001364482	0.0109156987398632	0.010889152386475809	0.010793274412345899	0.010634240182453292	0.010421572765992648	0.010170128861716421	0.00990028628456674	0.009638610914550538	0.00941800376523938	0.009286342691283922	0.009308632092654978	0.009575716844745452	0.01020198226729041	0.011315540224804854	0.013030187988879005	0.01540693662567294	0.018430001489050163	0.021999961730114648	0.02597225894480215	0.0302028521292258	0.034578644896023136	0.039004187810316227	0.04334546762558533	0.047357481481762886	0.05065705669163978	0.05277467919283341	0.05326189584732344	0.05183520427085708	0.04847771418229052	0.04346887661394394	0.03732316055453422	0.030669293923123675	0.02411966107498742	0.01816117989905519	0.013101970794330842	0.009063663348803153	0.006017801107554455	0.0038385776891268764	0.0023544706639095914	0.0013904657842279677	0.0007909886561696666	0.00043425772596394907	0.00022981967010393678	0.00011796230263383389	0.000058004285497847974	0.000028064968883523278	0.000012980632132175707	0.000005936076520995925	0.0000025111047908810136	0.000001062325026723876	6.652940975904187e-7	-9.992973537542582e-8	4.245383566914285e-7	-2.7017318304789484e-7	1.2644161861974368e-7	-1.55117255706827e-8	-2.4301963108541713e-8	6.841550137526298e-8	8.221736547131542e-8	-5.287060644842967e-8	9.040837689600068e-8	-3.0960945252012095e-8	8.396912709596194e-8	1.999729255519611e-7	2.4574331081161915e-7	4.358045454511128e-7	8.15124677644441e-7	7.675064442880242e-7	-0.0000024164595789910592
"t=113"	-0.0000023108607922761593	5.936252298610611e-7	7.78985658755893e-7	5.562098598366205e-7	2.1596827759484682e-7	2.5797373914837607e-7	-5.506545530664653e-8	2.0323809302169593e-7	-1.6877400221826377e-7	1.7710403432680266e-7	-2.7575163485948906e-8	8.817566399255128e-8	-1.1783353526251261e-7	1.265718068133026e-7	-1.662780394484642e-7	3.6944264436566954e-7	-1.4920155322339923e-7	6.918695417690301e-7	7.341657695114634e-7	0.0000023898822156809274	0.000005019440696418798	0.00001131768012385681	0.00002456535217509881	0.00005088768319738701	0.00010410026762353031	0.00020373059350942135	0.0003869593917951164	0.000708629918236392	0.0012533242934700262	0.002134992016312176	0.003503411875912299	0.005529107606185191	0.008387217933683577	0.012213927483943454	0.017061151030077104	0.022839469989454186	0.02928069241025444	0.03593277623570834	0.04220467563000985	0.04746346199966123	0.05116571521662561	0.052979905937076355	0.05286276777017429	0.05104982661449642	0.04796659361651667	0.04408604537892391	0.039813499198201874	0.03541865229718433	0.031050735521567008	0.026802803922047147	0.022779043521178988	0.019116096115223136	0.01596331758280578	0.013432907151273654	0.011562858906621676	0.010307669287872523	0.009564313331435259	0.009207624501507139	0.009119978028043874	0.009206773943860713	0.009398485965288805	0.009645725045336007	0.009912084391797027	0.010170392178123766	0.010398835482942514	0.01058068301092141	0.010704877220412023	0.010764667879483047	0.010755404999069573	0.010679104028095354	0.010537051236084949	0.010335512502223088	0.01008048696077024	0.009780584627275934	0.009443032423139819	0.009076874426581782	0.00868977961687556	0.008290115036410639	0.007884975778880365	0.007480835145150855	0.007082619290782355	0.00669564527816402	0.0063226634926546454	0.005967460338788144	0.005631622421639504	0.005317143084141662	0.005024976516686652	0.004755341025418081	0.004508378283826775	0.004284373475163639	0.004082315698655803	0.003902918682057277	0.0037447074244671974	0.0036078774433339067	0.003491295494789548	0.003394991318229068	0.003318654684383082	0.0032613793308186034	0.003223879040733846	0.0032045237210591715	0.0032047855578859474	0.00322339675353267	0.0032615853458132227	0.0033184682237795693	0.0033951403836676164	0.0034914017686442644	0.0036076066438522902	0.003744942341620039	0.003902735584469741	0.004082616893652302	0.00428418855206858	0.00450827597468717	0.004755367001441635	0.005024831343748093	0.005317379559023561	0.005631520462747286	0.0059673873296888225	0.00632276852310254	0.006695443028188808	0.007082683707518411	0.0074808891210553785	0.007885157248501806	0.008290147130066039	0.008689955148597717	0.009076746389780066	0.009442977949235098	0.009780584559365035	0.01008052027468187	0.010335336234703285	0.010536852048039114	0.010678786714644506	0.010755813004719172	0.010764502248949759	0.01070517735072396	0.010580697382714943	0.010398698486152158	0.01017044168975123	0.009912204547989356	0.009645547202241311	0.009398698650170956	0.009206862422876383	0.009119934329607449	0.009207606149327363	0.00956435564073066	0.010307526441118986	0.011562638719255891	0.013433231140159041	0.015963262734426942	0.01911628297888046	0.022778741550468884	0.026802681766071923	0.03105048231502905	0.03541886530842753	0.039813611824719985	0.04408624962828234	0.04796656489799633	0.05104999441507607	0.05286242487801285	0.052979904960891	0.051165894028454395	0.04746358601824141	0.04220439446490731	0.035932673249956526	0.029280829019296517	0.022839664581110086	0.017060948562393263	0.012214144705679164	0.008386883698710101	0.005529336235773674	0.0035033399187853753	0.0021350755614477634	0.0012532229146081653	0.0007086731249346112	0.0003870328301954773	0.00020356255362974363	0.00010406770890392103	0.00005120000075287123	0.000024370375423465873	0.000011343819956155521	0.000004996474734397793	0.0000023934410334769396	7.218845923251394e-7	7.018809444758745e-7	-1.6944059433310343e-7	4.243322696551033e-7	-2.096023906661415e-7	1.2405866378628616e-7	-4.408578824222076e-8	1.2839233232142533e-8	4.611441672963679e-9	9.48315869164773e-8	-3.184604890904552e-8	6.527224483132699e-8	1.1291305557215026e-7	9.385825194829778e-8	3.542378819165748e-7	3.7792661533586625e-7	0.0000010084162079815329	3.76655035050355e-7	-0.000002216437174240582
"t=114"	-0.0000023649971645500756	5.446457808089278e-7	9.621726362318839e-7	4.50416929753672e-7	3.427102650555014e-7	2.838362456181187e-8	1.8948011870634218e-7	-9.047367643955084e-8	2.099841465152963e-7	-8.766580472663321e-8	4.007572462771947e-8	-1.5520131579904728e-7	2.6192368551836154e-7	-1.7696668097588741e-7	3.144223684747871e-7	-1.693167944738505e-7	7.606756935452097e-7	5.206919019284939e-7	0.0000022096132197280127	0.000004204708848098981	0.000009947427157652733	0.000021220158367030173	0.000044812675511818334	0.00009178018589928172	0.0001803262139844497	0.00034469487059052284	0.0006346029471600012	0.0011284174363892507	0.00193399855836196	0.0031941166871043425	0.005074751017282386	0.007751700065307565	0.011371284123598668	0.01600544963609607	0.021595771512572526	0.027912510113272893	0.034539819491262835	0.040911286102529254	0.046396192124338986	0.050426338275387894	0.05262196973285904	0.05288066632967037	0.05138617153397218	0.048535775309268336	0.044801835630221665	0.04060723858247628	0.036249011783081375	0.03189370593523433	0.027635957409005374	0.02357095787692165	0.019827137969873232	0.016553916917673717	0.013876175932034607	0.011851627977234935	0.010452040959841313	0.00958743172256371	0.009135540448017232	0.008977332784231296	0.009014347891082353	0.009172957349322886	0.009400994083071601	0.00965971093283724	0.009920715935554436	0.010160699465827538	0.0103616716832724	0.01051144904992507	0.010600992928598951	0.010625008999426644	0.010583605914568639	0.01047686986695695	0.01030995084490971	0.010088543149623264	0.009819005643120882	0.009509784707275815	0.009168224656145418	0.008802440244881637	0.0084203132863232	0.008028537590327511	0.007634278809818373	0.007243021956845119	0.006859496784128116	0.0064874248032102955	0.006130463670296349	0.005790755161992567	0.005470700051737665	0.00517106026687475	0.0048928948893445234	0.004635930537630117	0.004401225525862418	0.004187660580879493	0.003995946993688659	0.0038247025066492357	0.0036743798022658147	0.0035437354688304668	0.003432759541286301	0.00334097460097893	0.0032680568287248857	0.003213653909850289	0.003177158741970554	0.0031594838678759007	0.0031590609949535553	0.003177484517526974	0.003213382256175068	0.0032680722169565746	0.0033409347841196757	0.003432807608202859	0.0035437930915844795	0.003674108933603426	0.0038249013775567553	0.003995860086248859	0.004187954654032655	0.004401012659940973	0.004635927680710306	0.004892878982812432	0.005170824002099561	0.005470954676992212	0.005790668641845187	0.0061304522391072425	0.006487476357988742	0.006859240406212774	0.007243097871106885	0.007634425979160753	0.008028765509511704	0.008420113149817388	0.008802560824318961	0.00916836751536465	0.009509866365951303	0.009818991579835012	0.010088135992200709	0.010309957360639443	0.010476750106115373	0.010583431377587327	0.010625291513886692	0.01060115500919212	0.010511516359622441	0.01036154706211001	0.01016049026794863	0.009920662670078295	0.009659878718496828	0.009400940000703906	0.009173180966578376	0.009014567983040456	0.0089772165152745	0.009135396224997705	0.009587463644489369	0.010452095467768485	0.011851288127668558	0.01387659020118015	0.016553832079329922	0.01982718420010321	0.023570545466863435	0.02763599668201966	0.03189360125066498	0.03624921097603995	0.040607353121351886	0.04480189138708157	0.04853575317237957	0.05138624774786826	0.05288045557820076	0.0526220628342392	0.050426482965181485	0.04639626732577207	0.04091088901524609	0.03453976671835168	0.027912779982840252	0.021595937126159148	0.016005224169368892	0.011371463974031992	0.007751482940622667	0.005074846848303505	0.003194031163002653	0.0019340289531972754	0.0011285557756670617	0.0006344340534386594	0.0003447908067467642	0.00018044419143303791	0.0000914204891241388	0.00004503151629919877	0.000021194576060534764	0.000010090656117345276	0.000004050595387106171	0.000002239654226299237	5.64661367441488e-7	6.799892018349851e-7	-1.3321030423174562e-7	3.434908385502311e-7	-1.9565679654220958e-7	1.741325567072849e-7	-4.905604045202239e-8	2.3026618833910106e-8	-7.459042161706009e-9	5.278726478152862e-8	1.0293313290610229e-7	-5.921573009715075e-9	1.7591900935975957e-7	8.948861340840608e-8	7.407818003457578e-7	7.348105466320476e-7	7.836341245903711e-7	-0.0000024881531355269715
"t=115"	-0.0000023509787351327915	6.323596885016158e-7	8.699750762009018e-7	5.971549467131965e-7	1.268434024481735e-7	1.880232820550276e-7	-6.366360394416404e-8	1.4178946972087658e-7	-4.8554816944879065e-8	7.311788341457515e-8	-7.32701782579781e-8	2.0640530540294577e-7	-3.080908823616113e-7	3.854476100517701e-7	-6.405519248353642e-8	6.57680967575125e-7	3.7598486224421634e-7	0.0000020096346931008924	0.000003519785579886303	0.000008789279057674904	0.000018404964013618574	0.00003955685750445248	0.00008060985748170602	0.00015969039174357214	0.0003067711987070343	0.0005675647355080082	0.0010151557732273053	0.001750687849348287	0.002908959487270657	0.004652212458293281	0.0071558523875915325	0.010573383528997615	0.014994462752306315	0.020390625796215645	0.02656821697489098	0.03314893405170449	0.03959433252415345	0.04528059207976154	0.049619587320433034	0.05218867106291447	0.052826979158964504	0.0516639462567966	0.04906221795212762	0.045489505353763726	0.041384038959460745	0.03706886001624832	0.03273046452640982	0.028469521413012733	0.02437274663795863	0.020559255754315497	0.01717622866244739	0.014358211547353728	0.012180993150665231	0.010635706419621194	0.009645151663271068	0.009092906659482036	0.008859213986617376	0.008841669150350784	0.008963035228224392	0.009167478229446857	0.009414602641499847	0.009674449896454829	0.009921793719120497	0.010138210192696895	0.010310074626759036	0.010426757251532859	0.010481722774204671	0.01047304088754053	0.01040064482610048	0.01026773573785622	0.010079331754597298	0.009840482041088117	0.009559751313215625	0.009243366274472309	0.008900095822654497	0.008536644360494505	0.008160056018987838	0.007777732933684667	0.0073947836354508745	0.007016148887002971	0.006646890818449935	0.006289605987194746	0.005947956465502724	0.005623621756406183	0.005318234005491362	0.00503271616240597	0.0047670770532600715	0.004523118834402484	0.004299064115478979	0.004096201572497349	0.003913315645363791	0.003750561815608844	0.003606826214313852	0.003482362486501689	0.003376544904023948	0.0032890611980557205	0.0032191914923924703	0.003167100798529887	0.003132693272276832	0.0031152014630274616	0.0031155058212948283	0.0031324201308818855	0.0031673294547299724	0.0032191451979807217	0.0032889659488783973	0.003376356380245027	0.003482514378265633	0.003606939773193152	0.003750381028749361	0.003913416101235412	0.004095974281738357	0.004299471450704306	0.0045230214656825085	0.004767109130663916	0.00503258901854442	0.005317958477090157	0.005623814914037406	0.005947898189728407	0.006289650833603666	0.006647046957641067	0.007015944466988389	0.0073946635056283405	0.007777652390189571	0.008160424605371697	0.008536634891350259	0.008900131974215797	0.009243593453489685	0.009559722599599474	0.009840540507493167	0.010078830615239065	0.010267781960981659	0.010400457439675992	0.010473196810109386	0.010481828396097681	0.010426818756861134	0.01031015182526307	0.010138107336145064	0.009921589761528349	0.009674308469481807	0.009414829791871915	0.009167575600294575	0.008963040489198382	0.008841915131865385	0.008859106149514795	0.009092928179182835	0.009645203248862866	0.010635746721036954	0.012180578572521639	0.014358481568121584	0.017176105893861537	0.02055922992765913	0.024372568676210626	0.028469593398749105	0.03273059999326511	0.03706884051445425	0.04138405402738421	0.04548957051596103	0.04906228137683866	0.051663808073176054	0.05282677962804416	0.05218888873662553	0.04961984170413247	0.04528048338380197	0.03959391373978505	0.03314915009180508	0.026568349369618605	0.020390750622504616	0.014994354230777884	0.010573471721551653	0.007155440981798877	0.00465253475509142	0.002908978409599139	0.001750445033410486	0.0010154066841816523	0.0005675516918652868	0.00030653490714616094	0.00016000038411911888	0.00008044747935598284	0.000039573405223647384	0.00001826776978530731	0.00000904972980475538	0.0000034237481835175387	0.0000019537756006382523	4.511436898502197e-7	5.581670768917135e-7	-2.1686361040273994e-8	3.857279393670865e-7	-2.1790855775360995e-7	1.0326219612721843e-7	-5.2608779221863244e-8	-3.75579456424191e-10	1.0768247182824098e-7	-6.166505783777865e-8	1.6099398769675588e-7	-3.779680457505208e-9	4.1194535704836e-7	2.6893221638513154e-7	0.0000011315849370863162	3.8468700891414187e-7	-0.000002227834421386632
"t=116"	-0.0000023144475287395494	5.869611455766588e-7	9.688497099036297e-7	3.893723746761779e-7	3.439321286657915e-7	2.2309477931692356e-8	1.3767272455389445e-7	-2.9812037838361505e-8	-2.05475435555158e-8	-6.214949477278964e-8	1.0848885934056085e-7	-1.4318101904109426e-7	4.819502519293195e-7	-2.0136283496174912e-7	4.885591152747892e-7	4.1303114817203834e-7	0.0000017380772444619552	0.0000029997612551735386	0.000007709392036203688	0.00001599698129706173	0.000034795100149920266	0.00007080831443906366	0.00014150607791818537	0.0002726574474054555	0.0005073923389923296	0.0009126690686975802	0.0015829065440016166	0.0026463743396781814	0.004260623614962822	0.006597982197624974	0.009818904439572118	0.014028517871057633	0.019225255478206194	0.025250915297716503	0.031764976368759856	0.038259035026346755	0.04412125473279738	0.04874931006303096	0.05168084784338367	0.05270069379444564	0.05188010052966985	0.04954349198521757	0.04614645801673456	0.042142594253390286	0.03787677418346069	0.03355992381057049	0.029301618869723378	0.0251814662237555	0.02130911141849401	0.017827293316078574	0.014876732542469129	0.012550092256268464	0.010858162212394107	0.009738182050860633	0.009080753216143433	0.008766407477597382	0.008689755511074093	0.008769474042195524	0.008946391024468703	0.009178157452644942	0.009432709682394624	0.009683738127406083	0.00991233861059826	0.010102791733273442	0.010243600207917591	0.010326826127129207	0.010349141632537529	0.010309348809196095	0.010209236340507855	0.010053258208872817	0.009845443663727749	0.009593304654938684	0.009303149615618511	0.008982705798917912	0.008638884278795111	0.008279109409681795	0.007909981167847135	0.007536974758745929	0.00716541828628936	0.006800202486099138	0.006444231244845278	0.006102403210205942	0.0057751293636777445	0.005465291545837303	0.005173682798487844	0.004901071001170987	0.00464867815463077	0.004415433180304351	0.004202699543401578	0.004009084186107459	0.0038346875068735464	0.0036791584252204856	0.0035423658733212404	0.00342359511946988	0.003322492336055305	0.0032386085164124445	0.0031720570791933245	0.003122288081621627	0.00308906566886602	0.0030726703646902775	0.003072655602353924	0.0030893080724965216	0.0031222643652544235	0.003172039052061204	0.003238497272981866	0.003322532111950993	0.003423343763912845	0.0035426185093323515	0.003679331121376639	0.003834572224493349	0.004009219162978472	0.004202355740087316	0.004415639198983579	0.004648614629074399	0.0049012715754214176	0.005173633742237893	0.005465037627824798	0.005775102688799216	0.006102292749569416	0.00644427456316643	0.006800417801805514	0.007165177200047612	0.007536929467461206	0.007909911439366812	0.008279566426654505	0.008638920520541271	0.008982663473753205	0.009303212662921778	0.009593292089723926	0.009845496753268956	0.010052794409289523	0.010209401877274593	0.010309251788312435	0.010349174837494535	0.010326839181207248	0.01024357735552972	0.010102993519149894	0.009912252114752329	0.009683555347474337	0.009432668539779754	0.009178360401079444	0.008946440180871984	0.008769356489058633	0.008690033243603179	0.008766399251172285	0.009080656339882531	0.009738250982968766	0.010858340934277178	0.012549659535686541	0.014876825168069319	0.01782713725920193	0.021309222627473368	0.025181517867835956	0.029301658479267356	0.033559831238860305	0.03787685386037676	0.042142278529643695	0.04614694220197346	0.049543375047849	0.05187984685145275	0.05270059998937249	0.05168130998469167	0.048749371720177015	0.044120926753252854	0.03825883416759357	0.031765378621135376	0.025250785687377375	0.019225298090905674	0.01402853161850759	0.00981906005147859	0.00659767051161364	0.004260607124977556	0.0026467111389296694	0.0015826619896963656	0.0009126121466768167	0.0005076487642413641	0.0002724388524593113	0.0001415717698850516	0.00007074570935661217	0.00003492308276620282	0.000015808349985269032	0.000007877855511484455	0.0000029788479711800875	0.0000016977759033087736	5.005817717007588e-7	4.0588880656500237e-7	-1.1295031232538832e-7	3.4202434540109294e-7	-8.750581792504875e-8	8.765320247405839e-8	3.3429090384728966e-8	-1.5267602870849828e-7	1.2666249182835543e-7	-1.01598732982211e-7	2.8853885647439625e-7	1.0261705729597281e-7	6.699738283044709e-7	6.753854101537726e-7	7.947331631674714e-7	-0.0000023854852434501694
"t=117"	-0.000002215329697241586	5.806356251358835e-7	8.151372415943214e-7	5.38322690868398e-7	1.4541499326892193e-7	2.035551788237555e-7	8.489242642184536e-9	-2.8833673559880424e-8	7.239478572174107e-9	7.526488576825585e-8	1.4424116789868435e-8	2.4478973392749737e-7	-2.4693891675919843e-7	5.31792381130991e-7	3.6299119199334484e-7	0.0000013440366926076308	0.0000026995320482336993	0.000006714738451041313	0.00001395582553709307	0.00003052217074761554	0.00006223932623494743	0.00012527269230133697	0.0002421123181914897	0.000453406245712773	0.0008196674899091372	0.0014298138278836525	0.0024054982441049644	0.00389791866659539	0.006076131953505093	0.009106906773928225	0.013107829456488918	0.01810091474470854	0.023963482574588357	0.03039206656924942	0.03691056253648539	0.04292282150316329	0.04781913757576328	0.0511007706895068	0.05250028055932321	0.05203238584711767	0.04997658201490529	0.046771411782766115	0.04288017669213218	0.03867180879111842	0.034381298734783905	0.030129976159344873	0.025994493740835845	0.022073799858322585	0.01850383206919315	0.015429473482301725	0.012957781728130335	0.011119110853452074	0.009866679069094553	0.009099457711510994	0.008700052630308819	0.008559479944530768	0.008593483051883677	0.008739046341507795	0.00895139191582095	0.009196752250263063	0.009448056930860815	0.00968523522214848	0.009891246108281293	0.010053178041859123	0.010162035729123553	0.010213202023519719	0.010204062981226558	0.010135816644143203	0.010011254618143228	0.009833813701405236	0.00961061781386463	0.009347375401248303	0.009050545658462639	0.008727590687624631	0.00838542292023936	0.008030684341262084	0.007669387035583952	0.0073062601695149665	0.0069466221713072596	0.006594124831474146	0.006253024652185912	0.0059242061559220405	0.005611492679831409	0.0053153443583081605	0.005036691041443442	0.004776944567440933	0.004535793159238355	0.004314090493250933	0.004110564963451302	0.003925887463841371	0.003759645548570667	0.0036110865556044924	0.003480406364434363	0.003366696570417771	0.003270035916681513	0.0031900603771453095	0.0031262732258412473	0.003078530194941864	0.0030469323474403565	0.0030310998140564704	0.0030310169552993926	0.003046966086915237	0.003078579669224646	0.003126225023800666	0.0031900264526404376	0.003269948365478559	0.0033669701978829014	0.0034801248890125036	0.0036113228125265184	0.003759767767832378	0.003925845638917069	0.004110721837782494	0.004313723162127636	0.004535958209873625	0.0047768865400650284	0.0050368381240702975	0.00531524992457344	0.005611280807473751	0.005924209657165669	0.006252863132042541	0.006594071403969282	0.006946876414160141	0.007306118629768821	0.007669401816242538	0.008030695606931482	0.00838590508266035	0.008727420918288709	0.00905036863387687	0.009347347148920715	0.009610654313963685	0.00983414248862502	0.010010847111093901	0.01013588726382686	0.010203982982208148	0.010213153681136622	0.010162089890145887	0.010053021849640187	0.009891323518397721	0.009685439563489773	0.009448018066721353	0.009196686904943463	0.008951544869364003	0.008738982894158531	0.008593371896525648	0.008559684788413846	0.008700045277671653	0.009099415888602747	0.009866755035521257	0.011119289328936244	0.012957392847114724	0.01542946110374177	0.0185037584296599	0.022073892506161985	0.02599457835866048	0.030130069828104622	0.03438102540089083	0.03867179899157758	0.04288034689264231	0.04677156547158401	0.04997633134026491	0.0520323346602275	0.05250043515593816	0.051101083055373864	0.047818703783288785	0.042922764250871825	0.036910657034489924	0.030392250294499323	0.023963337968362364	0.0181011122853868	0.013107613946615304	0.009106899832069804	0.006076370218912941	0.003897551872454219	0.002405660701936818	0.0014300074178855704	0.0008193928608247747	0.000453592258553015	0.00024208892789090442	0.0001253178177071934	0.00006211482474527408	0.0000305563822389221	0.000013851846337731288	0.000006885265910638871	0.0000026669869954698555	0.0000012822215802454906	4.1961235153209486e-7	3.8798763846159545e-7	-3.595275821499655e-8	1.8928631073666935e-7	5.721285334381321e-9	-2.710377933201613e-8	1.1239748254343596e-7	-1.4148087212895177e-7	2.2273572197750724e-7	-5.119970925004935e-8	3.651412038285784e-7	3.46083477320569e-7	0.0000010139353074922752	4.0183301264207216e-7	-0.0000021388725158777433
"t=118"	-0.00000230706880277598	6.002562213947016e-7	8.88165460510848e-7	4.783191241974905e-7	2.838131943905253e-7	5.5778022645114333e-8	1.4100755785229069e-8	8.622821190407137e-8	6.511840255907231e-8	3.470814924355636e-8	4.5685411564910794e-8	-2.2867963078709863e-9	4.2477318129563457e-7	2.4567740475323063e-7	0.0000011460775648508559	0.000002435246906240529	0.000005614542015974777	0.000012249750463322329	0.000026731221571263397	0.00005477062469660954	0.00011078993817048577	0.00021484199416699212	0.00040480953274069087	0.0007354227634233101	0.0012908011536871822	0.0021842625867072307	0.0035618679157705113	0.005589573468289699	0.008436520182615426	0.012231064051548501	0.017019092638754674	0.022708639596242586	0.029034291337451834	0.035553644091336545	0.04169106552671542	0.04683213880140402	0.05045048476308178	0.05222592154225314	0.052118555715952475	0.05035816614665978	0.04736155408086162	0.04359551306928078	0.03945315640505698	0.03519313781789157	0.030953223047368805	0.02680947529962141	0.02285010212909122	0.019202816181730697	0.016014071746823122	0.013402393742813046	0.01141818949972595	0.010030747623385405	0.009149692773552376	0.008660195628671485	0.00845181426241659	0.008436114225172875	0.008546482484454665	0.008735701239171334	0.008968101025960351	0.00921621966378694	0.009458313215856884	0.00967661453134927	0.009856811956920564	0.009988773401891193	0.010066365528566767	0.010086184565578304	0.010048451896270572	0.009954255099620113	0.00980670809038986	0.009612515010409606	0.009375736238750543	0.00910344821834752	0.008802499231805982	0.008479148447370743	0.008140147636705342	0.007791480624697811	0.007438206214647303	0.0070859237163163336	0.0067381697735033885	0.006399085084700329	0.006070581014488652	0.005755898673193149	0.005456288254974129	0.005173103040203464	0.004907419443428873	0.004659063271310493	0.0044291940830577525	0.004216959815941612	0.004022967807505329	0.00384661795807284	0.0036875090217245443	0.003545861041480358	0.003420390083536229	0.0033120090800375923	0.0032194081597765045	0.003142600544703722	0.0030816069950156955	0.0030360098281320136	0.003005629890813988	0.0029904414063071094	0.002990551877362413	0.0030055472578127684	0.0030359891458593413	0.003081590256158284	0.003142670342452858	0.0032194163299271716	0.003311744979356268	0.003420782971653602	0.003545616716391531	0.003687750047283833	0.003846575921804596	0.004022975934054429	0.004217069703479459	0.004429025199441328	0.004659222632124593	0.004907188416150898	0.005173147657068555	0.005456306122937016	0.005755764254031792	0.006070604111428346	0.006398895400494653	0.006738083940445283	0.007086131312846411	0.007438268732467446	0.0077915270333660525	0.008140084367717404	0.00847938394602965	0.008802294856732784	0.009103352409796428	0.009375931417834105	0.00961227549291399	0.009807314643354936	0.009953809703108218	0.01004844758895207	0.010086182573834757	0.010066343550407586	0.009988629472637345	0.00985662765073414	0.00967674732599777	0.009458650890895703	0.009216191453907951	0.00896804077550617	0.008735741300102795	0.008546387774780895	0.008435959893004275	0.008452038277854568	0.008660427214689959	0.009149570994778977	0.010030798304575206	0.011418156993154405	0.013402232439664763	0.01601392259507528	0.019202826662708006	0.0228501517664762	0.02680950538249427	0.03095317370040529	0.03519319983645386	0.03945313725868138	0.043595702000491565	0.04736153186289693	0.050357859342272215	0.05211878625989741	0.0522260162609991	0.05045053409449285	0.04683175941561424	0.04169114645676253	0.035553894487140636	0.029034227085320552	0.022708453047215582	0.01701935888055084	0.012231014823925745	0.008436257556104332	0.005589815255719666	0.0035618500758939353	0.0021841474152337614	0.001290912507263653	0.0007353633472599874	0.0004048231224624832	0.0002148946402455998	0.00011076041274127313	0.00005484559803026201	0.000026685114606128657	0.000012064010317391904	0.00000576740261204467	0.0000024464493136866494	0.0000011141344972154243	3.5658947816763487e-7	2.1634232083567184e-7	1.4162036932052757e-7	4.004122655665299e-8	6.798986340594837e-8	-3.636051060240675e-8	1.8560435166570244e-7	-9.288485847136485e-8	2.3268311621915672e-7	7.513450051011006e-8	5.491862221651544e-7	8.47719054730689e-7	7.853011358971429e-7	-0.0000024374637129787047
"t=119"	-0.00000236254421326354	6.148344569023578e-7	9.479510378884726e-7	4.056793750928378e-7	2.5170418160858077e-7	1.062457249956239e-7	1.2231762347436614e-7	5.719338891374548e-8	5.148176984715036e-8	4.2799724320197186e-8	1.1542150057941569e-7	1.1305514069359646e-7	3.3971900881279993e-7	9.754221239610672e-7	0.0000021319503967776043	0.000004841140502698238	0.00001095123017158528	0.000023154784912993165	0.000048166329753684956	0.00009775035490910966	0.0001907452662992526	0.0003610535364441114	0.000659452883927325	0.0011640401655965693	0.0019813769710484985	0.003251553193715395	0.005136529616898811	0.007805738673771545	0.011398174745099965	0.015980375071230513	0.021488522821854206	0.027695356969773877	0.03419364833483818	0.04043051818203991	0.04579332644316325	0.049731716000865345	0.051878400321393014	0.05213628179861629	0.05068556772427346	0.04791352963416984	0.044287289030102595	0.04021927289063065	0.03599506130020924	0.03177000156366705	0.027624012578316925	0.02363532897470655	0.019921233813646633	0.0166277429793229	0.013882458414858578	0.011754520117284728	0.010230351416364303	0.009231697241293357	0.008647820229406578	0.008367380215912212	0.008297791230358897	0.008369739358591421	0.008531977032731564	0.008748327651048382	0.00898955316455885	0.009233043129160401	0.009460494111469986	0.009655789348853139	0.009807951490519717	0.009910058253858378	0.009957036507538208	0.00994800865192269	0.00988317654290738	0.009765175708322582	0.009599470093000884	0.009389210162663142	0.009141966982994743	0.008863284899747748	0.008559688662807097	0.00823797665408088	0.007903145396058298	0.007561356907607064	0.00721743344085779	0.006875605218147229	0.0065401690392213885	0.006213114019853694	0.00589783668525512	0.005596306059395206	0.005309397322958875	0.005038387493876306	0.004784208119105737	0.004547504464833874	0.004327362973851501	0.004124606233786188	0.003939139316525453	0.0037704465980273882	0.0036184901358148336	0.0034825914969489613	0.0033631238834573862	0.003258714941759222	0.0031701938116607264	0.003096776250343991	0.0030380588362620697	0.0029943920706054783	0.002965299809174926	0.0029507951489362583	0.002950668112744581	0.0029653663699020782	0.0029942724484025574	0.003038125797601099	0.0030967030833671805	0.003170148919395377	0.0032589071513016155	0.0033627997337583038	0.003482855240499849	0.0036182154806029265	0.0037706935807850783	0.003939078684768393	0.004124835066564914	0.004327363834603304	0.0045471070291479565	0.004784453797025856	0.005038309733867541	0.005309443092212374	0.005596330984908304	0.005897752203678275	0.006213067427795815	0.006539887873879158	0.006875628415636603	0.007217681308448798	0.0075614042545476545	0.007903164594300627	0.008237835493919987	0.008559931430846324	0.008863230700852376	0.009141734105627353	0.009389644345769943	0.00959909860308783	0.009765708674029816	0.00988282523463102	0.009948001420184927	0.00995679186877807	0.00991000910223827	0.009807996980414457	0.009655668669312445	0.009460547412763254	0.00923341756024565	0.008989475650097667	0.008748192240614516	0.008532108446682618	0.00836962061310964	0.00829782336425966	0.008367481680415345	0.008648112170717481	0.009231513500097543	0.010230235589355319	0.01175444042861773	0.01388251704047505	0.01662762997380507	0.019921216982273116	0.02363526594022114	0.027624031767237156	0.031770043299635065	0.03599522260553212	0.040219264929509335	0.04428723665590195	0.047913572122097126	0.05068543612966425	0.05213641423428739	0.051878425609020895	0.04973167222857133	0.04579318779132435	0.04043055899434478	0.034193771381980875	0.02769540476392507	0.021488525360377708	0.01598007506047494	0.011398503869023191	0.00780563798783962	0.005136416990044745	0.003251641186195031	0.001981358442932457	0.0011641022133564993	0.0006593527412251943	0.0003610800072311182	0.00019090989206926867	0.00009758737679987917	0.000048231129739950696	0.000023201847458076408	0.000010788029066954863	0.000004941398625168958	0.000002135150301341149	9.327363413857981e-7	4.595577433041953e-7	-9.292118263726223e-8	2.0559561708655139e-7	5.9283386866226806e-8	1.36496316582857e-7	-8.695155262472554e-9	1.2340802435506504e-7	-1.0625793911422932e-8	3.5854595981099635e-7	4.799736662564058e-7	9.222128222186043e-7	4.3783358538718176e-7	-0.0000022370643145697144
"t=120"	-0.000002383164389163639	5.455482579019844e-7	8.688624909547471e-7	6.884365847392715e-7	1.0848548304132066e-7	1.5457828472786872e-7	9.450809568267715e-8	8.970818410336534e-8	4.665198860553943e-8	7.907928489814253e-8	2.4314180446793898e-8	4.979805499072398e-7	6.636340234011939e-7	0.0000019652060081476463	0.0000041877493329733895	0.000009568418663952194	0.000020085462610008875	0.00004262291992052081	0.00008614052604682954	0.00016923195000584368	0.0003217091880785006	0.0005907819001480519	0.0010488962539835223	0.0017957704842892497	0.0029652210796156098	0.004714698317397015	0.0072135551456463665	0.010609075088799158	0.014984566391506249	0.020304984071273013	0.026379221873413128	0.03283495766349365	0.03914581838553388	0.04470751270536921	0.04894738692212319	0.05145804919617658	0.05208443735308699	0.0509558527788776	0.04842495344069919	0.0449524546922313	0.04096928321051074	0.03678635795477192	0.03257944094195775	0.028436222684522616	0.024426397751253437	0.02065645844242936	0.01726765217725179	0.014396410751309596	0.012127074843839014	0.010465135100741318	0.009345926822772799	0.008663388775059566	0.008306681344680822	0.00817963248867215	0.008209142165923167	0.00834133812014326	0.00853829038104803	0.00876912529392082	0.009011221546815551	0.009244170409379082	0.009451498107183598	0.00962132922939174	0.009745495400983462	0.00981736121510135	0.009835582492922157	0.009799033823413739	0.009709874690700282	0.00957209492100608	0.009388660429509033	0.009166238565188056	0.008910564371368723	0.008627554717280939	0.008323701683744411	0.008003886441549035	0.0076749177913579825	0.007340530589595606	0.007006248455264652	0.006675617757634478	0.006351065128994637	0.006036611692284755	0.005734070331306462	0.005444521366851807	0.005169851522191848	0.00491047193823313	0.004667397797647577	0.0044404465655396574	0.004230084046712879	0.004036574415355543	0.0038588505389616223	0.0036974971029325454	0.0035518842612995982	0.003421937516133733	0.0033071809704139365	0.0032076715758820873	0.003122441012896826	0.0030519537609704495	0.0029959788338778104	0.0029538104703776824	0.002925894325908396	0.0029119883347301645	0.002912111238382864	0.002925801522747906	0.00295398967428262	0.002995829259086591	0.003051936684158041	0.0031224964346776574	0.0032075454216761168	0.0033072984334621136	0.003421719847571003	0.003552151707362672	0.0036972922916107542	0.0038590590218577914	0.004036322766335254	0.004230210192003536	0.004440536635854309	0.004667080763621878	0.004910766761646923	0.005169794404102923	0.0054445840386120326	0.0057338922832539385	0.006036523506423919	0.006351207608675913	0.00667541428251528	0.00700619637316513	0.007340860694406759	0.0076747054789341185	0.0080041183054117	0.008323645196999352	0.008627593799263922	0.008910599662007579	0.009166293667596359	0.009388928506580907	0.009571692458641201	0.009710190636138205	0.009798695697924353	0.009835491319327705	0.009817203050801915	0.009745491290327646	0.009621472477712056	0.009451436273104852	0.009244129586416738	0.009011295343441361	0.008769235741096781	0.00853820464276267	0.008341633518002434	0.00820907948661409	0.008179731659729739	0.008306555245271796	0.00866350649791825	0.009345671281141499	0.010465100013125062	0.012127092311345233	0.014396562414391245	0.017267749886406336	0.020656219302204293	0.024426195780166582	0.028436386332388763	0.032579502999382726	0.036786416671379274	0.040969203424476075	0.04495253769558294	0.04842500490041124	0.05095558293947966	0.05208471872992915	0.05145795427980926	0.04894747745574923	0.044707194827949936	0.039146187025810075	0.032834896969722305	0.026379040451277036	0.020305462902235893	0.014984054049707596	0.010609084858026363	0.007213794720064892	0.004714528580886168	0.0029652987123384156	0.0017957314530163693	0.0010489361960964727	0.0005907962558449054	0.0003215361274553352	0.00016943808450475828	0.00008611397961721945	0.00004264460017799898	0.000020106914291329048	0.000009451680997862866	0.0000042513713991443325	0.000001942044149494393	6.186983954048486e-7	6.539379914238808e-7	-1.265175555431597e-7	1.4579574414419483e-7	2.7580436490204363e-8	5.242649625536444e-8	9.671376632880424e-8	2.2451829462255546e-7	1.7707171373615438e-7	5.103844442633232e-7	8.723739067795222e-7	6.986280273180157e-7	-0.000002463546917574888
"t=121"	-0.000002278843487024673	5.381799171866319e-7	8.931776163123573e-7	2.63375038223046e-7	5.204993231977539e-7	1.4990724117591725e-7	3.776437040858838e-8	-5.13024418502539e-8	7.132197143988606e-8	8.791802563745676e-8	4.784067219043564e-7	4.6576498724526516e-7	0.0000019017245008745576	0.0000034539593631865984	0.000008402015075237301	0.00001760763890867878	0.000037576459624988345	0.0000756992065471529	0.00015018196292027053	0.00028649621634269096	0.0005290106324031818	0.0009442703235508221	0.0016259378449836603	0.002701355187988863	0.004322857524968637	0.006658876550959425	0.009861998343022593	0.014031857541846993	0.019160061747050983	0.025088760460442172	0.03148184923094821	0.037843257719669676	0.04357787974722249	0.048101488133048376	0.05096512564405442	0.05196250706104877	0.0511660100316087	0.04889317884509037	0.0455889845850187	0.041701640233820836	0.03756579353620482	0.033381182019037725	0.029244391105548884	0.02522095617283593	0.02140494631939882	0.01793158975406972	0.014941976168078908	0.012535008422916771	0.01073527371069849	0.009492341394961579	0.008707056527790358	0.008270343626168075	0.008081931908797357	0.008065713949784503	0.008164770629043638	0.008338832426072251	0.008556324628063772	0.008793482282503762	0.009028918445105005	0.009245616259667355	0.009430258511670231	0.009573932938733432	0.009668729290872147	0.009712352544549385	0.00970280307241378	0.009641429418987602	0.009530840739777058	0.009374246077177073	0.009176986359795025	0.008944938772383226	0.008682683221599485	0.008397385453699169	0.008093870537953407	0.00777817478811893	0.007454905581346871	0.007129245274956619	0.0068044218109512	0.006484016127711434	0.0061714855450737405	0.0058688646145118595	0.005577718276986832	0.005300351473122689	0.005036677833025194	0.0047888418279474765	0.00455576569596694	0.004338275470191388	0.004137477918980559	0.003951634088303013	0.0037820013394191943	0.003627405502049319	0.003488002455355077	0.00336347904680101	0.0032533698133269118	0.0031577713873498503	0.003076416332205123	0.0030087387999125914	0.002954784708798619	0.002914635963145673	0.002887744718915175	0.0028743841416074556	0.0028743049858103165	0.002887894381281342	0.002914442653011551	0.0029549009192265663	0.00300869995645503	0.003076469746381205	0.0031576843267530075	0.0032533277364725777	0.0033635818516217775	0.003487904774625017	0.003627639779487879	0.0037818113369725292	0.003951798056153755	0.004137206187211695	0.004338521245604077	0.0045557959138585735	0.004788540353792947	0.005036871173294877	0.005300125395015343	0.005577786692591236	0.005868715184511375	0.006171452138414746	0.006484327997693384	0.0068043825432214655	0.007128910971212599	0.007455299200224252	0.007778010436841565	0.008093876106031739	0.008397528912835517	0.00868290163530161	0.008944864127394925	0.00917705355294196	0.009374394763364102	0.009530466062053766	0.009641413670011256	0.009702588567767512	0.009712364923065486	0.009668784159055144	0.009573970200366322	0.00943037357683707	0.009245366898265939	0.009028887476309144	0.008793527740908469	0.008556462623354189	0.008338798787020929	0.008165180910125192	0.008065545973407473	0.008081979395977656	0.008270132561759458	0.008707203724086288	0.009492020373282561	0.010735364185093244	0.012535185806830551	0.014942197953478176	0.017931297639207755	0.02140484816650856	0.025220911776090538	0.029244454212556503	0.0333811235510757	0.037565807052455935	0.041701825134788595	0.04558914425834237	0.04889277439205397	0.05116599209274797	0.051962740448347255	0.05096542379960922	0.04810097489988774	0.043577991776700964	0.03784333373531701	0.03148196016969074	0.025088563900454663	0.019160354531515544	0.014031582299780077	0.009862109111709705	0.006658816608319684	0.004322806138859825	0.0027014620232793662	0.0016259853445014238	0.0009440590511076152	0.000529233954226993	0.0002863046002865577	0.0001502869874977497	0.00007565808775589211	0.000037666080241804956	0.000017574308155854368	0.000008316553536502624	0.000003554093604862807	0.0000018973138543598722	3.8923993417316893e-7	6.067523400377084e-7	-6.114356532194165e-8	4.859606439477915e-8	9.381232557448271e-8	3.563155259733719e-8	1.3441709212358433e-7	3.428018856554971e-7	4.733072617169043e-7	9.108594349882537e-7	4.0200651740818216e-7	-0.0000022281616693931028
"t=122"	-0.0000023720312880559646	6.740337030741728e-7	8.182548284496605e-7	6.978875785046412e-7	1.0399874739164261e-8	1.8084956099340133e-7	5.555952553581989e-8	1.3962883094187362e-7	-1.0461120081295405e-8	3.232340197723005e-7	4.199585520447968e-7	0.000001673591824902232	0.0000029174677813603722	0.000007560124448025007	0.00001525194394946805	0.00003295432655514574	0.00006672973600863052	0.0001332724979268285	0.00025469639118114173	0.0004734262833950842	0.00084923177956997	0.001471013385352271	0.0024585311274287758	0.003959618624078787	0.0061394515041077735	0.009156569060549402	0.013122561570427793	0.01805478085220813	0.023826224661813944	0.03013912373795502	0.03652727903756836	0.042409953370696085	0.04719642596951534	0.050402177380727275	0.05176888610359587	0.0513145883705316	0.04931413016983699	0.046195095100412864	0.04241463183083849	0.03833290296762548	0.03417407081284651	0.030047540704325137	0.02601681558458635	0.022163885639423064	0.018616355394951767	0.015516895571065725	0.012977455522394044	0.011040087036992552	0.009671030382730095	0.00877979294208342	0.008258601412390876	0.008005299728358284	0.007940123073045813	0.008002681859531457	0.008151086157322296	0.008351927212039367	0.008581265306442987	0.008816017431512724	0.009038950364169906	0.009236017692710319	0.009396652822063811	0.00951242274572306	0.009579710708724432	0.009595735292005525	0.009560836707054654	0.009476747025054078	0.009346343769035204	0.00917431613742059	0.00896597491317741	0.008725368895423968	0.008459383134573284	0.008172717187021616	0.007871264134852174	0.007560334802086399	0.00724384260419797	0.006926164469521878	0.006610976166206206	0.00630137829120192	0.006000156648024446	0.005708558833796951	0.0054292044777601856	0.005162305677977375	0.004910197211360101	0.0046718676563647366	0.004449000976562978	0.004241624572811076	0.004048261663698427	0.003870814499304598	0.0037080264594968604	0.0035600453583150005	0.0034265703938108905	0.003307115717746334	0.0032016523311703127	0.003109755724248875	0.0030317239456579825	0.0029669395764190254	0.0029150939696621636	0.0028764463618740077	0.0028509430365017963	0.0028378989807616994	0.002837939717402538	0.0028506185743266688	0.002876497969324321	0.0029151823324369275	0.0029670339483188757	0.0030315563120542066	0.0031099553134071867	0.003201675866581155	0.0033070601047644477	0.003426566543974663	0.0035599648757198565	0.0037082595999505807	0.003870696182117994	0.0040484950185767365	0.004241185241380285	0.00444924036339478	0.004671892898328811	0.004909955552363288	0.005162279617349386	0.005429013744211564	0.005708732135152883	0.00600012261064653	0.006301293145497655	0.006611214938602394	0.006926255867031106	0.007243458806151404	0.0075603708274161185	0.00787136101996333	0.008172859565610091	0.008459601468141065	0.008725484010687179	0.008965885488997127	0.009174360559943029	0.0093465045135811	0.009476374799035736	0.009560606921609094	0.009595654690699007	0.009579743043062305	0.009512533506687237	0.009396780693306628	0.009236056800353332	0.009038785867363619	0.008815831329247681	0.008581217554604281	0.008352273491570084	0.008150904660437441	0.008003121918003231	0.00794004901498313	0.00800528663068567	0.008258386481231783	0.008779895327600595	0.0096708055690915	0.011040363165170985	0.01297739422519728	0.015517039454791881	0.01861606806613747	0.022163896690313933	0.026016798823579657	0.03004747728882473	0.03417402411735071	0.03833319412953695	0.042414708362206954	0.046195079379095394	0.04931363885574347	0.05131478029179759	0.051769247201633006	0.05040203280432498	0.047196204514540874	0.042410243443217865	0.036526923834547254	0.030139409944354933	0.02382631303650662	0.01805468119754583	0.013122463842981658	0.00915660249793182	0.006139620616319341	0.003959319652298343	0.0024586052039868855	0.0014712310572188025	0.0008490360650549311	0.0004735102911166411	0.00025459667324523316	0.00013332595464710106	0.0000666582230828272	0.00003313078713973461	0.000015221566711853818	0.000007417859246072744	0.0000029688915120784642	0.0000017581674841560258	3.4599691711711955e-7	3.9410227137270937e-7	-9.19823328615621e-10	-8.497208492386221e-10	1.4072830456512975e-7	1.5002743880554448e-7	1.6278425463145396e-7	5.209666342764763e-7	7.882791144275814e-7	7.459103268381284e-7	-0.0000023617702397116247
"t=123"	-0.0000021535520882132175	4.3983061670527235e-7	9.931495225101727e-7	3.5500178086067535e-7	3.8888999409625313e-7	-5.7072053527562616e-8	1.3025708178737716e-7	2.1116117521202682e-8	4.1715190901570054e-7	3.8989415207524303e-7	0.0000013254658723926838	0.000002580755562253678	0.000006592708669428404	0.000013131023403833986	0.000029017857845814454	0.00005884669087119487	0.00011791740007638385	0.00022638077839076676	0.00042336003914911213	0.0007632161462832743	0.001329748378748552	0.002235413370698991	0.0036226336907076995	0.005654533412203677	0.008491309623493204	0.012256502364615507	0.016989785809232716	0.02259515666725187	0.028810554739962302	0.03520217145961668	0.04120916205161407	0.046235767841141695	0.049770411847490204	0.051503944291572346	0.05139937579671627	0.049684639642367245	0.04676817906512476	0.04310666994732071	0.03908684776368421	0.03495760562382044	0.030844397569267046	0.026811765985030767	0.022931222963790687	0.01931890843875339	0.016118976952784747	0.013452361937583479	0.011379306761383323	0.009882279760845325	0.008881496095113794	0.008272043314264343	0.007950435231590447	0.007832825134578836	0.007855955652995017	0.00797560976999323	0.008157109701716236	0.008375379144060502	0.008606498281908181	0.008833148831273174	0.00903959522963782	0.009214903801886276	0.009349593129611922	0.009438573078651147	0.009478737023390305	0.00946915049227659	0.009410735557673022	0.009306022080868948	0.009158949657510407	0.008973897236402628	0.008755357832165966	0.0085092482004675	0.008240381895875726	0.007954181691487094	0.007656083419704585	0.007349966975083055	0.007040631656577645	0.00673146272037306	0.006425841414659295	0.00612681825414807	0.005835856797683503	0.005556001529871013	0.005286991284753517	0.005031096792912804	0.004788707443242002	0.004560790206277421	0.004347493129780555	0.0041480234070453426	0.003963881170451433	0.0037933029219244796	0.003637143958112099	0.003495455768386835	0.003367276222584481	0.0032529413278131747	0.0031517972190563404	0.003063984636685557	0.0029884417345972247	0.0029262256973697776	0.0028768294377827797	0.002839716348545185	0.0028147213281133343	0.0028026208157773125	0.002802394668239283	0.002814877212060529	0.00283959808903933	0.002876633827165298	0.002926351578824371	0.0029887404970961873	0.003063815873953768	0.0031518621396983137	0.003252871487437803	0.0033673162604016538	0.0034954137809963814	0.003637228252295177	0.003793545006412713	0.003963614920183822	0.004148325343755643	0.004347041254597839	0.004560940058474183	0.004788603348573117	0.005031088563651753	0.0052869369400717625	0.005555767229919795	0.0058361309142305196	0.006126850186258026	0.006425615858407174	0.0067314379665428525	0.007040637617821255	0.007349811920911664	0.007656142202371985	0.007954463653807586	0.008240523612487172	0.008509329010127353	0.008755569077732117	0.008973983159653587	0.009158799610018087	0.009306016038138742	0.00941053378570933	0.009468842305101699	0.009478664054821562	0.009438691028637258	0.0093495749797321	0.009215034973624303	0.009039721060062345	0.008832962830592206	0.008606408774077035	0.008375237625116494	0.008157435703247007	0.007975493408122536	0.007856243512781913	0.007832908359302393	0.007950452846563927	0.008271817253934999	0.008881612782340897	0.009882052062750613	0.011379471041091826	0.013452364830653818	0.016118870890105885	0.019318939626728593	0.022931110241049546	0.02681169323362942	0.030844439387574862	0.034957637975887135	0.039087101111796474	0.04310675670873654	0.04676764327560645	0.04968476884615769	0.051399569038953485	0.05150408534694961	0.04977022738734527	0.04623567832876874	0.04120935987156682	0.035201957992915256	0.028810733206847683	0.022595079742731228	0.016989929435221596	0.012256343454656315	0.00849128514997155	0.005654595879376778	0.0036227553886589714	0.00223523702238837	0.0013298139571888967	0.0007632115765352498	0.00042339648408762365	0.00022633257407433938	0.00011794958322075555	0.000058671902418594435	0.000029214481053529973	0.000013202689737257245	0.000006534330260765664	0.000002460461755782184	0.0000013786129920978496	4.4536344701029407e-7	3.5365935469044985e-7	8.533996531667754e-8	2.4090064054682614e-8	1.9324113198493365e-8	3.0143654028425004e-7	4.178841895852159e-7	0.0000010273221292544932	5.429787778288286e-7	-0.000002279520720960271
"t=124"	-0.0000024747384045342713	8.677420986202833e-7	8.532426409857408e-7	5.030235931124949e-7	3.9765037707084616e-8	2.959434192151278e-7	4.9164215365493646e-8	3.7846097011851043e-7	2.7638024013842966e-7	0.0000012167725396139417	0.000002345478207321783	0.000005532478173364552	0.000011536789480071086	0.000025579249367635448	0.00005162391762814078	0.000104276408189663	0.000201295624915665	0.0003781802817158786	0.0006851628698952839	0.0012010490418136177	0.0020305575543498877	0.0033111873341324927	0.005201991076006496	0.007865229203753876	0.011432840808458522	0.015966072271767162	0.0213973828139844	0.027499602375369636	0.03387327027468545	0.03998010539592267	0.04522444958761185	0.04907144241477601	0.05116767421802937	0.05141787298061362	0.05000375851432182	0.047303913812899334	0.043776613234507544	0.03982632784438034	0.03573133841963949	0.03163406524657175	0.027604228945518616	0.023703782943489737	0.02003723661161494	0.016745356179548754	0.013958335540242617	0.01175208508739034	0.01012584295987462	0.009012508970791089	0.00831108418219939	0.007917605996967558	0.007744430132931024	0.007725188607031308	0.007813329089675358	0.00797265712584716	0.008176674024597763	0.008401837871790163	0.008628934759801865	0.00884251342270237	0.009030060787373562	0.009181062050053534	0.009290086806829856	0.00935264641969935	0.009367012091092697	0.009333649597307425	0.009253923857093449	0.009131332109765466	0.008969636518659674	0.008773117212209636	0.008547132026355375	0.00829648455430032	0.008026374046400275	0.007741904906119701	0.007447383447202416	0.007147097443977679	0.006845111389112146	0.006544733643978007	0.006248699603615293	0.005959403640981464	0.005679549919222926	0.005409412843686012	0.005151424841173924	0.004905964324363077	0.004673446547815097	0.004455058257032296	0.004249768455681702	0.004059486940800383	0.003882212272927954	0.003719364940035219	0.0035697352229064894	0.0034332872279201343	0.0033106181425327508	0.0032007210115188034	0.003103804781652064	0.0030189776264550883	0.0029472014790720147	0.0028871091717991293	0.002839306507264716	0.0028036201554192397	0.0027800281845667962	0.0027677830401933168	0.0027681652726300188	0.0027798334577137096	0.002803662821772579	0.002839456707984911	0.002886955252104806	0.0029471190097104527	0.003019254695989515	0.0031036843187995933	0.0032007959248496753	0.003310503699978651	0.003433489585703553	0.0035695540602789233	0.003719320810195992	0.0038825290095964027	0.004059260658707653	0.00425014293369097	0.004454598050536607	0.004673518787190911	0.00490579050970763	0.005151465608496664	0.005409560730060159	0.005679328288166419	0.005959460259180149	0.00624862969562312	0.006544493339289192	0.006845060260218805	0.007147220085345518	0.007447291668832956	0.007742077958731386	0.008026564845537876	0.008296746373612107	0.00854718622494155	0.008773291032828978	0.008969566563179376	0.00913125198828646	0.009253799250448114	0.00933354049206836	0.00936683582137432	0.009352536569332437	0.009290148515373908	0.009181063413296275	0.009029944789711086	0.008842745247765516	0.008628933048461018	0.008401760616044807	0.008176667033078178	0.007972772521279481	0.007813256993644435	0.007725405154886622	0.007744434049162363	0.007917627127551286	0.00831098648840578	0.009012693538884342	0.0101255728555808	0.011752100335874371	0.01395837305490888	0.01674537395240383	0.02003723760886722	0.023703594109842463	0.027604176569406946	0.03163417792552636	0.0357314136587874	0.039826581840299746	0.04377617970653136	0.04730399778673822	0.050003519302552535	0.051418606630818875	0.051167229084197796	0.049071629609202305	0.04522422317739605	0.03998025106353609	0.033873071255939635	0.02749998607565174	0.021397069467248397	0.015966082859667163	0.01143305507310255	0.007865115753309393	0.005201768503532045	0.003311471540506372	0.002030490959738618	0.0012010893416799506	0.0006851386750339472	0.0003781490679332089	0.0002012963932640499	0.00010434686769689172	0.000051460068749342724	0.000025675716811446314	0.000011495070239675442	0.000005610233184683011	0.0000022795961108768026	0.0000011389097726022257	4.793833620064802e-7	3.0907070935892733e-7	3.635653955669227e-8	2.132092915552164e-7	9.979859694198012e-8	5.855622223771562e-7	8.600390167812222e-7	5.628438457527807e-7	-0.00000225273918230684
"t=125"	-0.0000021536142119638058	3.201339464631303e-7	9.360604283914498e-7	5.402313285607363e-7	4.2496234264888244e-7	2.3245353197864915e-8	3.023011083680416e-7	2.2502069807472935e-7	0.0000011070655340228441	0.0000020268716601767878	0.000004811298050633184	0.000010302951174101516	0.000022256516538865512	0.000045422801024375126	0.00009220369848106369	0.0001788438967670336	0.00033755170338078955	0.0006147775003347844	0.0010836564719763908	0.0018428175659210844	0.003023587856067489	0.0047801047131211805	0.007276574905571764	0.010651871073620423	0.014984028181179054	0.02023417263486771	0.02621022848740817	0.03254502221233113	0.03872717473451337	0.04416628797603572	0.048309237500725466	0.050759642158212714	0.05136940899307496	0.050268052809634534	0.04780048681497362	0.04442137670151869	0.040550887545075964	0.0364944015828671	0.03241625203306764	0.028392504990043754	0.024479027620262883	0.02076851461998208	0.017393936217881323	0.014493681322245267	0.012157066571658937	0.01040162617964524	0.009172968042230223	0.008376186731199109	0.007907072009685767	0.00767526513975092	0.007611005430285256	0.0076646898117808115	0.0077992717342342255	0.007986646902423011	0.00820275832213746	0.00842768710538977	0.00864584238528543	0.008842825711940838	0.00900844204223239	0.009135241407064343	0.009218515789341963	0.009255391357997467	0.00924593414132946	0.009190430482047152	0.009092012021461815	0.00895342480687733	0.00877902373220052	0.008573583655978267	0.008341310976456406	0.008087760876156369	0.007817686506594534	0.007535484435566064	0.007245301597812781	0.006951627027399043	0.006657229907074402	0.006365462516357057	0.00607901004084932	0.005799934193779888	0.005529566403268071	0.005270098411718438	0.005022140339471792	0.004786638533794685	0.004564011297943926	0.004353610617161663	0.004157633590890053	0.003974104867603412	0.003804693004873072	0.0036481591416648307	0.0035048959665449075	0.003374175052863193	0.0032559297115307695	0.003150411549776244	0.0030570177072761773	0.002976049619246024	0.002906523957793894	0.0028490562354491766	0.0028029216637649457	0.002768584163112431	0.002745573383691413	0.0027345127752533838	0.002734120690979669	0.0027458583996555763	0.0027685760948208404	0.0028028578399422743	0.0028491556863040612	0.0029065432928537804	0.0029758531103685204	0.003057196736268808	0.0031503610702191542	0.0032560804817896027	0.0033739867528195244	0.0035049151080022156	0.003648062056280099	0.0038046424149700275	0.003974472331885082	0.004157419376036531	0.004354015013537826	0.00456348290983799	0.004786655374536486	0.005022189093276341	0.005270131794873012	0.005529678256495085	0.00579966986421121	0.006078966242465289	0.006365425824494064	0.006657099065208727	0.006951477367778569	0.007245601475433738	0.007535307682114856	0.00781789538055866	0.008088127362910424	0.00834151958682261	0.008573225983545707	0.008779180385382834	0.008953434810200167	0.009092053874757977	0.009190318072499815	0.009245900870688106	0.009255269486619588	0.009218254498566836	0.009135218779677268	0.009008386383682954	0.008842820001724316	0.008646143336767609	0.008427830585719609	0.008202656482715565	0.007986633485741801	0.007799283270597979	0.0076645961109699234	0.007611075311991344	0.0076752809779710995	0.007907194113708771	0.008376103268050272	0.009173146414619415	0.010401388570395964	0.012157095135188478	0.014493699271652227	0.01739399213760562	0.020768275788569213	0.024479147680057434	0.028392476996880855	0.032416238959574906	0.03649456749410451	0.040550914076041944	0.044421025745546405	0.047800616563857035	0.05026814590821649	0.05136964114933418	0.05075936272857817	0.048309202959437414	0.0441665134176078	0.03872695880139543	0.032545101853256875	0.026210289279963384	0.02023419282505312	0.014983878769392	0.010651876374433766	0.007276696693944484	0.004780054151500734	0.003023620929543447	0.0018427680258182866	0.0010836664386545403	0.0006148893364167352	0.0003374986847387573	0.00017880723171093127	0.00009223080357112501	0.0000452285699695798	0.000022469299739813486	0.000010222702403472894	0.000004873452753462182	0.000002089060269216958	8.549127937795831e-7	3.775266290695356e-7	3.775270618344706e-7	1.2098480661748567e-8	4.157662355508407e-7	4.387943013384188e-7	8.539963582965271e-7	7.028924122742808e-7	-0.0000024004153902357217
"t=126"	-0.0000024600826666887343	7.569909061810876e-7	7.880004811999797e-7	5.097204923698584e-7	3.094466989317368e-7	4.3839964913860996e-7	2.755170560586606e-7	9.213897792514913e-7	0.0000016878013996413088	0.00000416647917056423	0.000008983876117141243	0.000019361417762708832	0.00004033971610062359	0.00008138771616728047	0.00015863121162451588	0.0003010259455148434	0.0005515284643159424	0.0009767458518279426	0.0016710155130273963	0.00275810434061019	0.00438798093221171	0.006724112346054079	0.009911995430910814	0.014043785256637742	0.019107982224996878	0.024944673385253746	0.03122222115161921	0.03745537481435823	0.04306594054899271	0.04748584929599675	0.050281548855013125	0.05125263428643845	0.05047404945147349	0.04825608044254259	0.04503874805102792	0.041258971405790934	0.03724612181185538	0.03319047077002546	0.02917542453366395	0.025255455123348147	0.021509264938674666	0.01806260588052122	0.015056225723034	0.01259374305523453	0.010709035922270904	0.009362855050970564	0.00846741995789424	0.007919281592138172	0.0076258525797113785	0.00751362125254007	0.007530477295180971	0.007637785493079918	0.007805609418597981	0.008010197632897453	0.00823063167493887	0.008450521308539849	0.008654867222310458	0.008832444959753993	0.008975024481779559	0.00907746993928582	0.009135183441295491	0.009148622986817845	0.009116254382528277	0.009041234136462406	0.008925676657238424	0.008773390840192352	0.008588336123713347	0.008375006528766216	0.008138568235720789	0.00788359507506975	0.007614274467594773	0.007335336675495685	0.00705038220253551	0.006762985584739423	0.006476782706979711	0.006193823449589297	0.005916737869997912	0.005647436463599442	0.005387149845013761	0.005137417227444208	0.004899266399813307	0.0046729552905516725	0.004458722225434308	0.0042579406868433756	0.004068917087521773	0.00389331574320273	0.003730272637954557	0.003580011500179725	0.0034422344912674596	0.0033170153380044365	0.0032034817953863204	0.0031017692201422697	0.003012017779862486	0.002933718407520214	0.002867103191792064	0.0028116279983124715	0.0027676412827093433	0.0027341901469754015	0.0027123012175706007	0.002701197534346389	0.0027014590005719485	0.0027121320351618516	0.00273430226419058	0.0027675890708148687	0.002811588681176591	0.0028671824201933482	0.0029337702945084754	0.0030118720101416363	0.00310187300849063	0.0032033849476009735	0.0033169649977435878	0.003442212250899357	0.003580059709143324	0.0037303352123632116	0.0038932858650908564	0.004069104108450405	0.0042575333993748465	0.004459171977996279	0.004672671756797531	0.00489930693411289	0.005137525092606565	0.005387093918394648	0.005647342332114058	0.005916683103917242	0.006193725920731197	0.006476698876559106	0.006763053312428435	0.007050328179158516	0.007335520447013133	0.0076142404922235896	0.007883602396222766	0.008138838226718903	0.008375159498000606	0.008588024638176317	0.008773382219957715	0.008925787502480187	0.009041506145619715	0.009116161850382665	0.009148386213479798	0.009135088463286256	0.009077125939183639	0.00897509071133007	0.00883245144823297	0.008654864075968827	0.00845079551357275	0.00823080916634955	0.008010150383519155	0.007805620174667682	0.007637609932119149	0.00753033612871612	0.007513773607702667	0.0076259179013714595	0.007919329531675068	0.008467419562269152	0.009362963221659748	0.01070895935194871	0.012593683654787524	0.015056158084621352	0.01806270353567685	0.02150907549603087	0.025255559436380803	0.02917556391859588	0.03319021653047549	0.03724631212266216	0.04125887421526653	0.0450385259129763	0.048256289425981036	0.050474305963763566	0.05125257808003192	0.05028119993330804	0.04748622323367757	0.04306556221086921	0.037455714317976674	0.031222106180412768	0.02494462991581259	0.01910788047059353	0.01404418438676347	0.009911643643077728	0.006724110948568618	0.004388046720109839	0.0027581822812906553	0.00167095552650387	0.0009766570162488275	0.0005516521953052855	0.0003010077903016217	0.00015865287911431825	0.00008146765470229411	0.00004010467154258457	0.00001958338232166401	0.000008923279626094072	0.000004079283345115314	0.0000018515290690634956	7.430677061437407e-7	3.012968295967866e-7	5.474531943328032e-7	2.230428930438677e-7	4.911745532520939e-7	9.463032784040593e-7	4.26354737625978e-7	-0.0000022453791959087255
"t=127"	-0.0000022929798783044575	4.145892305018606e-7	0.0000010367709035730144	5.45274873031687e-7	3.0847392118449335e-7	3.515930878661422e-7	9.10042787793941e-7	0.0000016001565316114963	0.0000036075958200765257	0.000007804287282087152	0.00001695393981315796	0.00003543902204539151	0.00007155605025821465	0.00014104381868418336	0.0002683366330991088	0.0004942207495093331	0.000879918898332388	0.001513653917788793	0.0025134428834471256	0.004023952242978024	0.0062067721510578044	0.009211701651363535	0.013146336149773119	0.018019672804412634	0.023706148494628043	0.029907774815087107	0.0361705260933366	0.04192773239006742	0.04660468993520872	0.04973463579119175	0.05106653580672038	0.05062012535591198	0.04866655169624612	0.04562736181348348	0.04194878326685747	0.037986476426732696	0.03395519080090503	0.029952746559703036	0.026030697945396142	0.02225727480985995	0.01874849498297748	0.015644334260572212	0.013060609076982588	0.011047807275445964	0.00958231330353565	0.008584908839143757	0.007954686451133841	0.007596276872012586	0.007433664096459847	0.007411186302675232	0.007488583702779272	0.007634691076583544	0.007824963558474507	0.00803831244184161	0.008257720181858885	0.00846686519341644	0.00865428682160263	0.008810772299748804	0.008930181270725646	0.009007519283200982	0.00904234063027265	0.00903224434887484	0.008979931825566001	0.008886830073347451	0.008756230434264545	0.008591777576329673	0.008397744003759144	0.00817862485180032	0.00793949826247331	0.007683907544264179	0.007416891748342369	0.007141495811760046	0.006862188632499211	0.006582122551420655	0.006303446505361632	0.006029695387947509	0.005761972481236444	0.005501894627633619	0.005251603031943497	0.005011238113903027	0.004782102076768657	0.004564253962056286	0.0043589744194652	0.004165471426845757	0.0039846299906761695	0.00381579029153456	0.003659108556116175	0.0035146035460641434	0.0033822047821271406	0.003261396216927892	0.003152453748677342	0.0030547351689612645	0.002968072281777645	0.00289290038970913	0.0028285942986913115	0.0027753385347060178	0.0027324509893876803	0.00270091622808577	0.0026795238385378672	0.0026689278529854477	0.002668871420523189	0.002679634511612905	0.0027008065405902393	0.002732638046433533	0.00277524259355888	0.002828414209244734	0.0028929543060347562	0.002968281977042575	0.003054722110001129	0.0031524301767974494	0.003261374892170932	0.0033820206489355575	0.0035147102010647524	0.003659206767318124	0.003815721079634793	0.003984496742211463	0.004165513586962488	0.00435872790802927	0.004564660212504124	0.004781982921966854	0.005011266678130122	0.005251558110486165	0.005502172743221512	0.005761638443024797	0.006029495604931934	0.0063034691365948525	0.006582124880429863	0.006862259255948633	0.007141636808909335	0.007416943793837838	0.007683869692790668	0.007939434162543946	0.008178907927595791	0.008397781181975872	0.008591600920093367	0.008756213122526724	0.008886921731117381	0.008980125294221097	0.009032117615208168	0.00904211150121037	0.009007382507442152	0.008930003588254465	0.00881087975178263	0.008654261746352643	0.008466904508152906	0.00825785366466325	0.008038475283768443	0.007824964668298184	0.0076346433244601775	0.0074885067204755185	0.007411134410399978	0.007433657583739373	0.007596455036918304	0.007954675843647618	0.008584980277707599	0.009582313807263154	0.011047706458369277	0.013060707629563129	0.015644145752460092	0.01874842163714141	0.022257327649234826	0.02603071402563395	0.029952778349326192	0.033955280786611586	0.037986231032127504	0.04194896872890952	0.04562694526820754	0.048667193113827945	0.050620017100305614	0.051066478688915784	0.04973449984783507	0.046604809018443216	0.04192762165732544	0.036170402686999115	0.02990837453265971	0.02370570723851273	0.01801956719881803	0.013146541292314962	0.009211543448121584	0.006206762525009402	0.004024046782525215	0.0025134532269641685	0.001513701301270598	0.000879749541160324	0.000494400224265612	0.0002682783801697397	0.00014106709907291126	0.00007166291464755226	0.00003519477962854456	0.00001704959343584722	0.000007887307109433195	0.0000035085392412481653	0.000001699397929599833	8.013624916980433e-7	3.0062385858453666e-7	4.201008569904019e-7	6.444141920081137e-7	8.085379784583679e-7	6.909141304634048e-7	-0.00000245702632872824
"t=128"	-0.000002356039658035769	7.593928743609979e-7	8.034428781167335e-7	5.252712318437602e-7	5.378584529980301e-7	6.645603517485554e-7	0.0000013984532434285768	0.0000031476726652934772	0.000006938746850981836	0.000014835468328588952	0.00003116143872106125	0.00006314428504539116	0.0001252647819776076	0.00023868422896689	0.00044246490118282633	0.0007919410989254416	0.001370331407431924	0.002288049135197978	0.003686378451697836	0.005722701428897636	0.008551226375276944	0.012290113671203029	0.01697080732846501	0.022496680361663524	0.028607082073954015	0.034875767894623544	0.040757076350838695	0.045669665515028934	0.04912046406396786	0.0508103858203276	0.05070458770374264	0.04902905900992305	0.04618367055895689	0.04261941790485446	0.038714600180364434	0.03471050662603026	0.030723284001041407	0.02680285561699214	0.023010647722896627	0.019448713993104882	0.01625568827177526	0.013556348922384553	0.011417504194998762	0.009831121413246935	0.008729128659383911	0.008013347914848978	0.007587112561625475	0.007371519097806423	0.007307219450048197	0.007352470402288591	0.007474264825309218	0.0076479940469061924	0.007851911144163948	0.008067989997243674	0.008279702668137379	0.008474914622547569	0.008643120021345152	0.00877794636845286	0.008873238082804602	0.00892795229144927	0.008939155912061736	0.008908556113046973	0.008837654323341826	0.008728274464390173	0.008584187338691485	0.008409570349100837	0.008208338990445818	0.007985375389403249	0.007744189920336431	0.00748948794181159	0.007224947063381948	0.006954584952746146	0.006681533914021043	0.0064080425132042595	0.006138107758830058	0.005872671300739318	0.005614017275837435	0.005363528367683168	0.005121815745411262	0.004890908453862197	0.0046699061651716	0.00446098096312586	0.004263348037401249	0.004077322605606115	0.003903285011025992	0.0037412873329435437	0.003590788007155954	0.003451870780767252	0.003323978025299379	0.0032077533061216634	0.0031027319591826474	0.0030088447495801862	0.0029258462973126287	0.0028530670431911043	0.0027912036938501084	0.0027395530871869855	0.0026988118457137444	0.0026679514386844794	0.0026476192961990552	0.002637197550071524	0.0026372754905389373	0.002647585637122307	0.002668079428663428	0.0026985642401345933	0.0027397128797141956	0.0027912494816199063	0.0028530596670768293	0.0029258202305515457	0.0030088562070185176	0.003102787514316696	0.0032077981384739385	0.0033241739953809857	0.003451712125784323	0.0035905873593065074	0.003741284768390085	0.0039032137319282567	0.0040773716637293456	0.00426322695090986	0.004460964062375727	0.004670196800448556	0.0048907347249042	0.005122070204816032	0.005363207564620165	0.0056141161417681	0.0058724868075232806	0.006137938532840503	0.006408212455560669	0.0066814434077447915	0.006954575949356223	0.007225256967602345	0.007489724313877066	0.007744007354250737	0.007985317425088012	0.008208543851645933	0.008409638384544227	0.008584187849182134	0.008728187595460457	0.00883748210563684	0.008908796983646106	0.008938898572588894	0.008927815400488814	0.008873230795205633	0.008777814031902698	0.008643241100398491	0.00847480405709855	0.008279719903069083	0.008068153156248203	0.007851938353273469	0.007648084725513926	0.007474425469447765	0.007352294222005784	0.007307235252388966	0.007371415502612111	0.007587295819359685	0.008013287761259535	0.00872916497163112	0.00983116976235443	0.011417389635293707	0.013556407667046244	0.016255496070828435	0.01944863311483125	0.023010765750236195	0.02680306725972459	0.03072307057535395	0.03471055218628116	0.03871460821224659	0.04261913066947631	0.04618398653979716	0.04902905529069401	0.050704845871682225	0.05081009524026581	0.049120488177072485	0.04566974474922603	0.04075698637323044	0.03487570053420841	0.028607196113592748	0.022496625377037338	0.016970839460954346	0.012290229929858731	0.008551028226573054	0.005722735400887524	0.003686448411776899	0.0022880356381600464	0.0013703244525997693	0.0007918674044772311	0.0004425711293745138	0.00023866769636426977	0.00012522408474247015	0.00006322419724458239	0.00003101421555740114	0.00001485291778413611	0.000007032123246153432	0.0000031497491590481985	0.0000014566675522464934	5.583445984447266e-7	5.34727519374556e-7	4.537120461556299e-7	0.0000010334768333342126	4.771012814819287e-7	-0.0000022046711017909004
"t=129"	-0.000002256005766310132	5.763180569440252e-7	0.0000010743642485655513	7.563951986977457e-7	5.828169218347057e-7	0.0000013549069649565482	0.000002587049797164731	0.0000060374711909894074	0.000012922170736895389	0.000027531043536588307	0.000055743633107785406	0.00011088422101224182	0.00021236171489014133	0.0003962951228907441	0.000711904525055651	0.0012390913736950449	0.002081278129549613	0.0033735111087557224	0.0052702909509062534	0.007929251091487899	0.01147505240010993	0.01596149585419082	0.021319808759587278	0.027322510856772064	0.033576586853684476	0.039557703920129916	0.044685228523042686	0.04844131423504161	0.05048434147919301	0.05072534000560658	0.049341095601781015	0.046705225188101385	0.04326881554877682	0.039428985015947715	0.035456752541675685	0.031485509576651416	0.027571833190775386	0.0237664136704836	0.020161032321940775	0.016887778334271353	0.014079470365757407	0.01181708293204109	0.010109455956766267	0.008900015894296898	0.008095705368480366	0.007598685086081747	0.007327200902105702	0.007219252263342857	0.007229831449754753	0.007325220597012128	0.007480231761820999	0.007671890451948937	0.007882515017425429	0.008094379664345897	0.008294914153795019	0.008473164958214818	0.008621376178824636	0.00873316734800944	0.008806427597205735	0.008837612375698467	0.008828207423230872	0.008778340750322022	0.008689769662552194	0.008566295013328062	0.008411027405024751	0.008227838154519662	0.008021349031374969	0.00779510849923748	0.00755341910779006	0.007300527859603001	0.007039598637235467	0.00677442622275104	0.006507301905903096	0.006241920464029271	0.00597962269475516	0.005722638140299496	0.005472539935883369	0.005230605570217262	0.004998281034866658	0.004775064845956467	0.004563326854375771	0.004361859384983902	0.004171475969792171	0.003992949181652494	0.0038254637279927506	0.003669257351650246	0.003524686668997079	0.0033907644847617213	0.0032681657383725193	0.0031561294012669716	0.0030548772206852037	0.002964307658085863	0.0028842394555536055	0.0028146369469200794	0.00275483009488231	0.002705365873909016	0.0026655305113515437	0.002635923732297929	0.002616224561974634	0.002606643483449411	0.0026065538563163626	0.0026163068509452714	0.0026359071884725083	0.0026657914485919143	0.0027051492914953457	0.0027549234603035933	0.002814669108812895	0.0028842186606502507	0.0029643217387311793	0.0030548904405709454	0.003156241989099917	0.0032681322788956635	0.0033908366196168105	0.0035245849901455184	0.0036690817642546225	0.0038254755945899	0.003992825975143055	0.004171793826585279	0.004361679247897987	0.004563228168209532	0.0047753215954492445	0.004997921902792024	0.005230728378328275	0.005472346345207879	0.00572272726773182	0.005979604585261589	0.006241578028615247	0.006507568663335905	0.006774597363659929	0.0070395703170134105	0.007300580104526944	0.007553690639520716	0.0077949978643914175	0.008021375526603647	0.008228024867751094	0.008411070509934393	0.008566247000080796	0.008689860630803126	0.00877797292125948	0.008828229501386398	0.008837570091895564	0.008806247189949934	0.00873316007166336	0.008621354236147516	0.008473208698355994	0.008294903327184078	0.008094322289737388	0.007882603430392487	0.007672044073517514	0.007480119239631655	0.007325523799365241	0.007229738523234719	0.0072191860184258605	0.0073270774360971735	0.007598966211933789	0.008095555776340357	0.008899984071342404	0.010109500417182837	0.011817120658891178	0.01407933350466506	0.016887757441248152	0.020161050382953905	0.02376656989351089	0.02757166483929374	0.03148557563526022	0.03545661832288627	0.03942901865426829	0.04326868021958208	0.04670535217140914	0.0493413670888595	0.05072522771587107	0.05048436840382731	0.04844120253506834	0.0446851624788005	0.03955771261528007	0.03357683547569201	0.027322328161787368	0.021319894087795555	0.01596142980316506	0.011475138926656414	0.007929056446765115	0.005270361677497504	0.003373609844715575	0.0020811810730616553	0.001239200161860854	0.0007117504159036558	0.0003963367233686954	0.00021234495402666642	0.00011097581384267308	0.0000558316251588753	0.000027430339954337413	0.000012885124200168185	0.000005997261351198269	0.000002592655882316386	0.0000015100466971285087	4.519923818557814e-7	8.324641311840963e-7	9.359180485057905e-7	8.428867301901732e-7	-0.000002428798792530884
"t=130"	-0.00000219301789017301	5.980470888511391e-7	0.0000010296799688447322	8.786499831048289e-7	0.0000014898435348742467	0.0000022781160037288473	0.00000542323906149722	0.000011262833344516388	0.00002409363759048322	0.00004895577284491637	0.00009829636712177514	0.00018901921761838025	0.0003542220546197683	0.0006395724565518845	0.0011196251165366267	0.0018914032021819516	0.0030842970857007934	0.004848588067509874	0.0073431742705464265	0.010701539496662749	0.014992356786025174	0.02017619052209385	0.026057821753185273	0.03227800619174037	0.038334024086213225	0.043655076168032325	0.0477001484376679	0.050089148153440344	0.050680054597816215	0.049600139022018985	0.04718961248599507	0.0438947147553892	0.04012932825451332	0.03619288508803242	0.03223968618127859	0.028335512700756182	0.024522830744582946	0.02088294337412655	0.017538989093831447	0.01462811054220614	0.012245574768083967	0.01041686384609053	0.00909757552002266	0.008202062301954305	0.007630961498809041	0.007301422182786732	0.007147291133626998	0.00712119130357447	0.0071882203487112495	0.007322013947352657	0.007499357708749099	0.007702007326709115	0.00791175932133037	0.00811553216820382	0.00830164966899627	0.008461463209244902	0.008588173594398008	0.008678252708716694	0.008728624826466969	0.008739145979201002	0.00870954846594918	0.008641707293894907	0.008538227972903933	0.008402346091795132	0.00823751634089509	0.008047696171183838	0.007836832542041816	0.0076087810499003705	0.007367873141844505	0.007117293330993979	0.006860640842758281	0.006600497226487589	0.006340369332621387	0.006082240468211486	0.0058275372084865	0.005578769548950535	0.005337031409267667	0.005103686625826165	0.00487919620932642	0.004664919547962554	0.004460346337621823	0.004266583560583959	0.004083979219896894	0.003911560502621869	0.0037504502900589376	0.003600135507424884	0.0034604726564644306	0.0033320370480875994	0.0032140186130958925	0.003106393686944764	0.0030088292211283285	0.002921403652833332	0.002844164868709864	0.002776977418568971	0.0027196061297262153	0.0026717406645317965	0.0026335401432430183	0.0026050387731538782	0.0025858998792575028	0.0025764903588855192	0.0025766004192473435	0.0025858844774991896	0.0026050885353242625	0.002633537570207234	0.00267193329656068	0.00271953402389169	0.00277693654058786	0.002844139319646999	0.002921411459382961	0.0030088541048270967	0.0031062932901894102	0.003214129155764356	0.003332050741643444	0.0034605626732034933	0.003600036670109108	0.003750291652746096	0.0039118192223212	0.0040837636213698625	0.004266887738306302	0.004460296199544578	0.004664605169747316	0.004879225122467967	0.0051033644719141735	0.005337033260771951	0.0055787496908136225	0.005827714855771493	0.006082248636391063	0.006340233351831426	0.006600636498750312	0.006860784468711523	0.007117163769175483	0.007367870958186473	0.0076089948193879264	0.007836902976468774	0.008047787671136342	0.008237668088591943	0.008402444125687025	0.008538116875450807	0.008641716326498128	0.008709291328254265	0.008738960200009305	0.008728581621756382	0.008678200836526817	0.008588152861380038	0.008461504403057263	0.008301780831838523	0.008115529655437603	0.007911618045526536	0.007701927646990847	0.007499521247621765	0.007321937677213453	0.007188410280106083	0.0071212659780025556	0.007147357774224816	0.007301161997086192	0.007631219536125555	0.008201913052791943	0.009097615498472988	0.010416901486179908	0.012245744206718312	0.014627924175806606	0.017538907602821174	0.020882909053524634	0.024522824771619267	0.028335478824095595	0.032239653856185324	0.03619293409063418	0.04012920555146493	0.043894762778522	0.04718987531044483	0.04960001767587596	0.05068020873374346	0.050088927077236445	0.04770046912670478	0.0436544163389484	0.038334658573012326	0.03227765100878033	0.026058028226534025	0.02017609636754636	0.014992445565143786	0.010701480387924955	0.007343209122303351	0.0048484470444861705	0.003084444475690451	0.0018913053698070836	0.0011196860899292949	0.0006395262432197235	0.0003543170840117904	0.00018892396256919852	0.00009834464930946751	0.00004901231267273598	0.00002403406582973666	0.000011262743952356047	0.0000054362358894444185	0.0000022045135588122378	0.0000016415564251248682	7.342415270228386e-7	0.00000110661058860817	4.1816448059783795e-7	-0.0000020410290695327404
"t=131"	-0.0000022834136292892993	9.15693105008053e-7	0.0000012329244385433924	0.0000013864984786948753	0.0000020414005067470598	0.000004928628522526957	0.000009845112223239028	0.000021242435462198728	0.000043187778877573635	0.0000870229010034862	0.0001679614299764376	0.0003164334971067495	0.0005742904822078065	0.0010109366619230897	0.001716856566333913	0.002817030030712764	0.004456294955614615	0.006792710708392269	0.009967363545637764	0.014065238771172606	0.01906687189617806	0.024816126617938417	0.03098323385950441	0.03709275786149713	0.042581416532178507	0.04690056668343412	0.04962543894756022	0.05056831656220717	0.049802823424620946	0.047634045170953376	0.044494871705141326	0.0408147796088596	0.03691841173526511	0.03298600474522262	0.02909262362729992	0.025278721239475832	0.021611130471226536	0.018206528751004147	0.015200626452634092	0.012702667128202672	0.010752861364401345	0.009322208192975356	0.008332168662027462	0.0076845697692126125	0.007294311163650202	0.007091520622562575	0.00702686957439258	0.007063308870478013	0.0071741399385688576	0.0073349281768653185	0.007527281473038383	0.007732837726602937	0.007937468888044696	0.00812958621404003	0.008299031590012662	0.00843886463220278	0.008544782687187613	0.008612802856140078	0.008642059191144025	0.008632151644916153	0.008584132698118974	0.008500662185851549	0.008383955902237505	0.008237301579339662	0.008064636436707517	0.007869509892858173	0.007655573245838321	0.007427232048753618	0.007187458114173317	0.0069396466150875025	0.006687417806891416	0.006433386806397712	0.006179644316529509	0.005928228001403246	0.005681773681308844	0.005440678219181039	0.005207137859366662	0.004981799767044159	0.004765452432916595	0.0045585453856533675	0.004361810873257377	0.004175464486979252	0.003998992582617489	0.0038334717671462126	0.003678375477678353	0.003533505828214545	0.003399304505852796	0.0032754096507704444	0.003161683432850948	0.0030580882784897456	0.002964282031521326	0.002880238638994448	0.0028055459600868637	0.00274050497429712	0.0026852203899032645	0.002639198560300704	0.0026025297953956583	0.002574731904471772	0.0025566586891110354	0.0025471803778052138	0.002547062225216945	0.0025566814572866026	0.0025748715430490288	0.0026024775684064805	0.002639258451534121	0.0026852283081014727	0.002740504582436354	0.00280552113513588	0.002880167282823254	0.0029642840155678085	0.003058221608604139	0.003161615860828526	0.0032753297685267357	0.00339919907311359	0.003533607861175958	0.0036783653614563816	0.003833337559375538	0.003999455523514439	0.0041753061316752715	0.004361863352375095	0.00455855351183565	0.004765090890810897	0.004981730497216619	0.005207087164786461	0.005440679523027958	0.005681579689963745	0.00592855330590869	0.006179774200290478	0.006433191308263697	0.0066872945149332175	0.006939825514046483	0.0071873624594372965	0.007427125648847177	0.007655767702804739	0.007869782334935183	0.00806480040993296	0.00823740487270197	0.00838396922499507	0.008500513004090826	0.008584231828456024	0.00863193022946962	0.008641793479191251	0.0086126450039129	0.008544715341865294	0.008439046189745447	0.008299081814661768	0.00812968054151808	0.007937596789645673	0.00773262732380986	0.007527128802870875	0.00733488414635064	0.0071740833611945165	0.007063621757648186	0.007026964345431486	0.0070916874381201644	0.007294081392203777	0.0076848314334019285	0.00833194749780286	0.009322228224964424	0.010752838191453784	0.012702675052799095	0.015200673748548832	0.018206314555052616	0.021611303084037914	0.02527852436081157	0.029092664313663752	0.03298613326938793	0.03691816937267567	0.04081495110170541	0.0444947706760086	0.04763434036019043	0.049802691695098544	0.05056832377699072	0.0496255522448098	0.04690041033496084	0.04258131372035978	0.03709283472861957	0.030983283269981787	0.024816109084873195	0.019067046074449645	0.014065076245647457	0.009967301073502854	0.0067927511037210175	0.004456372068843195	0.002817006899764385	0.0017169180545100193	0.0010108148606132739	0.0005743251406873373	0.0003164300558984312	0.00016790612913952785	0.00008707447349931563	0.00004322095310227425	0.00002123357271988091	0.00000981893513762877	0.000004963518039802217	0.000001962281961920276	0.0000015264003109249913	0.0000011211436602431846	0.0000010497481987004065	-0.000002387378945090113
"t=132"	-0.000002144674918991285	8.836568253789423e-7	0.0000017627263166897222	0.000002175870069232033	0.000004380782787527515	0.000008612654447182067	0.00001871100956452043	0.000038009052207410576	0.0000769641678561861	0.00014921778796650464	0.000282656536963688	0.0005153012336157614	0.0009117090487977819	0.0015575536353782393	0.0025703822659350894	0.0040911676055268575	0.006276776636670034	0.009272489729056255	0.01317752875712841	0.017995771307957042	0.023599641581308783	0.029696158764466296	0.03583753733707262	0.04147186937257785	0.04604207830256335	0.04909608452781167	0.050389130148702055	0.04994737807002514	0.048034510464202484	0.0450676681713692	0.04148343397837295	0.03763320494444933	0.03372358587847324	0.02984339294301941	0.026031721933755914	0.022344751513092453	0.018887424417213694	0.015795189877426452	0.013186200855682673	0.011117183044764278	0.009574047402895136	0.008486430984963045	0.007759864354059287	0.007305948143557894	0.0070524292410548695	0.006947156221683404	0.006951196582602903	0.0070366243785225935	0.007178959315002897	0.007359042196758314	0.007558167371335189	0.007761897767959214	0.007957745576399056	0.008135037622141628	0.008286399394460187	0.008406409268767456	0.008490817403678075	0.008537890816630478	0.008546654904370343	0.008518050342733563	0.008453922351661425	0.008355942225028556	0.008227862007089026	0.008072340396275024	0.007893014825677391	0.0076936401091795	0.007478369766089066	0.007249833112938697	0.007011845319552568	0.006767886551777624	0.006520289313363126	0.006271715751672735	0.00602459137576572	0.005780606225438856	0.005541062050791079	0.005308297065662715	0.005082565697845265	0.00486490991070343	0.004656149506844676	0.004456883359575503	0.004267372293420668	0.004087279904367858	0.003917772377571183	0.0037585050344528526	0.0036088695184725017	0.003469927997560407	0.0033405734093401307	0.0032208969729381476	0.0031113704075456106	0.0030113301542888937	0.0029210931259083806	0.002840068862365208	0.0027683733822929657	0.002705530022152458	0.002651615938751295	0.002607461064292216	0.002572002760990011	0.002545787861347293	0.0025275384753780106	0.00251869943977856	0.0025189426204038634	0.0025275492229659413	0.002545595069891271	0.0025721387023789344	0.0026073525582998025	0.002651800333223764	0.0027055427494411255	0.002768286130904074	0.0028400404334752993	0.0029211149046159957	0.0030114660240397884	0.0031113027324130016	0.0032208981269984394	0.0033403525056698857	0.003469720526328657	0.003608999128470014	0.003758658483931976	0.003917678657131662	0.0040876838692253115	0.0042671896517185726	0.004456853526212723	0.004656249778200894	0.0048646884051722905	0.0050824039639898455	0.005308283720093843	0.00554113252502586	0.005780519242581494	0.006024670241990715	0.006271855245558733	0.006520163196529261	0.006767739003842976	0.007011893675827108	0.007249846668255566	0.007478272866153768	0.0076938982571783665	0.00789330961678203	0.008072395796941079	0.008227795861639353	0.008356053274462316	0.008453799465532819	0.008518126380645641	0.008546531311668937	0.008537659214259308	0.008490610572942314	0.008406317875441882	0.008286529058473269	0.008135114385089182	0.00795793173350745	0.007761966858963243	0.007557960511885509	0.0073589258210082775	0.00717893623655641	0.007036585496248193	0.0069514594635538	0.0069471825215597915	0.007052672132545346	0.007305773581206654	0.0077600262777471896	0.008486126891888768	0.009573920455232643	0.011117358594320503	0.013186355003877659	0.015794913737211647	0.01888765189927999	0.022344787800824384	0.026031625763048516	0.029843235663659873	0.03372363138649859	0.037632982801780845	0.041483749826289884	0.04506744519859207	0.048034898574926155	0.049947245527176665	0.050389178856385164	0.04909605163927555	0.046042002634153145	0.04147184456519948	0.0358375892072601	0.029695996229956556	0.023599657426095266	0.01799595400601972	0.013177714461711787	0.009272065699820864	0.006277067684132054	0.0040910685759800725	0.0025703682653684945	0.0015575978977757643	0.0009116684984999956	0.0005153296505960858	0.00028255586056835647	0.00014919411520142312	0.00007710177229214299	0.00003805712051130339	0.000018667713471698377	0.000008533930376919407	0.0000043955386117566775	0.0000021574358808340577	0.000001895983003596946	6.55835382334935e-7	-0.000002005485387979178
"t=133"	-0.0000018843050098027447	0.0000012595756573308137	0.000002311113196040715	0.000004049185510668352	0.000007782015844393086	0.000016483548839874018	0.00003345491752415608	0.00006810498791087749	0.00013264819809166717	0.0002519510516085788	0.0004620428263246712	0.000821725657739969	0.0014115335166992038	0.002343155154548082	0.0037523192451333065	0.005793658058440454	0.008616301043845809	0.012329879111666497	0.01696200504312051	0.02241229652490595	0.02842051064161044	0.03457177074343387	0.0403306169208838	0.04513161770207075	0.04849948394149761	0.050142602903614275	0.050032288105311906	0.04838867529947677	0.04560941291632148	0.0421344688950932	0.038336482724645515	0.03445207824581209	0.030586975238100167	0.026780660545344337	0.023081053248472205	0.019580126141561904	0.016410080472380795	0.013695012422324404	0.011509398716507024	0.009852295817626588	0.008665091269761338	0.007856564824003431	0.007336787928960087	0.007030465876598835	0.006882461342918478	0.006851936099919742	0.006910174589534246	0.007032199990518517	0.007197635223119336	0.00738856651980857	0.00758929369560557	0.007787044363219531	0.007970479639662242	0.008131352632926525	0.008264092976393855	0.00836343287064334	0.008427016141482224	0.008454050861589013	0.008443948642457788	0.008398439437271255	0.008319339621556843	0.00820915351314877	0.008070802273779876	0.007907469292426028	0.007723042132277369	0.007521177739318707	0.007304270485734898	0.007076761239988016	0.006841580178069573	0.006601275752891378	0.0063585550246515465	0.0061159483858160835	0.005875199758348604	0.005638183544759423	0.005406519062191806	0.00518096727427142	0.004962932085224692	0.004752919942157652	0.0045516910333659455	0.004359466246957044	0.004176179290985016	0.004003401198642953	0.0038400861177401158	0.003686182032831664	0.0035428420419996165	0.003408428565715438	0.0032837547724990923	0.0031688260030067195	0.003062758618794237	0.0029664638844666413	0.0028791742968088396	0.0028009790505090226	0.0027317444704842986	0.00267127376682863	0.002619750008671984	0.002576300728525993	0.0025423515832860843	0.0025164121899856617	0.0024997126806675096	0.0024911904119182537	0.0024909677176088163	0.0024996932128141802	0.002516551539823886	0.002542202384569814	0.002576498819710338	0.0026196312223590867	0.0026712832677380227	0.0027318207577003983	0.0028010328448642152	0.002879250732503169	0.002966314952738913	0.003062917688164024	0.003168580810665067	0.0032837807411899567	0.0034083242388569523	0.003542719154017715	0.0036862382141602534	0.003840089157892468	0.004003287898367236	0.0041767771531072695	0.0043592698604775215	0.004551527907951214	0.004753021977552008	0.004962862537443713	0.005180770921459632	0.005406647029303713	0.005638146747792394	0.005875157610978787	0.006115960188138758	0.006358623057913126	0.006601110650534481	0.006841454701280836	0.0070770054256562576	0.0073044030704721985	0.0075209187283501455	0.007723225242833975	0.007907795330046041	0.008070750729517684	0.008209038938806534	0.008319371003029263	0.008398487098824514	0.008444064889091996	0.008453868351717575	0.008426900694370798	0.008363182014921478	0.008263927358378331	0.008131580255945958	0.007970468870695524	0.007787191988127495	0.0075894327868070155	0.007388360231525226	0.0071976776922673125	0.00703213900592381	0.006910075781977665	0.006852159028920779	0.006882489771423694	0.0070305475228569225	0.007336650764688923	0.007856725988927393	0.008664895802842687	0.009852374716759149	0.011509370595029433	0.013695204131441208	0.01640984314212257	0.01958018596964728	0.0230811840572257	0.026780444490501987	0.030586962108978932	0.034451962204060105	0.038336611091089545	0.04213443238382131	0.045609449288702475	0.04838899855233658	0.05003180946921082	0.050143294583026576	0.048498754920591525	0.04513197863378837	0.04033038797593291	0.03457197084462338	0.028420350857664034	0.0224125739719786	0.016961746358217233	0.012329930245544851	0.00861618184017976	0.005793835924453039	0.0037523523506529655	0.0023429327793041965	0.0014117892846261526	0.0008215996106626378	0.0004621778413423927	0.0002519349476781674	0.00013249516172919584	0.00006807459137403438	0.00003351538735130166	0.0000165790346732253	0.000007792656935401432	0.000003948102004547316	0.0000022086617283978427	0.0000016141856558071765	-0.000002106258966350083
"t=134"	-0.0000014729126460721886	0.000002183673220024218	0.0000038052036046565263	0.0000068705391919055	0.000014539705264215996	0.00002969592049317793	0.000060145182950610554	0.00011761128806675458	0.00022464868011173866	0.0004141941224098389	0.000740055428047115	0.0012780793357484166	0.002133650799546305	0.0034381170270599837	0.005341985340750033	0.007996739124084495	0.011523596441785355	0.01596627836180009	0.021254690300951506	0.02716159242351779	0.033300860712789704	0.039159020393314536	0.044174287498678244	0.0478389061172565	0.04982774602986406	0.05005496955442834	0.04869523469714132	0.04611715746552636	0.04276513549740313	0.0390283632617201	0.03517168863628495	0.03132210618491016	0.027525020796298594	0.023817788944535345	0.020282044014202527	0.017042431539460723	0.014228672904008421	0.011928409752842373	0.010157597584796285	0.00886812943696369	0.007974789035191998	0.007386751043224837	0.007025405699642717	0.006832789841597076	0.006766267939203097	0.0067955332457667605	0.006894812576360598	0.007044095528017658	0.007224533999341087	0.007420476225231676	0.007618311633007746	0.007805737084815356	0.00797485667487774	0.008118432512753349	0.008231262534939332	0.008310494733186569	0.008354612592829103	0.008362239373268743	0.008335186576942544	0.008274231063660875	0.008181657906606632	0.008060350502387736	0.007913036902721271	0.007743863239563442	0.007555422442312998	0.007350752197701649	0.007134289408540773	0.006908375387467802	0.006675941897470783	0.006439885889970354	0.006202275295084436	0.0059657339076781835	0.0057316237233869805	0.005501593467242105	0.005277069701518644	0.005059116437441391	0.004848277517068733	0.004645596496784199	0.004451380504055247	0.004265768092807765	0.004090008168711412	0.003922991338104809	0.0037653859113540022	0.0036175623587545447	0.00347851676708677	0.0033492944735962205	0.0032293614444725005	0.003118054496060063	0.0030162164959885995	0.0029229013123615033	0.0028385267892095944	0.002762990829614287	0.0026959960655494886	0.0026379361418075176	0.0025879518403880697	0.0025466549845851727	0.002512804420315984	0.0024883661471652996	0.0024718948078626957	0.002463868537392555	0.002463911970539745	0.0024718789512310213	0.0024882327147294214	0.0025130774663122413	0.002546606279687058	0.0025880027875009315	0.0026378860930044157	0.002696025678621927	0.0027630748563103324	0.002838494550044479	0.0029229131235981587	0.003016035789904392	0.0031181373532516155	0.003229250806358608	0.003349431421961757	0.003478541338702845	0.0036173992800609955	0.00376545504180148	0.0039229756642572555	0.004089599562412172	0.004266161700113735	0.004451427545293929	0.004645466503546358	0.004848303550544442	0.005059187982615065	0.005276900656922434	0.005501779852412625	0.0057316089221890465	0.005965521619661129	0.00620234395181507	0.006439857980118702	0.006676004570746796	0.006908175692526997	0.007134589537491132	0.007350950783940546	0.007555196630001593	0.007743681264463009	0.00791342134467743	0.008060469411812488	0.008181542984812662	0.00827420443992366	0.008335162913542637	0.008362350670035434	0.008354498249154685	0.008310278623741563	0.00823119969882824	0.008118327988417162	0.007974867536888697	0.00780581574742667	0.007618244053930967	0.007420731615092158	0.007224554535610883	0.007044091351656623	0.006894750843200348	0.0067953784254347616	0.006766333652573175	0.006832908347424338	0.007025578392222287	0.007386548340902466	0.007974990080995892	0.008868145431669694	0.010157455637170187	0.011928405321752655	0.014228580974528615	0.01704239814025077	0.020282060576905625	0.023817804300917955	0.027525001703389007	0.03132214304541914	0.035171648119446064	0.03902821224994035	0.042765235812033064	0.04611738086464279	0.04869516296496301	0.05005509557670462	0.04982751893132842	0.04783905061772453	0.0441739948219394	0.03915941950056945	0.03330068001155151	0.027161343147617534	0.02125510830862043	0.015966062585492935	0.011523443906894082	0.007997044138784437	0.005341831474057868	0.003438295973336225	0.0021333300109929176	0.0012784410831319093	0.0007398627929928736	0.0004142332103950208	0.0002246031884457489	0.00011764218758003597	0.00006019445566773918	0.000029599890055354017	0.000014501275009015657	0.000006992673629246937	0.000003903570838348358	0.0000018136707111704453	-0.000001240458316620341
"t=135"	-4.884277287064975e-7	0.0000034711995573477594	0.000006632900760195071	0.000012845878955891621	0.000026307181675400138	0.00005305360040108731	0.0001042858753577125	0.0002000515484369414	0.0003709671654686941	0.0006657911343439515	0.001156648950067285	0.0019414178167801444	0.0031467264505455894	0.004920130671764111	0.00741373579434812	0.01075591907479001	0.015010165828757915	0.02012902908203884	0.02592102419570974	0.03203020540920887	0.03796444943775734	0.043169133348264666	0.04712010600300465	0.04944451088640711	0.05001331243308427	0.04895020684940432	0.0465906480377245	0.04337272324999275	0.03970699785625553	0.035882307544018555	0.0320494226804795	0.028263231272530276	0.02455381182975891	0.020991043423120526	0.017690306847631843	0.014784607660112803	0.012373287608367645	0.010489349167509987	0.0090959806009554	0.008115292971818233	0.007455973189820719	0.007037395703083482	0.0067982967915092285	0.0066943348290260385	0.006692514625038171	0.006767687888325269	0.006898914527510902	0.007066960570129566	0.007256294946681896	0.007451889998996486	0.007642024273157744	0.007817401540107571	0.007970123825706055	0.008095334841108248	0.008188814492488206	0.008248963852474422	0.008273602863456131	0.00826414264341091	0.008221026321321157	0.008145902843003539	0.00804124712487242	0.007910301110559237	0.0077558768352791185	0.0075813181470929525	0.007389427427109241	0.007184226478059497	0.006968258861006604	0.006744184906312567	0.006515314914805503	0.006283536438143167	0.006051929949336121	0.005821156115214832	0.005593556330046545	0.005370544212059847	0.005153044318164324	0.004942209782390461	0.004738547135727522	0.004542714676223802	0.004355258532386608	0.004176891800662275	0.0040068939385331515	0.00384591017609881	0.0036940229774031774	0.0035510674266778786	0.0034171867011829615	0.0032924131491072206	0.003176159961657654	0.003069270213489572	0.0029706427653695133	0.0028807879988987928	0.0027991895251222587	0.0027260724900026734	0.002661466405716073	0.0026049432565133923	0.002556990257094216	0.0025167077906619317	0.0024850699416851807	0.0024606062421528296	0.002444783287483099	0.0024367361691339795	0.0024367664733324634	0.0024446471536351266	0.002460913421093003	0.0024848426406146595	0.0025167490197754994	0.0025570152378354694	0.002605085175484523	0.002661471649441527	0.0027261006189331916	0.002799200388316936	0.002880677880545135	0.002970534852186457	0.003069178186739907	0.0031763903705933627	0.0032923296265444657	0.003417324241085873	0.0035510986504573294	0.00369396154403534	0.0038458155722460585	0.004006905527950688	0.0041764361177671905	0.004355305731245984	0.0045428714406904325	0.004738459501808401	0.0049422539900623175	0.0051533238935985715	0.005370531391181155	0.005593563891910902	0.005821200085211697	0.006051566767407701	0.006283661557378584	0.006515237495838155	0.006744372897828921	0.006968035794803651	0.007184599961276628	0.0073894400478989875	0.007581273783663134	0.007755852814682607	0.007910396283463239	0.008041434366185207	0.008145676022888515	0.00822096185236676	0.008264230466637601	0.00827356331813267	0.008248999463390194	0.008188683824497	0.008095240119152636	0.007970117395203147	0.007817180636322751	0.0076419796222536585	0.007451991592035578	0.0072564596444512075	0.007067103163746924	0.006898917569388319	0.0067677271222248425	0.006692371233754879	0.006694311364127459	0.006798342115415745	0.007037588569140496	0.007455909298534236	0.008115361184096836	0.009095949564222217	0.010489332192122225	0.012373173842582186	0.01478467128099381	0.017690086167416297	0.02099116617116803	0.024553799545101174	0.0282631268196617	0.03204947256448876	0.035882414267930596	0.03970680566047913	0.04337281794085979	0.046590902659522815	0.04895016301163191	0.05001316982285042	0.04944464146269412	0.047119886070581596	0.043169048007062005	0.037964638641345694	0.03203040288099157	0.02592060678164454	0.02012960432982802	0.01500970493021514	0.010756016677819558	0.007413705545754268	0.004920167019929922	0.003146891874698632	0.0019410535559846176	0.0011568967005370911	0.0006657167954552401	0.000371118605250631	0.0001999385564839251	0.00010420885721629247	0.000053161062969708794	0.000026347798044112913	0.00001278908570145898	0.0000065097361712229684	0.00000378801105826998	-6.929235153441127e-7
"t=136"	0.000001167266980628412	0.0000064564321085036624	0.000011585962265359129	0.00002302922188435197	0.00004718704160089349	0.0000928504446062739	0.00017785609743059538	0.00033191452079794903	0.0005987066418875475	0.0010457322288699444	0.001764252835660729	0.002877727708067157	0.004526949447281603	0.0068657000764218434	0.010027847794086053	0.014092028277246205	0.019038287276629928	0.024701450176122797	0.030761759957301793	0.036752798978145096	0.04212278345744769	0.046340557866310195	0.048997440558185223	0.04990675266302513	0.049149768267064964	0.04702536441324201	0.043957426959908674	0.04037095702889926	0.03658319976064628	0.03276872790413532	0.02899464656098205	0.025287481775434606	0.021704733771827245	0.018351972471537636	0.015361352173004272	0.012843675093861529	0.01084651329740749	0.009348327871876116	0.008277538834047249	0.007545000245155364	0.007066956354424558	0.006779493340030807	0.00663602394493823	0.006601754359445988	0.00665117713154062	0.006762338223063491	0.006916554093137295	0.007096925241258822	0.00728897291449071	0.007479773373684218	0.007659604996751668	0.007820448209222008	0.007956201647445926	0.008062839838558933	0.008137581875353517	0.008178415533781513	0.008186098405373432	0.008160007728602037	0.008101873220607736	0.008013970766277412	0.007899136676910778	0.007759597808256191	0.007599249619220316	0.00742013962807464	0.007226843407427408	0.007021068022100563	0.006805934839764882	0.00658497874121311	0.006359639609165746	0.006133150807758669	0.005906674855321481	0.005682020339337179	0.0054610999903826896	0.005244758777511405	0.005034394514646379	0.0048300869427206905	0.004633378434219848	0.004444557834622609	0.0042635628088003585	0.004090965213237374	0.003927041396928899	0.003771956970786916	0.0036251335695758335	0.003487106775763249	0.0033581042968009456	0.0032370371261739583	0.0031252305508463474	0.003021578777962608	0.002926498727460536	0.0028395987258945654	0.0027610483019490095	0.0026903159851978664	0.0026277805146430744	0.002573158459348246	0.0025263037668016297	0.0024879053847979282	0.0024568594505509633	0.0024339334283219882	0.0024180744768746987	0.0024102875447027383	0.002410208124397184	0.0024183683379241927	0.0024336647650458065	0.0024570253041962253	0.0024878188489450004	0.002526293939039248	0.002573241941100979	0.002627930577556281	0.002690328324255753	0.0027609323007824482	0.002839489631190739	0.0029264333309442225	0.003021625830102348	0.0031250675730796207	0.003237356933605162	0.003357984047267837	0.0034873003921708223	0.0036251458810533377	0.003771821513279594	0.003926826682802975	0.004091141315298419	0.004263359351065921	0.004444207126553912	0.004633561192248781	0.004830202892309621	0.005034344817655301	0.0052449134039088685	0.005461189434545544	0.0056820541779423195	0.005906614292713663	0.006132838699149712	0.006359804257622392	0.0065849295055830925	0.006806228499192657	0.007020760753228883	0.007227068101628764	0.007420366365672892	0.0075992101005021295	0.007759572721045549	0.007899090286769828	0.008014218196368605	0.008101740228428578	0.008159804188405007	0.008186096162137058	0.008178458808062672	0.008137722681400894	0.00806259403482612	0.007956135091115257	0.007820235624800387	0.007659576392650358	0.0074797325296490635	0.007289034309525544	0.007097132224580971	0.006916692075682351	0.00676241954007939	0.006651195205850113	0.006601589694554266	0.00663591288646026	0.0067795728509245645	0.007067269803513798	0.007544790129437651	0.008277616129595766	0.00934828173214941	0.010846702768513738	0.012843364498046572	0.015361480173714193	0.018351975822200717	0.02170446556978156	0.025287689635697497	0.028994274637278883	0.03276907370582083	0.03658314260425466	0.04037083363769889	0.04395772416243282	0.047025341352851746	0.049149967917495485	0.049906496685032775	0.0489972708167461	0.046340576966950486	0.04212290110189798	0.03675278768267509	0.030761858414724785	0.02470147978290238	0.019038157891404395	0.014092192735192466	0.010027486699317856	0.006865998738016965	0.004526731354375424	0.0028778852491037066	0.001764146621718421	0.001045897277415997	0.0005985837834775465	0.00033202638505880344	0.0001778676364653231	0.00009271561951851304	0.00004724292226487847	0.000023022927197025034	0.000011695211884377166	0.000006136798397893273	0.0000013888272286655123
"t=137"	0.000004735672223143972	0.000011499343669285622	0.000020471754446971246	0.0000413326238195566	0.00008282969520589933	0.00015828001676654324	0.0002964375950469389	0.0005380759318992512	0.0009451757118751347	0.0016022349119099166	0.0026286086343898507	0.0041607463562081115	0.0063506040165548505	0.009338182203946888	0.013214580410085053	0.017981841607787707	0.023506944447358902	0.02950090612741474	0.0355247728086141	0.041041116633257047	0.04550598991317678	0.048482323169260266	0.0497367250255325	0.049293483835003205	0.04741689707599295	0.044516185873846315	0.04101966628459164	0.03727420824573202	0.03348005815432509	0.029718742831660316	0.026017378004629	0.02242137337266248	0.01902444417099569	0.01595742242042819	0.01333777319331897	0.01122959841743687	0.009625319562174495	0.008461935486622219	0.00765332088570736	0.00711390373821863	0.006776379139375788	0.006591716835812278	0.006523845598492395	0.006545578902893978	0.00663520825324182	0.0067735400640460686	0.006943248581239625	0.007129892697544493	0.007319473491104622	0.007502415151917297	0.00766959230283093	0.007814846713942725	0.007933181564085956	0.008021340635434804	0.008077672226065813	0.008101096468176472	0.008091411947195426	0.008050223377291998	0.007978677435096615	0.007879843420325772	0.0077553110101451495	0.007609051245911269	0.007443392162526652	0.007262007597206965	0.007066824015772077	0.006861477993600373	0.006648615330766439	0.006430307114679068	0.006209667141989672	0.0059878847900138865	0.0057665773284656385	0.005548448817208063	0.005333808669715778	0.005124374943495602	0.0049201756931228635	0.004722944434997767	0.004532830067212723	0.004349985188186967	0.004175314738300684	0.004008576850868417	0.0038502328107736794	0.003700073263246395	0.0035587436279322926	0.0034255918458973023	0.0033002320080588454	0.003184177315753711	0.003075674269960804	0.002975535568285226	0.0028836299721151093	0.0027996779938106453	0.002723560908081346	0.0026556202085424863	0.0025949335719268607	0.002542081125734952	0.002497001683557598	0.0024593135579775716	0.002429627003020629	0.0024071663009821442	0.0023923003483704575	0.002384595323192795	0.002384793403067742	0.0023921142835506837	0.0024073548367132824	0.002429463639978535	0.0024593709932095864	0.0024970936393429177	0.0025420157082463035	0.0025950988470855307	0.00265562511166173	0.0027235076463605346	0.002799605121464932	0.002883509941920326	0.0029754402458108675	0.0030757902618047117	0.0031839520110997777	0.0033006395522254817	0.003425514013981723	0.0035586981336358514	0.003700067476600899	0.0038503086354593208	0.004008318260254051	0.004175430457432849	0.004350021455126085	0.0045326327299812785	0.004723025228399846	0.004920154085641282	0.005124217905126627	0.00533385661770569	0.005548437651586635	0.005766817423288884	0.00598786147019581	0.006209376048095794	0.006430549995296242	0.0066484753870592606	0.006861632368154291	0.00706678118740256	0.007262020172414396	0.007443528551956735	0.007609314972443104	0.00775534835632441	0.007879621126949177	0.007978778936191255	0.008050192661670286	0.008091327981527896	0.008101135369976142	0.008077485747265967	0.00802158282444132	0.007932811137550067	0.007814737291550355	0.007669523044953719	0.007502439744215494	0.007319549976221751	0.007129830842043883	0.0069434257473089955	0.006773598166382233	0.00663531105038484	0.00654553641181832	0.006523709171276315	0.006591784674604972	0.00677646596795678	0.007114077437178623	0.007653207822597929	0.008461866069269908	0.009625415139591142	0.011229613985363374	0.013337732646412026	0.015957289503933714	0.019024615763750474	0.02242111603805874	0.02601736151291789	0.029718755156816212	0.033480041569812435	0.037274131760314244	0.0410199321135315	0.04451613816565547	0.04741725781158479	0.049293170073690606	0.04973679925487673	0.04848218643000379	0.04550573894693388	0.04104142329411087	0.03552467544421389	0.02950086703858079	0.023507346399305074	0.017981503296442436	0.013214632115506886	0.009337980927680567	0.006351002921691329	0.004160527473660136	0.0026286185782367077	0.0016021994029008502	0.0009452250430895814	0.000537965596924872	0.000296547017349047	0.00015840410120981918	0.00008266975830661938	0.00004134061988003701	0.000020353683723883798	0.000011897508764069364	0.000004477627217780444
"t=138"	0.000010905209041567332	0.000021059555516678152	0.000036550544647018235	0.00007217824399174955	0.0001419550969858907	0.0002653993761957407	0.00048214077769292984	0.0008532328587109728	0.001454594188641578	0.0023989721426482813	0.0038196986595976368	0.005868680523174352	0.00868524140467597	0.012375976815051981	0.0169619694845341	0.02233888635949066	0.028251504510850456	0.03428779385632885	0.039925562175769924	0.04462078447344031	0.04790309114260316	0.049498526143633925	0.04938015261097306	0.04776492688632439	0.04504391689627296	0.04165226241499209	0.03795533480559943	0.034182426793975984	0.03043574117994685	0.026742316581902292	0.02313894682619555	0.019706423893858016	0.016570279797454512	0.013854645643647023	0.011637805272805002	0.009926373039667924	0.008668810025720064	0.0077814637926341135	0.007178713312725016	0.006788698406611227	0.006561687687489992	0.006458447363241193	0.006451371601093658	0.006517921758106282	0.006638573090945843	0.006796019990142899	0.006975195299861681	0.007161991377352184	0.007346092218220246	0.007518412646828065	0.007671557819866837	0.0078002754433900146	0.007901351578885829	0.007971544992155577	0.008009923537285357	0.008016096598107203	0.0079910786859132	0.0079357320615282	0.007852636815467995	0.007743187495091397	0.007611379274927832	0.007459017862141426	0.007289719880691492	0.007105785330717929	0.006910379342966899	0.00670629049092486	0.006495580337595341	0.006281142182097854	0.0060645130952639015	0.0058474526620768685	0.00563231360882499	0.005419883707052375	0.005211681074057117	0.005008177418222126	0.004810820547647032	0.004620083146542053	0.004435790076897983	0.004259163273634958	0.004090094120506538	0.003929100597571233	0.003776010899372073	0.0036311408186339156	0.003494314254733566	0.0033655004477639583	0.0032453566187123917	0.0031323116473379597	0.0030277697903269285	0.0029310996218899765	0.002842028414409281	0.002760839311307217	0.002687476120024068	0.0026212452335336867	0.0025630755270356076	0.0025119699040722088	0.002468396585403765	0.0024320497322235513	0.002402748658112297	0.0023811513424957242	0.0023668547257317263	0.002359990878600393	0.0023598006515314074	0.0023669808862030184	0.0023809246308166276	0.002402915287020968	0.0024319942906473324	0.002468392434783362	0.002512245786653655	0.0025628707694977937	0.00262133248633456	0.0026874718801527253	0.002760707467629797	0.0028420151128455418	0.002930966189835793	0.0030278348344930928	0.0031325736000283877	0.003245101563515873	0.0033656304923538327	0.0034942640807998915	0.0036310883690017226	0.0037758511050843824	0.003929192651513036	0.004089994074536363	0.004259454520033512	0.004435953464581033	0.004619782367489389	0.004810932511443822	0.005007995304108004	0.005211521245059192	0.005419819193111186	0.005632286208140602	0.005847791546311432	0.006064614174261185	0.00628078688046374	0.006495767720823276	0.006706159853274829	0.00691043685323689	0.007105801475809526	0.00728977971938205	0.007459075858580855	0.007611649111940122	0.007743349851913828	0.007852494626290007	0.007935586268966843	0.007991207601854344	0.008016020486174225	0.008010019563733373	0.007971254618691748	0.00790132066951954	0.0078001458101414345	0.007671457533394932	0.007518349835273774	0.007346186030645185	0.007162126910144839	0.0069751095371696215	0.006796062248721424	0.006638617459712837	0.006517964061419579	0.0064514239332950085	0.006458519798410056	0.006561456004503974	0.006788931151177069	0.007178718428616393	0.007781504107061132	0.00866876467932276	0.009926482379840174	0.0116377533383768	0.01385437094788533	0.016570516825394455	0.019706623219563846	0.023138727008426896	0.026741949773860574	0.030435622046476873	0.034182806059977366	0.03795509479602566	0.04165247522937909	0.04504430202052234	0.047764775227551515	0.049380051534388514	0.04949873556019402	0.04790255284260403	0.044620854571312596	0.03992583008318484	0.03428749680441834	0.028251744895944286	0.02233899701701969	0.016961952506773015	0.012375842539663062	0.00868529234141946	0.005868555586539204	0.0038198218170675258	0.0023989533763260074	0.0014546192792722623	0.0008532605328974707	0.0004820431978246331	0.00026535472927780024	0.00014207615298700293	0.00007211693057962432	0.0000367566691772403	0.000020659934498512555	0.00001112676128611767
"t=139"	0.000022852469147571774	0.000037918251522661706	0.00006328024273050126	0.00012428482562099052	0.00023879672579008027	0.0004330517759686403	0.0007681079359981302	0.0013196284013787807	0.002188591457901068	0.00350266545657818	0.005416164447749838	0.008069654872126741	0.011576976531868843	0.015978944208022927	0.021200344382151237	0.02701525386198078	0.03304454687151548	0.038784087859148775	0.04368507414968925	0.047263519204807536	0.04919502435300682	0.04940428747956427	0.048066450234792946	0.04554115015948934	0.04226451795507469	0.03862538008777139	0.034877634151376014	0.031144462378767557	0.027461727442380734	0.023855154265638556	0.020395550522617767	0.017198682173496405	0.014393205902604289	0.012069917559816679	0.010251926891509555	0.0088979581531482	0.007929536974438989	0.007260837342201065	0.00681747127893062	0.0065460371823850005	0.006405890100849132	0.006368641773920047	0.006410271214040142	0.006512178005262603	0.006655611481581003	0.006825574121312572	0.007007947173782614	0.007191827054845112	0.007367364046532154	0.0075268682488645045	0.007664974889428966	0.007777478437336338	0.007860738336686657	0.007913347763344403	0.007934529283579184	0.007925072371254505	0.007885475547849241	0.007817835472732626	0.007723615206438383	0.007606010190936541	0.007467276343214535	0.007310521790595881	0.00713778668591325	0.006952819836444246	0.006757747534834935	0.006554982275164045	0.006347585711514503	0.006136484515667173	0.00592412734110126	0.005712534918612788	0.005502832005707892	0.005296203512786701	0.005093877166621463	0.004896629357438398	0.004705562187627077	0.004520369818821091	0.004342452590776591	0.004171446537187373	0.004008189237991178	0.003852395453098234	0.00370455910548817	0.0035643767622246525	0.0034320918252922494	0.003308004212797422	0.0031912362109366432	0.00308261136968091	0.002981503462532009	0.0028879159195271953	0.002801965886593649	0.0027233655303077198	0.0026519534537452483	0.002588473169507721	0.0025317190866622763	0.002482854805742507	0.0024404421114574415	0.0024051469968362493	0.002377189786208156	0.002355966278505317	0.002342185187087842	0.0023353358462738782	0.002335407954380142	0.002342009034668635	0.002356161907887455	0.0023769556988222362	0.0024053511129263905	0.0024405584323600182	0.0024826701466444945	0.002531914970225202	0.0025882843502359476	0.0026518874035705853	0.0027234331215003627	0.0028018466473215264	0.002888083203498315	0.0029814298518485716	0.0030826377309839392	0.0031913840167144825	0.0033078399592940677	0.0034320059388478485	0.003564386950211329	0.0037045092176822836	0.003852245907516094	0.00400821055874212	0.0041714763245737085	0.0043426333921705584	0.0045207015667968475	0.004705277239174133	0.004896833712045856	0.0050935578105058	0.005296119750743067	0.005502771606677892	0.005712346415684855	0.00592445469418601	0.006136710958090208	0.006347162002506623	0.006555162706712303	0.006757724368653739	0.0069528244493163305	0.007137790071904959	0.007310431877656343	0.007467326769334814	0.0076064501041906984	0.007723670658073223	0.007817800534615338	0.007885320986347866	0.007925283710554565	0.007934534401535798	0.007913277021256993	0.00786028223035029	0.007777398069054309	0.007664969697266044	0.007526925105463045	0.007367353168943658	0.007191838130301331	0.00700806728942982	0.00682566699211562	0.006655454494754243	0.006512003542395117	0.006410561331338105	0.0063685250810884275	0.006406038620403565	0.006545968527057466	0.006817524978753431	0.007261148639846504	0.007929304195460452	0.008897925135170848	0.01025193748879083	0.012069897540970653	0.01439309334818284	0.01719881883274421	0.0203956754955672	0.02385493778907477	0.027461488710349702	0.031144581574510277	0.03487751477729084	0.038625466074692194	0.04226492473917054	0.04554095625069521	0.048066439509740544	0.04940452939041107	0.04919488320355536	0.04726299719514959	0.04368566672534313	0.03878352280652175	0.0330450953047412	0.02701511028197312	0.021200569766693822	0.01597844962212369	0.011577090346842622	0.008069928337414378	0.005415820614605993	0.0035029752901790667	0.0021884029439721564	0.0013197654262266934	0.0007679864342867715	0.0004330683658426704	0.00023886055166444375	0.00012441158346565562	0.00006298955209504964	0.00003817881870360473	0.000022733203140501423
"t=140"	0.00004409090310941721	0.00006743118237084733	0.00010875828697987089	0.00020911129935929917	0.0003920499587787285	0.0006923756493680822	0.0011927590696730883	0.001995670352958334	0.0032118848813796896	0.004991925344735693	0.007487463635453939	0.010817199394024257	0.01503441481785095	0.020092049091803732	0.02579772244408729	0.03179938477154254	0.037617767588674744	0.04270700253472104	0.04656168224032109	0.04882634876215686	0.049368148312750826	0.04831685474038416	0.04600395599776497	0.04285749385459048	0.039282026956548255	0.035564319192694094	0.031846088333628675	0.02817437927632649	0.024569749761648385	0.021089021363053795	0.017840059434616973	0.014951755062081018	0.012525923104876768	0.010601278629525313	0.009149552270929062	0.00809765669110507	0.007360749644026665	0.006862330967090546	0.006544784761619682	0.006366896758213447	0.006297678228965209	0.006313077549300217	0.006394121887701831	0.006522125912883259	0.006681510256941747	0.006857968394487268	0.007039904477142533	0.007217127937722223	0.007382012692315532	0.007527709336156541	0.007650605071013561	0.007745657836131015	0.0078115138188800115	0.007847379910396635	0.007852605267888113	0.007828484793008239	0.00777587699786253	0.007696563203472895	0.007593450702022775	0.007468445827569226	0.0073240749008277595	0.007163210716717772	0.006988667304688834	0.006802878875609708	0.006608755853176662	0.006408528432279348	0.0062034893440915395	0.005996438705996754	0.005788873869456257	0.00558212142313097	0.005377792768669676	0.005176974032199855	0.004980329094305791	0.004789286843743801	0.004603619866669795	0.004424597909831851	0.004252116200292533	0.004087171416388258	0.003929109301021194	0.003778582035889211	0.0036354228366640706	0.003500142465359013	0.003372424476489888	0.003252077823731603	0.003139412015461085	0.0030345124455759542	0.002936665190189758	0.00284617955107902	0.0027629629616805484	0.0026869482837734715	0.002618231262041082	0.0025562002029491104	0.0025018897343822566	0.0024536620746260507	0.002413075643889706	0.0023792569957523657	0.0023520078552929924	0.0023318349005287953	0.0023180363252814917	0.002311024276149265	0.0023111130557463833	0.0023182571162879695	0.0023316711418331915	0.002352174751126923	0.0023791139390894056	0.0024131566381442315	0.002453848461860697	0.0025016922905287675	0.002556225641381138	0.00261813167015712	0.0026868732285932895	0.002763138870091719	0.0028461289115804256	0.0029367058388509726	0.0030343759269872983	0.003139481438718339	0.003252089517410739	0.0033724314770179342	0.0034999346287684086	0.0036353403800257755	0.0037786027603030625	0.003929041459136862	0.004087190283474373	0.0042522846168100426	0.0044246785648035525	0.004603887760013636	0.004789027162209747	0.0049805546738266315	0.005176713813282885	0.00537760587199787	0.005582265937633224	0.005788625897926725	0.005996666406851703	0.0062036814464001555	0.006408202760823212	0.006608759278101339	0.006803029480683231	0.006988727700671271	0.007163142983982462	0.007324035877714352	0.007468278731106004	0.007593809210404978	0.00769680941461548	0.007775969931191451	0.007828369928572054	0.007852767282030437	0.007847180067264814	0.007811571148432339	0.007745157827890092	0.0076503519222335115	0.007527838673391685	0.007382130300504941	0.00721730004614618	0.0070399200270860884	0.006857975799382854	0.006681423395004882	0.006522016561330002	0.006393980702133484	0.006313368965302435	0.006297745039852476	0.006366953209308024	0.00654487336639753	0.006862177908837808	0.007360735946027042	0.008097777430689068	0.009149405644440667	0.010601395657299117	0.01252559562704636	0.014951887003858522	0.01784035634166803	0.021088943961570128	0.024569642029243832	0.028174183734251068	0.03184615590482531	0.03556416857817113	0.039282206734550296	0.042857618302858835	0.046004098434185625	0.048316725286844164	0.049368295844353205	0.048825964182200865	0.04656176062220252	0.04270719399309697	0.03761743864493483	0.03179961861556624	0.025797771240417267	0.020092205310693445	0.015034302438635128	0.010816989434751068	0.0074876560964008965	0.004991601433571691	0.003212250249510884	0.0019955120191886833	0.001192850820940894	0.00069233740736796	0.0003920563506012442	0.0002089795691672114	0.0001089908566600517	0.00006726014417313131	0.00004415402769875065


==> anc/figure1d8phi2p9.txt <==
"t=0"	-4.2299497238218464e-14	-8.737455203799982e-14	-5.873079800267078e-14	-9.015010959956271e-14	1.4432899320127035e-15	-8.026912468039882e-14	5.88418203051333e-15	9.658940314238862e-15	-4.318767565791859e-14	-2.3647750424515834e-14	-1.9095836023552692e-14	-2.930988785010413e-14	-1.4099832412739488e-14	-1.1657341758564144e-14	-1.6653345369377348e-15	-2.0539125955565396e-14	-2.631228568361621e-14	-3.8191672047105385e-14	-5.329070518200751e-15	-5.684341886080802e-14	-4.5075054799781356e-14	-5.3512749786932545e-14	-5.084821452783217e-14	-4.873879078104437e-14	-5.084821452783217e-14	-4.674038933671909e-14	-5.2735593669694936e-14	-4.9404924595819466e-14	-4.6407322429331543e-14	-4.785061236134425e-14	-5.4511950509095186e-14	-5.5289106626332796e-14	-6.616929226765933e-14	-8.770761894538737e-14	-1.325606291402437e-13	-2.2937207688755734e-13	-3.9768188742073107e-13	-7.146505609512133e-13	-1.2817524819297432e-12	-2.443711899502432e-12	-6.135536523288465e-12	-2.10124140309631e-11	9.218248386844152e-11	2.0312984627679498e-10	1.8620749386855096e-10	2.019352463022983e-10	2.4100499373957973e-10	9.044623938692098e-10	4.782786611201573e-9	2.261811093973165e-8	9.7419244227126e-8	3.864391552310664e-7	0.0000014190579313844154	0.0000048409692977591234	0.00001536642516697384	0.00004542379120187068	0.00012510586868641482	0.0003211341158366743	0.000768415539333045	0.0017142188408627579	0.0035656595187466555	0.0069159130444201855	0.012508942679395174	0.02109955520032658	0.03319126777970283	0.04869509908322289	0.0666297061798351	0.08503149874296445	0.10121085308805888	0.11236054311505328	0.1163436071036843	0.11236058267636717	0.10121092579437385	0.08503159340675437	0.06662980962120468	0.04869519912292486	0.033191355477285134	0.021099625847943893	0.012508995515931765	0.006915950110306879	0.0035656841073925527	0.0017142343913850722	0.0007684250776683887	0.0003211398261984133	0.00012510926684050627	0.00004542580226052362	0.00001536748055752657	0.000004841454453119454	0.000001419223499388167	3.8648953071263037e-7	9.746973761437516e-8	2.2612856032111495e-8	4.750115301099811e-9	8.652232263983706e-10	1.165699758942651e-10	1.7763568394002505e-14	-9.33053634355474e-12	-6.510791905611768e-12	-4.048206214690708e-12	-5.5002669085979505e-12	-1.7031487331564676e-11	1.0645095915862157e-10	1.3737599946495038e-10	4.11271017242143e-11	2.7848723327394964e-11	1.470961130678461e-10	9.252233423850953e-10	4.807246267723997e-9	2.266296772468479e-8	9.751615492881172e-8	3.86544302011238e-7	0.00000141928126051738	0.000004841492255880375	0.00001536749284858363	0.00004542577417920857	0.00012510921821218268	0.00032113968582725416	0.0007684246469180644	0.0017142334208842813	0.0035656821362571867	0.006915946687423236	0.012508990175795542	0.021099618113969876	0.033191345226751046	0.048695186778261235	0.06662979626333398	0.08503158073152517	0.10121091580129582	0.1123605771554167	0.11634360710724345	0.11236054864492873	0.10121086309082394	0.08503151141612608	0.06662971952957808	0.04869511143100491	0.03319127803269084	0.021099562931993554	0.012508948014024801	0.006915916459988125	0.0035656614970642764	0.001714219820603602	0.0007684159711500715	0.00032113425574042953	0.0001251059185551906	0.00004542382827021907	0.00001536634602716802	0.0000048408232363739145	0.0000014188857807573285	3.863164907969008e-7	9.738497130928891e-8	2.2573189095709267e-8	4.732345404434568e-9	8.575820054090855e-10	1.1347423001240031e-10	-1.0487166690609229e-12	-9.3967056358224e-12	-5.88729065498228e-12	-2.5018875859927903e-12	-1.0097478408965799e-12	-4.3165471197426086e-13	-1.9839685450051547e-13	-1.0835776720341528e-13	-7.238654120556021e-14	-5.3734794391857577e-14	-5.3179682879545e-14	-4.773959005888173e-14	-4.5852210917018965e-14	-4.3520742565306136e-14	-4.141131881851834e-14	-4.107825191113079e-14	-4.5630166312093934e-14	-4.54081217071689e-14	-4.518607710224387e-14	-4.3853809472693683e-14	-4.463096558993129e-14	-4.574118861455645e-14	-4.4297898682543746e-14	-4.463096558993129e-14	-4.5852210917018965e-14	-4.318767565791859e-14	-4.241051954068098e-14	-4.873879078104437e-14	-4.696243394164412e-14	-4.929390229335695e-14	-4.374278717023117e-14	-4.2521541843143495e-14	-4.496403249731884e-14	-4.118927421359331e-14	-4.629630012686903e-14	-4.5852210917018965e-14	-4.907185768843192e-14	-4.618527782440651e-14	-4.54081217071689e-14	-4.651834473179406e-14	-4.551914400963142e-14	-4.463096558993129e-14	-4.529709940470639e-14	-4.529709940470639e-14	-4.574118861455645e-14	-4.75175454539567e-14
"t=1"	-0.0000024469350159428416	0.0000014145934820186667	7.921097715524184e-7	1.74065515556876e-7	5.410584169585064e-8	2.0259186883642144e-8	9.243317999896306e-9	5.50701295676248e-9	4.1625868307804126e-9	3.645746038394293e-9	3.464407760667143e-9	3.393610059632124e-9	3.3665387144665715e-9	3.3559524048598632e-9	3.3519020892214257e-9	3.350234312193834e-9	3.349650556927486e-9	3.3493143813956294e-9	3.3492887352437606e-9	3.34916516742112e-9	3.3491933670859453e-9	3.349145072384374e-9	3.349169275246311e-9	3.3491495132764726e-9	3.3491873718816123e-9	3.3491387441131337e-9	3.349173383071502e-9	3.3491532880347563e-9	3.3491968087773216e-9	3.349134747310245e-9	3.3491879269931246e-9	3.349123200990789e-9	3.349181043610372e-9	3.3490986650619448e-9	3.3490973327943152e-9	3.348947230641386e-9	3.3488105621870545e-9	3.348419652660084e-9	3.347832788769267e-9	3.3466369675494434e-9	3.3231618568052568e-9	3.0829272468224644e-9	3.44378758843078e-9	3.794300540427287e-9	3.561836159349241e-9	3.875373466577514e-9	3.402214066028364e-9	3.1925326826609535e-9	4.4911668828362394e-9	9.384553800728668e-9	3.213184307515604e-8	1.285171850051725e-7	4.961337058961846e-7	0.0000017971588681664485	0.000006065187450943199	0.000019052851585099617	0.00005572121502384064	0.00015176226552626737	0.0003850506355599359	0.0009102739489711409	0.002005364491222683	0.004117505661380916	0.00788022999389748	0.01405872555669574	0.023382458218153657	0.03625798203850994	0.052422336504428624	0.07067352476619759	0.0888488154347693	0.10416613445546408	0.11389524916285165	0.11614794957714092	0.11047539423682395	0.0980137849062267	0.08111365571275742	0.06261833264218775	0.045094420491542664	0.030294810242738834	0.018986502803528538	0.011100860616136798	0.00605484084799357	0.003080901561139271	0.0014624151507477423	0.0006475342011134089	0.00026743980847865334	0.00010301987310235017	0.000037007648962639195	0.00001239574631350937	0.00000387104684018702	0.0000011276090277068107	3.0735172640294905e-7	7.965514015051411e-8	2.1054951893084706e-8	7.101665033815152e-9	4.051162294516075e-9	3.4605807108789577e-9	3.3562080892224344e-9	3.351275368324025e-9	3.315445140650297e-9	3.352658484168103e-9	3.135629422779118e-9	3.671486004108715e-9	3.712994245397283e-9	3.2439108066384392e-9	3.421592231767079e-9	4.16814882608918e-9	7.09540082244331e-9	2.107860996858335e-8	7.971645687998574e-8	3.0739713174909866e-7	0.0000011276881426436347	0.0000038711236126642845	0.00001239576772849027	0.000037007614313022685	0.00010301967062253947	0.00026743974140419624	0.000647534129106786	0.0014624143648165333	0.0030809001261652424	0.006054838147906971	0.011100856113161028	0.018986496367660477	0.030294801076942712	0.045094409044877826	0.06261831959894837	0.08111364271028687	0.09801377371631337	0.11047538676564728	0.11614794735062961	0.11389525260235112	0.10416614293417559	0.08884882736398814	0.07067353808411836	0.05242234940751134	0.0362579931023439	0.02338246678389011	0.014058731560636861	0.007880233903929224	0.0041175079558526395	0.0020053657242034006	0.0009102744658657791	0.0003850507501930167	0.00015176228833102545	0.00005572126571307123	0.00001905310045913211	0.000006065082142070466	0.0000017967825380882374	4.957314970743809e-7	1.2828439899248423e-7	3.238256329751721e-8	9.38965483143761e-9	4.395084296504592e-9	3.459415198747706e-9	3.3328623194606166e-9	3.320133057371777e-9	3.338984644329912e-9	3.3438947166786193e-9	3.347003896259082e-9	3.348320065654775e-9	3.348774146871847e-9	3.349023391940875e-9	3.349069244151792e-9	3.3491412976260904e-9	3.3491251993922333e-9	3.3491567297261327e-9	3.349130195395844e-9	3.3491583950606696e-9	3.3491313056188687e-9	3.3491728279599897e-9	3.349131416641171e-9	3.349163057997373e-9	3.3491283080167022e-9	3.349165944577237e-9	3.349124866325326e-9	3.349173827160712e-9	3.349114097161987e-9	3.3491726059153848e-9	3.3491228679238816e-9	3.349167831956379e-9	3.349136856733992e-9	3.3491960316212044e-9	3.349183486101026e-9	3.349337807101449e-9	3.349536092933647e-9	3.350234312193834e-9	3.351792177141988e-9	3.3559593992649184e-9	3.3664242504727326e-9	3.3936268239997958e-9	3.4642952950747485e-9	3.645751034397904e-9	4.16251955126512e-9	5.506976319402668e-9	9.243225962407564e-9	2.025922729576024e-8	5.4105738556131655e-8	1.7406556163113152e-7	7.92109748681824e-7	0.0000014145935384179964	-0.0000024469350525802014
"t=2"	-0.000003849562503321913	2.4454046310129485e-7	0.000002266507598491785	9.88054950967765e-7	2.481985206248538e-7	7.836125337501443e-8	2.889467320965622e-8	1.2516209846324955e-8	6.942567409851108e-9	4.894532334986934e-9	3.985802132788763e-9	3.7060837732028062e-9	3.595596376193555e-9	3.5535154818688852e-9	3.537154569244194e-9	3.5308267420930406e-9	3.5283532762164782e-9	3.52736329034542e-9	3.52700713079912e-9	3.5268216125317053e-9	3.5267688769380356e-9	3.5267371245595314e-9	3.526717362589693e-9	3.5267582187969992e-9	3.5267434528307717e-9	3.5267170295227857e-9	3.5267151421436438e-9	3.5267424536300496e-9	3.526734126957365e-9	3.5267344600242723e-9	3.5267255782400753e-9	3.526712588630687e-9	3.526715475210551e-9	3.5266898290586823e-9	3.5266218834095753e-9	3.5265005360329837e-9	3.526263947506436e-9	3.5258468367160845e-9	3.525965519557417e-9	3.505807422143903e-9	3.722957053753362e-9	3.073199028591489e-9	3.6043706908017725e-9	4.189803726184493e-9	3.4120152259120573e-9	4.0524530398045044e-9	3.822929306451783e-9	3.038384321918386e-9	3.660122760429374e-9	5.464287355927411e-9	1.1544607714242261e-8	4.2746868489373924e-8	1.6782994849418031e-7	6.384297710493314e-7	0.0000022825094112555178	0.000007610400339808088	0.000023631634849086147	0.00006831592435818656	0.00018389291971687705	0.000460985689801352	0.0010763395955264432	0.0023410383718514005	0.004743717914729162	0.008956365913967423	0.01575786803404533	0.025838337181557813	0.03948945297934958	0.05625931619362268	0.0747224777026333	0.09253320482702754	0.10685103463582601	0.11506385703267652	0.11556364901741512	0.10825979853370193	0.09460552535114275	0.07712701969157176	0.05866406745044028	0.04163371350725853	0.027571080384028668	0.0170381502557434	0.009825871288356769	0.005288282677510137	0.0026562111598557037	0.0012451390550582975	0.0005447237026571239	0.00022239506684451626	0.00008473062795966158	0.000030122730534043463	0.000009992166106087552	0.000003093066326398386	8.943868008426392e-7	2.4281324639829904e-7	6.32584374882228e-8	1.7398041673999387e-8	6.56884602268093e-9	4.058371638748781e-9	3.5768729089724616e-9	3.523387803738842e-9	3.604716969363153e-9	3.680645899173385e-9	2.7808048086441772e-9	4.256238139710433e-9	4.1978904796735605e-9	2.9489856112618895e-9	4.2722668736061564e-9	6.103533900514435e-9	1.7718303157998605e-8	6.353129655689571e-8	2.4274849996785974e-7	8.943537573857796e-7	0.0000030932513159775965	0.000009992314355056209	0.000030122629006923418	0.00008473064520775342	0.0002223948128631248	0.000544723415788817	0.0012451385646919944	0.0026562097137363683	0.005288280503260134	0.009825867421935142	0.017038143733677846	0.02757107228542066	0.04163370213421469	0.05866405475657377	0.0771270061482554	0.09460551376145843	0.1082597902491399	0.11556364540791142	0.11506385936584784	0.10685104198347128	0.0925332159595198	0.07472249060320368	0.05625932915408094	0.03948946437527934	0.02583834623336989	0.015757874837111663	0.008956370480693088	0.004743720714948663	0.0023410401417901516	0.0010763405385952884	0.0004609858115961485	0.00018389305409738377	0.00006831598487988533	0.000023631552562908276	0.000007610768236299137	0.0000022823212956213368	6.380373107628401e-7	1.6738076835665083e-7	4.2539957223475255e-8	1.1958577572634965e-8	5.070194819545293e-9	3.754072941397624e-9	3.527537373315681e-9	3.4740523791043643e-9	3.558207728460161e-9	3.4957402528235093e-9	3.5137139864360734e-9	3.5261106257067354e-9	3.525873371046373e-9	3.5263787445671824e-9	3.5265650399907145e-9	3.5266550790780116e-9	3.5266858322557937e-9	3.5267129216975945e-9	3.5267092579616133e-9	3.526712810675292e-9	3.5266997100436015e-9	3.5267168074781807e-9	3.526722136548699e-9	3.526722136548699e-9	3.5267150311213413e-9	3.526716918500483e-9	3.5267182507681127e-9	3.5267242459724457e-9	3.5267174736119955e-9	3.5267179177012054e-9	3.5267208042810694e-9	3.5267240239278408e-9	3.5267329057120378e-9	3.5267647691128445e-9	3.526822944799335e-9	3.5269670517479312e-9	3.5273497456245195e-9	3.528306646849444e-9	3.530779113525284e-9	3.5371183759735914e-9	3.5534912790069484e-9	3.595554853852434e-9	3.7060617907869187e-9	3.98576460725053e-9	4.894497696028566e-9	6.942563524070522e-9	1.2516166547626995e-8	2.889463590616259e-8	7.836127879912169e-8	2.4819847344037527e-7	9.880549859397902e-7	0.0000022665076199190892	2.4454052260924897e-7	-0.000003849562528968065
"t=3"	-0.000003478586639960035	3.241357324768046e-7	2.955344817756611e-7	0.0000017126605673656314	8.355212971489223e-7	2.2113251041400162e-7	6.999595125734004e-8	2.5532376990433647e-8	1.0168563546741893e-8	5.294956584300792e-9	4.070594972205299e-9	3.2840763442010257e-9	3.0409073037418466e-9	2.9419344738101927e-9	2.9036079096655953e-9	2.88830404038265e-9	2.8823368136698946e-9	2.879888216789084e-9	2.879006810729834e-9	2.8785384076357445e-9	2.8784277184001894e-9	2.878328020372578e-9	2.878343563494923e-9	2.878310034759579e-9	2.8783324612646766e-9	2.878294602659537e-9	2.8783159189416097e-9	2.8782889405221113e-9	2.8783413430488736e-9	2.8782872751875743e-9	2.8783281313948805e-9	2.878268512418458e-9	2.8783110339603013e-9	2.8782236594082633e-9	2.8781897976060122e-9	2.877960536551427e-9	2.8777781269084812e-9	2.8780338112710524e-9	2.851396230241221e-9	2.9412788871141515e-9	2.4280841781632034e-9	1.7807442187489642e-9	2.9693539849162676e-9	4.10285549978795e-9	3.7239831218727204e-9	3.989375607638124e-9	2.7461600771161443e-9	3.0006006568328303e-9	2.6753113058219924e-9	3.1018229096346772e-9	5.660721891231901e-9	1.7126594364924586e-8	5.88561124281739e-8	2.2275322408837894e-7	8.278983998355471e-7	0.000002906039632377677	0.000009552933044609802	0.00002928830770332347	0.00008365107960495166	0.00022247143911069411	0.0005508796159706675	0.0012700842914240562	0.0027267309068117473	0.005451807625252658	0.010152812417605461	0.0176133382629704	0.02846884881533518	0.04287810131344161	0.060187150193550365	0.07874812337246317	0.09605291366367263	0.1092396172326009	0.11585473550519398	0.11459744511322922	0.10573663081886842	0.09101753919138444	0.07310225881992805	0.054789376487602404	0.038324084387712176	0.025020892893881874	0.01524861411380074	0.008675412001263427	0.004607992266685179	0.002285171014739351	0.0010581018012927323	0.0004574527192975353	0.00018466109958614751	0.00006959981479759403	0.00002449224459499799	0.00000804707454948872	0.0000024690427175011465	7.082192773344431e-7	1.9109438120779032e-7	4.943982867544605e-8	1.3328021686298541e-8	5.304360617408577e-9	3.4518949920681052e-9	2.863603243419277e-9	2.8238867910701515e-9	2.5393637193005247e-9	2.4735403725273386e-9	3.4165765772087298e-9	3.5636847917075443e-9	2.4819530874964357e-9	6.34438179769603e-9	1.494693735448749e-8	4.813510878776128e-8	1.9124087191624284e-7	7.087953642903599e-7	0.0000024684944280872756	0.00000804676000676352	0.000024492095860417784	0.00006959999221634039	0.00018466087457691405	0.00045745318240797417	0.0010581016009931776	0.0022851695072980682	0.004607989162057513	0.00867540679247436	0.015248609437416238	0.02502088501105537	0.03832407250545877	0.054789362852390444	0.07310224543602029	0.09101752637495031	0.10573662210695434	0.11459744143777306	0.1158547381518088	0.10923962524262087	0.09605292584706482	0.07874813747620768	0.06018716381260736	0.042878113064858336	0.028468857919239032	0.01761334458241226	0.010152816515676677	0.005451810220238884	0.002726732332547832	0.0012700845907644975	0.0005508803579089561	0.0002224715084431228	0.0000836506141136395	0.00002928811013069854	0.000009552847722416047	0.000002906448640427328	8.279461283233758e-7	2.2284063205812998e-7	5.8411261161239736e-8	1.6386292767123223e-8	6.159477816680692e-9	3.751206789637251e-9	2.923475905802775e-9	2.772659990490922e-9	2.8693126763457144e-9	2.7250250944632626e-9	3.0037772269508878e-9	2.93546376095577e-9	2.8611772950881686e-9	2.8791407036266037e-9	2.8779478800089464e-9	2.8781957928103452e-9	2.8782347616385096e-9	2.8783139205401653e-9	2.8782940475480245e-9	2.878333016376189e-9	2.878301375019987e-9	2.8783367911344726e-9	2.8783027072876166e-9	2.878347449275509e-9	2.878311700094116e-9	2.8783377903351948e-9	2.8782983774178206e-9	2.8783437855395277e-9	2.8783070371574127e-9	2.8783477823424164e-9	2.8782992655962403e-9	2.8783542216359592e-9	2.8783156968970047e-9	2.8783804228993404e-9	2.8784090666533757e-9	2.8786013572812408e-9	2.878935090322443e-9	2.8799256313050137e-9	2.882256211478307e-9	2.8883222480402537e-9	2.903518092622903e-9	2.9419648939210674e-9	3.0408326967545918e-9	3.2841053210219684e-9	4.070518144771995e-9	5.294973015601556e-9	1.0168524466891427e-8	2.553234423885442e-8	6.999589274858664e-8	2.2113257647227158e-7	8.35521214437307e-7	0.0000017126606661754806	2.955344823307726e-7	3.241357998673422e-7	-0.0000034785866636077856
"t=4"	-0.0000036914961799583423	0.0000010065936616454607	0.0000012132307948276022	-4.1592796762301987e-7	0.0000010476454701535687	6.214834643580858e-7	1.6969865090921132e-7	5.303745975737684e-8	2.258490583439965e-8	1.2111916913859488e-8	6.8486155635483215e-9	5.845241846103022e-9	5.235586186813634e-9	5.06591568694148e-9	4.997921632110547e-9	4.972005474002117e-9	4.962111499473565e-9	4.958173982494429e-9	4.956710708547973e-9	4.956042576331754e-9	4.955820642749131e-9	4.955727384015063e-9	4.955675980689023e-9	4.955670540596202e-9	4.955671761841529e-9	4.955655219518462e-9	4.955662213923517e-9	4.955665988681801e-9	4.955659771432863e-9	4.95564655977887e-9	4.955667320949431e-9	4.955623467139958e-9	4.9556293513219885e-9	4.955554744334734e-9	4.95545537937403e-9	4.955410415341532e-9	4.955618693180952e-9	4.929118446739267e-9	5.028642502402647e-9	4.799945219069457e-9	6.892339143860227e-9	5.492351018432373e-9	4.929683883325708e-9	5.043492845580033e-9	1.9367369930023415e-9	2.7883976239095887e-9	6.146955500163642e-9	5.009894943341919e-9	7.476307573028862e-9	8.855938093965676e-9	5.829354776665241e-9	1.127668836087281e-8	2.72741087492534e-8	8.660218131506525e-8	3.0261575034717936e-7	0.0000010759002485594138	0.0000036974339797657407	0.00001196915015699851	0.000036231284427756805	0.0001022365356080357	0.00026862394344340235	0.0006569543648191623	0.0014954048960559296	0.003168470099894738	0.006249784180720752	0.011478236249101825	0.01963160940363251	0.031274251308547996	0.04641416661058828	0.06418460555988503	0.08272050985061297	0.09937644518014621	0.11130830081346454	0.1162601191169581	0.1132601345247708	0.1029315476818442	0.08728194925618127	0.06906864925817757	0.05101410006047569	0.0351738394729193	0.0226428999303826	0.013610801114261273	0.0076405591715517085	0.00400589794134687	0.00196175350019423	0.0008974032395706599	0.0003834860438899357	0.00015308939033564783	0.000057092320639551275	0.000019891054970022637	0.00000647539883036341	0.000001971479885010119	5.626836542260705e-7	1.5305662870446213e-7	4.237528750117292e-8	1.2978583430189872e-8	6.378468087042677e-9	5.6496306521935935e-9	5.0042876509337475e-9	6.915746975089121e-9	3.197858089443173e-9	6.5093280765538e-9	5.538598579768461e-9	6.743491764993337e-9	1.2587792252993779e-8	3.677760285203391e-8	1.5507451911478398e-7	5.637907846134382e-7	0.0000019718469141949413	0.000006475649130255334	0.0000198917256830633	0.00005709307405266095	0.0001530890458733003	0.00038348605700344596	0.0008974025283240428	0.0019617525501205435	0.004005894906418006	0.007640554205712191	0.013610798915204114	0.022642891040504765	0.03517382807194447	0.0510140870890643	0.06906863522276685	0.08728193670044981	0.10293153735695992	0.11326012922893036	0.11626011997194607	0.11130830739014108	0.09937645713039589	0.08272052444955202	0.06418462003383574	0.04641417901514888	0.0312742620905917	0.019631616193797274	0.011478240994962086	0.006249786621651432	0.0031684708881888346	0.0014954061326265533	0.0006569542780002768	0.0002686240850481303	0.00010223769340322875	0.00003623086209481041	0.0000119684854970048	0.000003696387030127646	0.0000010767447792270346	3.020634403716471e-7	8.562713327275873e-8	2.7667637514383614e-8	1.2005209493182178e-8	7.55736473401214e-9	5.757900933822668e-9	5.531900049149385e-9	5.516904932889588e-9	5.1091926245305785e-9	5.2391992966249745e-9	4.525190555604297e-9	4.761914973450132e-9	5.036052463935903e-9	4.938847109059452e-9	4.956654753307532e-9	4.955551635710265e-9	4.955574728349177e-9	4.955624688385285e-9	4.955636900838556e-9	4.955649890447944e-9	4.955651111693271e-9	4.955659549388258e-9	4.955658550187536e-9	4.955663879258054e-9	4.955656551786092e-9	4.955657995076024e-9	4.955657106897604e-9	4.9556526660055056e-9	4.95565555258537e-9	4.9556615477897026e-9	4.9556437842213086e-9	4.955673649220671e-9	4.9556677650386405e-9	4.955715393606397e-9	4.955804988604484e-9	4.956051458115951e-9	4.956632770891645e-9	4.9581660999109545e-9	4.962045330181297e-9	4.9719636185940885e-9	4.997851132948483e-9	5.0658759409571985e-9	5.235506805867374e-9	5.845230410805868e-9	6.848537181802783e-9	1.211188183081191e-8	2.2584880743359292e-8	5.3037393921151477e-8	1.6969854721438082e-7	6.214835053253154e-7	0.0000010476454074259678	-4.1592793975642195e-7	0.0000012132308097045907	0.000001006593699170999	-0.000003691496215374457
"t=5"	-5.979014352508472e-7	-8.566982622193464e-7	4.383403180430179e-7	8.024192154065801e-7	-9.098457667278126e-7	5.279846126970966e-7	4.3733036148019266e-7	1.23948491359549e-7	3.3158176093728287e-8	1.0794361515742423e-8	6.503282690140111e-9	3.29638427665202e-9	2.7408384450922085e-9	2.304031632149872e-9	2.193890402679699e-9	2.1483191892102127e-9	2.1291759466635085e-9	2.121920084086071e-9	2.1191158827704726e-9	2.1179159537254577e-9	2.117498398845896e-9	2.117279684910045e-9	2.117225395004141e-9	2.117196640227803e-9	2.1171950859155686e-9	2.1171562281097067e-9	2.1171785435925017e-9	2.1171647768269963e-9	2.117192532402612e-9	2.1171467912139974e-9	2.1171751019011253e-9	2.1171314701362576e-9	2.11712480879811e-9	2.117025221792801e-9	2.1172048558781853e-9	2.1167848585079696e-9	2.0905849273944455e-9	2.1878626688121017e-9	2.0976969050678917e-9	2.75208855704534e-9	-1.016739026304947e-9	-1.0824274809806411e-10	2.394206721767489e-9	3.2875682176580767e-9	7.825714853915144e-9	6.937013519170421e-9	1.0936179739573504e-9	-6.164461163749024e-10	2.6874780179042546e-10	6.507084870932545e-10	7.86143317110799e-9	8.578605936726547e-9	1.467053445391997e-8	3.4641774449006846e-8	1.095021177066613e-7	3.8357081277862193e-7	0.0000013619289469524176	0.00000464493300544877	0.000014910901811271415	0.00004467531550789161	0.0001246602861313395	0.0003236819380175726	0.0007818389778380119	0.0017568579994349243	0.0036731244495191717	0.0071464535361833725	0.012941650234836621	0.021818593125480845	0.034253082380457434	0.05008522944212057	0.06822764836401762	0.08660784727432858	0.10247231175216776	0.1130354784187878	0.11627538622711453	0.11156548105761355	0.09987178852443912	0.08343060982266748	0.06505374360945182	0.047355827815672824	0.03218942868930286	0.02043478970752488	0.012117577678244174	0.006712967263886038	0.0034747462121917927	0.0016806970412029942	0.0007597197625529573	0.0003209550458739274	0.0001267317508667487	0.00004677293269050864	0.00001613530663202578	0.000005202672017645682	0.0000015693405719385822	4.423345617565744e-7	1.1641373820481249e-7	3.116920899159936e-8	9.35840960281098e-9	2.8194439005702066e-9	3.0799126582436998e-9	-1.479483313637786e-9	3.989753416533404e-9	1.7027756982201936e-9	3.9270650065148516e-9	8.057344014211765e-9	3.0574443088404735e-8	1.2609276867081576e-7	4.410423938283614e-7	0.0000015663920868158598	0.0000052039326676744935	0.000016133041508936685	0.000046772189383204044	0.0001267311517082481	0.0003209548101458237	0.0007597192560244714	0.0016806949352411449	0.0034747443052712823	0.006712968781372064	0.012117574183679536	0.020434779129986924	0.032189417166186285	0.04735581399866462	0.06505373122735292	0.08343059614959836	0.09987177659543245	0.11156547514570214	0.11627538672581927	0.11303548371857519	0.10247232323864552	0.08660786010838462	0.06822766275917769	0.050085242970721255	0.034253093676023694	0.021818601012589256	0.012941655674592156	0.007146456592885375	0.003673125935869881	0.0017568596380619361	0.0007818392125914508	0.00032368138538696467	0.00012465905237746266	0.00004467249455564204	0.000014910515981680916	0.000004647719406558615	0.000001363136820864419	3.833908369665906e-7	1.0939629113693172e-7	3.5001828435632376e-8	1.4716046159435336e-8	7.732137152771656e-9	4.463743819016486e-9	3.6523990498693593e-9	2.4196782355545565e-9	1.6705548055995223e-9	1.882564881761084e-9	1.6861206875162793e-9	3.1284895785077538e-9	2.5385550328493878e-9	1.8613464103367505e-9	2.1969644992125836e-9	2.1025883256697853e-9	2.1180417419941477e-9	2.117197084317013e-9	2.1171442377010408e-9	2.1171475683701146e-9	2.1171769892802672e-9	2.117152897440633e-9	2.1171820963061805e-9	2.1171618902471323e-9	2.1171940867148464e-9	2.117162556380947e-9	2.1171858710644642e-9	2.1171578934442437e-9	2.1171888686666307e-9	2.117165887050021e-9	2.117194197737149e-9	2.1171610020687126e-9	2.1172087416587715e-9	2.117207631435747e-9	2.1173059971957287e-9	2.11747197553791e-9	2.1179430431672586e-9	2.1190429411177547e-9	2.1219387358328845e-9	2.1290967877618527e-9	2.148312083782855e-9	2.193818904316913e-9	2.304026303079354e-9	2.7407690561531695e-9	3.296367956373558e-9	6.50322717898888e-9	1.07943514127129e-8	3.3158133239119536e-8	1.2394845350094386e-7	4.3733028465275936e-7	5.279846567729507e-7	-9.098458522149855e-7	8.024192672539954e-7	4.383403108265682e-7	-8.566982070412621e-7	-5.979014617851774e-7
"t=6"	-0.0000020710250522304463	0.000002407654161595829	9.538739076386804e-8	-3.8235477994863487e-7	4.902709919152315e-7	-0.000001111734563630229	1.6724027140924136e-7	2.893081055832525e-7	9.221012486904101e-8	2.7689708415046255e-8	7.646863808830062e-9	4.284477217453286e-9	2.154141864885162e-9	1.9172183840510115e-9	1.6292225346603573e-9	1.5772896322374663e-9	1.5607997116973138e-9	1.5531584907080287e-9	1.5507277684179144e-9	1.549862793659429e-9	1.549611994278166e-9	1.549527728350597e-9	1.5495247307484306e-9	1.5495252858599429e-9	1.5495298377743438e-9	1.5495057459347095e-9	1.5495106309160178e-9	1.5495136285181843e-9	1.5495379424024236e-9	1.5495071892246415e-9	1.549509964782203e-9	1.5494485694489413e-9	1.5494652227943106e-9	1.5496763872135944e-9	1.5481083082136138e-9	1.520928161191648e-9	1.604939070531941e-9	1.5069954173441147e-9	1.4223481281661066e-9	1.2779599600776237e-10	4.6223742611317675e-9	4.7191089924680796e-9	1.0006423467601167e-9	1.7376223793164058e-9	-5.109072054310104e-9	-3.6772509481863835e-9	5.2713989839858755e-9	5.54782153550093e-9	5.850601558776702e-9	4.8853684431193756e-9	-6.887663772658925e-10	4.426275346247621e-9	6.303752853042965e-9	1.3048774838431143e-8	3.308271945279273e-8	1.1867734084347603e-7	4.5437564011319154e-7	0.0000016721235728267558	0.000005762299359113321	0.00001846695060248038	0.000054931574447358855	0.00015172293840770568	0.0003893681406330618	0.0009287659827700301	0.0020597793873592396	0.004248356546135645	0.008151114138397197	0.014551842958806849	0.024178908239114727	0.037401494160937965	0.05387589631558232	0.07228967679921361	0.09037733031223494	0.10531029314718388	0.11440291894658905	0.1159002908523391	0.10953107527459927	0.09658662352805758	0.07949521500577028	0.0610832444203947	0.043829592100702475	0.02937499285875056	0.01839275515706551	0.010761193192820762	0.005884316446395754	0.0030076196597159655	0.0014371442912936017	0.0006420639236393022	0.00026822315925612017	0.00010478032399030557	0.000038278052807760865	0.000013078865498949988	0.000004178088270911928	0.0000012499313073455198	3.5263132402985065e-7	9.141349033292556e-8	2.2451794312594586e-8	7.410367319771183e-9	1.1127568866342585e-9	6.3300031882818075e-9	-1.2122580717033316e-10	2.9089040065599647e-9	4.423565957978326e-9	2.8903512694355982e-8	9.094356001604353e-8	3.3904723661937197e-7	0.000001256879007760503	0.000004180905671447022	0.000013076254798294329	0.00003828092174917863	0.00010477941383468803	0.0002682235607900374	0.0006420632788723957	0.0014371442312691718	0.0030076178112848906	0.005884313902130511	0.010761183321240542	0.018392744769066938	0.029374988773774757	0.043829584392908516	0.06108323288906348	0.07949519945786787	0.09658661410289293	0.109531069117621	0.1159002876905253	0.11440292453952583	0.10531030064595559	0.09037734240274242	0.07228969014340902	0.0538759083956184	0.03740150396834985	0.024178915560818415	0.014551848992385041	0.008151117775388905	0.004248359359386611	0.002059780267261946	0.0009287659230158285	0.0003893682898843398	0.00015172433041765743	0.000054933433418669075	0.000018469519261210543	0.000005762973958045592	0.000001669797605963197	4.5198184284167553e-7	1.1837315250229352e-7	3.2886385281649666e-8	1.2412828875874027e-8	6.456125412057645e-9	4.542836329335387e-9	4.351447091544003e-9	2.380050379002796e-9	2.2880969341443347e-9	2.7369198019044916e-9	2.1669938066182226e-9	2.3973958374057247e-9	-5.4324766907143385e-11	9.295179070889503e-10	2.181788971711285e-9	1.3139004328976966e-9	1.6187902129871645e-9	1.5371144357345656e-9	1.5500233319087897e-9	1.5496695038308417e-9	1.549486206009476e-9	1.5495088545591784e-9	1.549502526287938e-9	1.5495191796333074e-9	1.5495127403397646e-9	1.549533945599535e-9	1.5495166261203508e-9	1.5495245087038256e-9	1.5495086325145735e-9	1.5495272842613872e-9	1.5495150718081163e-9	1.5495300598189488e-9	1.549497974373537e-9	1.5495302818635537e-9	1.5495112970498326e-9	1.5495468241866206e-9	1.5496010030702223e-9	1.549871675443626e-9	1.5506583794788753e-9	1.5531546049274425e-9	1.5607423131669407e-9	1.5772769756949856e-9	1.6291443749594237e-9	1.917211500668259e-9	2.1540789152396655e-9	4.284481991412292e-9	7.646785538106826e-9	2.7689702197797317e-8	9.221006735948833e-8	2.893080611743315e-7	1.6724021101310882e-7	-0.000001111734528769226	4.902708909959586e-7	-3.823547143344541e-7	9.538741074788248e-8	0.0000024076542247675192	-0.0000020710250868694047
"t=7"	-0.0000030505791829282813	3.58891244389703e-7	0.0000029662515169670556	7.062568057047969e-7	-5.22147378445581e-7	4.240922064635555e-7	-0.000001086151670048885	-3.953886362761949e-8	1.8298249315762405e-7	6.251774764542972e-8	2.2194205806513878e-8	7.973639193359361e-9	5.3604092276060555e-9	3.6832390470920018e-9	3.517484192805398e-9	3.2671095828717966e-9	3.2109012115810742e-9	3.1923199639294353e-9	3.1829266999849892e-9	3.1788290888457027e-9	3.1771681952008635e-9	3.1764576524651034e-9	3.176157004070035e-9	3.1760383212287024e-9	3.175992802084693e-9	3.1759567198363925e-9	3.1759439522716093e-9	3.17594983645364e-9	3.1759554985910654e-9	3.1759352925320172e-9	3.175932627996758e-9	3.1759003205067415e-9	3.1761161478627287e-9	3.1729890936915695e-9	3.145974369900273e-9	3.2234143132470194e-9	3.139820958786288e-9	3.0261342320869744e-9	3.5439369217016292e-9	5.765805610735697e-9	1.891952150501197e-9	1.2337565413744755e-9	5.207888564839891e-9	-1.4516630120198215e-9	9.006576595638194e-9	7.886589492578366e-9	-3.749622279336506e-9	9.584392168804357e-10	2.3226938150600063e-9	4.42954484203284e-9	9.051285054795244e-9	1.5190732005621044e-9	4.1327652411382587e-10	-3.910643031623806e-9	-4.680797416334315e-9	8.462982092893867e-9	1.0399392169624377e-7	5.201575519198087e-7	0.00000205968476774121	0.000007194020183121097	0.000022955168936800163	0.00006762602907173232	0.0001846085903109973	0.0004678084823979134	0.0011012996581140078	0.0024096138884218687	0.004901524138023139	0.009272092132421306	0.01631577030925857	0.026714479291220505	0.04071244130508178	0.057767885507435834	0.0763426042368116	0.0939970126505476	0.10786359996250805	0.11539766290018039	0.11514015849236547	0.10717869839608718	0.09310705609718117	0.07550663213876896	0.05718029952093662	0.04044737120606845	0.026732105455462007	0.01651137673213665	0.00953324010434542	0.00514629554880941	0.0025979245172050858	0.0012266093405692846	0.0005417429847633937	0.00022384065456226843	0.00008653193024987793	0.00003129976198545936	0.000010597073215157238	0.0000033567820927338232	9.93511965252658e-7	2.801854724898689e-7	7.617541097904024e-8	1.9552772068109903e-8	9.891028995845375e-9	-3.203095566561842e-10	7.353270659038458e-9	5.8008501335748974e-9	2.534397125497634e-8	6.68281525673109e-8	2.7973663552227634e-7	0.0000010067099572852456	0.0000033439580968686045	0.000010594867687396814	0.00003130579370369535	0.00008653071245268151	0.00022384158536103982	0.000541742995532779	0.0012266095617661232	0.0025979228243461217	0.005146293119810963	0.009533235091585213	0.016511376160927238	0.026732100856995733	0.04044735416890832	0.05718028262487007	0.07550661661640312	0.09310704543533277	0.1071786913476731	0.11514015485342688	0.11539766652861916	0.10786360692690466	0.09399702640980667	0.07634261640298579	0.05776789747280442	0.040712451480407585	0.026714489256586704	0.016315777885477667	0.009272096087379111	0.004901527062953548	0.0024096154976841477	0.00110130101194017	0.0004678106032383056	0.00018460936571329523	0.00006762510432156699	0.000022953161390448784	0.000007189758221670672	0.0000020581101326522244	5.213507195955813e-7	1.0674559902668079e-7	8.924852856750931e-9	-4.8941591890283576e-9	-2.6827996491007866e-9	6.496454485471759e-10	2.8928462958432988e-9	2.1959067897370232e-9	4.670565045827857e-9	4.1556148522303715e-9	2.6973038247390946e-9	3.00327507307685e-9	1.9975997522792e-9	5.207566378118145e-9	3.818042659808896e-9	1.9045327537270396e-9	3.7101796079852534e-9	2.9767812659287074e-9	3.2326306076413402e-9	3.1651482546024567e-9	3.176015672679e-9	3.1761502317095847e-9	3.175955165524158e-9	3.175935736621227e-9	3.175960938683886e-9	3.1759356255989246e-9	3.1759728180702496e-9	3.1759478380521955e-9	3.1759699314903855e-9	3.1759422869370724e-9	3.1759662677544043e-9	3.175953278145016e-9	3.175988805281804e-9	3.1759701535349905e-9	3.1760647445366885e-9	3.1761515639772142e-9	3.176473639676658e-9	3.177169083379283e-9	3.1788714993652434e-9	3.1828537583322714e-9	3.192337394430922e-9	3.21083970522551e-9	3.2671158001207345e-9	3.5174276824534445e-9	3.6832347172222057e-9	5.36037469966999e-9	7.973664062355112e-9	2.219415895510224e-8	6.251772910470521e-8	1.8298249182535642e-7	-3.9538893048529644e-8	-0.0000010861517319993297	4.2409227540840533e-7	-5.221474470573639e-7	7.062568589955021e-7	0.0000029662515397266276	3.588913168872665e-7	-0.0000030505792218971095
"t=8"	-0.0000027142541206837123	3.9752725766728503e-7	-3.869116615984325e-8	0.000002042047989481155	0.0000010878254560475753	-3.1525522026232267e-7	4.991264064280188e-7	-9.542723286015686e-7	-1.5378257234299753e-7	1.1283135870066019e-7	4.080690951813182e-8	1.4228930256265926e-8	4.990399316007199e-9	3.539361914661754e-9	2.392487763458462e-9	2.327544046387686e-9	2.1511071812696514e-9	2.1163374386290457e-9	2.1075968748007767e-9	2.1023531804331697e-9	2.099985074721644e-9	2.098846763054496e-9	2.098429319197237e-9	2.098169638031777e-9	2.098134332939594e-9	2.098025309038576e-9	2.09807193840561e-9	2.0979995518644046e-9	2.098056062216358e-9	2.097972018333394e-9	2.0980583936847097e-9	2.0980237547263414e-9	2.093589190899081e-9	2.0693107227742757e-9	2.1511695758036353e-9	2.113282548954487e-9	2.0829576952152706e-9	2.8790779760257124e-9	3.0223704650111927e-9	1.86081483555256e-10	3.1188098770229544e-9	2.5385226143370687e-9	-2.2713688707654e-9	1.1921606035691923e-8	-4.602495051742039e-9	-2.6297836130950714e-9	1.0479522805084684e-8	5.904622346619703e-10	9.048044535830968e-10	1.3994766456804086e-9	-3.1844725745244773e-9	2.1102106728676517e-9	-6.661164064780678e-9	-1.1160500856810529e-8	-2.2364317286971414e-8	-2.6880296433162698e-8	-7.717836592036065e-9	1.1748648087728242e-7	6.554920704004985e-7	0.0000026265538309866443	0.00000910132945397546	0.000028647399969550236	0.00008325350528970432	0.00022427085201448538	0.0005608386202941018	0.0013027466990256364	0.0028117003530976348	0.005640060088569987	0.010517861842777143	0.018240309732299842	0.029426607245424896	0.04417763842133249	0.06174145593427405	0.08035748093799921	0.09743550912306942	0.11010774777285326	0.11601025869168446	0.11400384804813968	0.10453240330447777	0.08946437464068857	0.07149422625383917	0.053365538569336235	0.037218567849534034	0.024260445561609112	0.014784288882227159	0.008425150155736305	0.004490890676334458	0.0022395268031629723	0.0010450331338642815	0.00045637396370823424	0.00018654501471471185	0.00007138308875231925	0.000025565929100190843	0.000008575416286960014	0.0000026973373855598837	7.91699028668269e-7	2.1832610186400814e-7	6.077795511316708e-8	1.2077493338757961e-8	1.1369381325287975e-8	1.0035045017176003e-9	2.024561485125531e-8	5.1266231260171935e-8	2.2786112363615274e-7	7.905840069266645e-7	0.0000026830930823784627	0.00000859153329879625	0.000025566705213697638	0.00007136909064620056	0.0001865531937741416	0.00045637080732474633	0.0010450358547666738	0.002239525065939607	0.004490887952118827	0.008425148513442227	0.014784287590220102	0.024260432116467334	0.03721855150236986	0.05336552859336374	0.07149421649984022	0.08946436444479844	0.10453239276464155	0.11400384255983675	0.11601025976526746	0.11010775403312223	0.09743551978696574	0.08035749294569494	0.06174147113867512	0.04417765185993261	0.029426616057329436	0.018240313802600494	0.01051786457597259	0.005640063171771015	0.002811701911386355	0.0013027470726977297	0.0005608398507239709	0.00022426940469832957	0.00008325382293072892	0.000028649768305855083	0.000009102095236190877	0.0000026328149457244265	6.573336049919831e-7	1.1621863482691452e-7	-1.2111538993941906e-8	-2.6820937137905787e-8	-2.1409022998852834e-8	-1.3712292301626405e-8	-6.523413920156429e-9	-2.7802588009606666e-9	1.991346754159906e-9	3.439026841078885e-12	1.257506210272652e-9	2.910808816203314e-9	2.0950990942125713e-9	4.010951237809479e-9	2.8261393225648135e-10	1.6380400369442327e-9	4.101011752410955e-9	9.969569614298734e-10	2.490506245678148e-9	1.9367780712542526e-9	2.1440109687631548e-9	2.0885938534220827e-9	2.0975873260553612e-9	2.098241136394563e-9	2.0980427395400625e-9	2.098024420860156e-9	2.0980422954508526e-9	2.098035190023495e-9	2.0980518433688644e-9	2.098029416863767e-9	2.0980480686105807e-9	2.0980419623839452e-9	2.0980590598185245e-9	2.0980654991120673e-9	2.0981125725683114e-9	2.0981980597412075e-9	2.0984169957216636e-9	2.098881068945957e-9	2.0999730843129782e-9	2.1023968121980374e-9	2.1075375888912617e-9	2.116349762104619e-9	2.151051892163025e-9	2.3275394944732852e-9	2.3924211500769843e-9	3.5393714625797656e-9	4.9903595700229175e-9	1.4228937805782493e-8	4.080686588636695e-8	1.1283137879569693e-7	-1.5378261297716023e-7	-9.542723495847838e-7	4.991263428122394e-7	-3.152551717455765e-7	0.0000010878253939861082	0.0000020420480802973984	-3.8691166492910156e-8	3.97527338047432e-7	-0.000002714254146662931
"t=9"	-0.0000034445959337103815	5.67000930318251e-7	0.0000013995243828279769	-4.4307711866142796e-7	0.0000010969716323083745	0.0000011472896557229717	-5.15315047300291e-8	6.290422729371414e-7	-7.648072691823771e-7	-2.0486396035135357e-7	6.71809424757086e-8	2.9478026131180002e-8	1.0760598412318245e-8	4.875128745140955e-9	4.111781914950541e-9	3.503911383262448e-9	3.524269653887302e-9	3.401448567252885e-9	3.3885337868966303e-9	3.3907654461984293e-9	3.391517622297613e-9	3.391490976945022e-9	3.3916666142275176e-9	3.391609104674842e-9	3.3917335606759025e-9	3.3916142117007553e-9	3.3917126884830395e-9	3.3916190966820636e-9	3.3917244568471006e-9	3.3916083275187248e-9	3.3915532604567034e-9	3.3860227954818356e-9	3.3675315869174938e-9	3.459493913560152e-9	3.4599668685686424e-9	3.4067298981810268e-9	4.0792547117973754e-9	3.281156568668564e-9	1.974797880777146e-9	4.600059555492919e-9	4.976975498394154e-10	2.4768641582184614e-9	1.0812261086456942e-8	-9.423613778203332e-9	1.3949215671438253e-8	8.917393157226172e-9	-4.543073250928842e-9	8.323171929447426e-9	2.4065693882135974e-9	-2.76977896174202e-9	2.5435806794149585e-9	-7.742360641493917e-9	-3.618875976663105e-9	-1.284142780999531e-8	-1.666295434965548e-8	-2.297400947259831e-8	-1.7007007468983204e-8	3.342887699986363e-8	2.391161417758525e-7	9.76570274202615e-7	0.000003496444272665933	0.000011600947275369755	0.000035715687694226617	0.00010221256657205746	0.0002717057204385531	0.0006706450847265844	0.0015371773611446704	0.0032724823687465543	0.006472531652998104	0.011897507612147251	0.020331837711092704	0.03231468137413851	0.047785733737851	0.06577353930678387	0.08430303404504846	0.10066119790158401	0.11202038397850411	0.11623500572899093	0.112504113337631	0.10161888003547348	0.08569052639526242	0.06748617595542139	0.049657442177377	0.03415046368435026	0.02195823985662304	0.013204524028763265	0.007428437337343996	0.003910529773034077	0.0019268123558860983	0.0008887906465198103	0.0003838724202425148	0.00015526659937414866	0.00005882244675325943	0.000020874934391401645	0.000006935127049967349	0.000002165112955032633	6.342558895866546e-7	1.7059543189201776e-7	5.3038936242977286e-8	9.089681674012695e-9	2.2740768712559145e-8	3.977583717951205e-8	1.8383370414820632e-7	6.231207957396734e-7	0.0000021644602761217158	0.000006954254775592972	0.00002085749240365864	0.00005883095146064221	0.00015527359245126604	0.00038386689937297547	0.0008887839750394422	0.0019268106865142354	0.0039105284886996605	0.007428434742742462	0.013204517463687893	0.021958227339450076	0.0341504548974505	0.04965743514602461	0.06748616069964575	0.0856905103985589	0.10161887525394286	0.1125041096488345	0.1162350076663411	0.11202039016486598	0.10066120571685089	0.08430304981962145	0.06577355147670005	0.04778574603621344	0.03231468857593156	0.0203318455063084	0.011897514775514706	0.0064725347299172675	0.0032724832274129145	0.0015371763119294002	0.0006706467189973031	0.0002717048824529833	0.00010221337736016078	0.00003571623466924745	0.000011599650189153543	0.00000349825651002611	9.715120432574054e-7	2.401544383356935e-7	3.538055992624578e-8	-1.3240647578349751e-8	-2.3874075827379215e-8	-1.9126152106530014e-8	-1.1739041627656377e-8	-7.548258906808769e-9	-2.2499256902008824e-9	-2.7688991099950044e-9	3.2015951001440612e-9	2.819761091288342e-9	2.0340752415748398e-9	4.501580996851828e-9	1.6035838212857811e-9	5.21536314135318e-9	4.187920676912427e-9	1.0192355848204215e-9	5.371004641041566e-9	2.6975224276526433e-9	3.6767981992369414e-9	3.266215298225461e-9	3.4301448348372787e-9	3.383677005253105e-9	3.3906858432075637e-9	3.3919148600958238e-9	3.3916389696742044e-9	3.3917290087615015e-9	3.391636749228155e-9	3.3917393338356305e-9	3.391631198113032e-9	3.391734115787415e-9	3.3916306430015197e-9	3.3917356700996493e-9	3.391631198113032e-9	3.3917199049326996e-9	3.391618208503644e-9	3.391681824282955e-9	3.3915047437105272e-9	3.391517844342218e-9	3.3907791019416322e-9	3.3884899330871576e-9	3.4014662197989765e-9	3.5242265772339465e-9	3.5039017243221338e-9	4.111722406996421e-9	4.875148174043886e-9	1.0760532243025978e-8	2.947805533004555e-8	6.7180870311212e-8	-2.0486395035934635e-7	-7.648072800625627e-7	6.290422225330161e-7	-5.153154680748173e-8	0.0000011472897007980265	0.000001096971570802019	-4.4307704549773064e-7	0.000001399524393153051	5.670009749492166e-7	-0.0000034445959365969614
"t=10"	-0.000002602293821984958	2.2236823493670954e-10	3.1592711535743945e-7	0.0000011512877416963718	-3.8817299974347463e-7	4.478270633212489e-7	9.651183039416367e-7	1.3187807401671137e-7	7.401349505498089e-7	-5.649291299203441e-7	-2.1441916420172902e-7	3.680303262143525e-8	2.332006676653009e-8	9.0494526316931e-9	5.370573652463406e-9	4.694459598830747e-9	4.422119559421844e-9	4.483979076930211e-9	4.374261175499328e-9	4.360647176682164e-9	4.363862715628386e-9	4.365239392178921e-9	4.365929062721818e-9	4.366007000378147e-9	4.366327299720751e-9	4.366164985114551e-9	4.366370820463317e-9	4.366194517047006e-9	4.366412231782135e-9	4.36580693818911e-9	4.3603721744389645e-9	4.348955306987534e-9	4.449629442682124e-9	4.453729718356669e-9	4.2978628433942845e-9	4.95404062217375e-9	3.3780209740541522e-9	3.5033269618622853e-9	4.129401376395947e-9	1.3528244080518448e-9	7.706525972928091e-9	6.639618632675592e-9	-5.207807851626001e-9	2.0803166633776016e-8	-6.407655961382375e-9	2.4862253367174958e-9	1.3399774179134738e-8	-1.93845917095814e-9	7.4085304557769405e-9	7.451235073396845e-9	-7.356413256331962e-9	2.0531470967810606e-9	-6.502890448345511e-9	1.5956607146705437e-9	3.839403128758079e-9	1.6752656484264605e-8	4.2221155904798024e-8	8.872703494144929e-8	1.8275487712049454e-7	4.5796706382716934e-7	0.0000013950547461671903	0.0000045370874659500515	0.000014569698932209718	0.00004420124381065982	0.00012500713356111692	0.00032832095359969227	0.0008001329545065383	0.0018096023214726475	0.003799343341880701	0.007408097127236779	0.013419955574758613	0.022595492832950703	0.03537573723189269	0.051522411747937924	0.06983847930170117	0.08814692328634088	0.10364359273768187	0.11358233548294894	0.11607035924591902	0.11065739029689192	0.09846676733718507	0.08181724774995491	0.06350882340626474	0.046071983578885645	0.03124809317159194	0.01982227631405553	0.01176455621395922	0.006534705965551835	0.0033980640223857383	0.0016546329972764173	0.0007546305385306429	0.00032242960757977723	0.00012906992651451343	0.00004842157589157736	0.00001702872011288825	0.000005608950794599998	0.000001734999068192522	5.106377795049966e-7	1.3484891647763675e-7	5.385894230602872e-8	3.83387215308062e-8	1.5066240344197013e-7	4.955454478983157e-7	0.0000017498744891986107	0.0000056158330160593906	0.00001701250501762175	0.000048433894169863656	0.00012906706557069825	0.00032241140019628745	0.0007546584968569636	0.0016546209607826157	0.003398057977319402	0.006534706474478513	0.011764543455515475	0.019822270366867234	0.031248085784126522	0.0460719752009513	0.06350880763443634	0.08181723738645874	0.09846675744122935	0.1106573776325055	0.11607036317172648	0.11358233561143083	0.10364360631289171	0.08814694033327375	0.06983848664099146	0.05152242444709554	0.03537574881137506	0.022595503758203295	0.013419960640675188	0.007408100111482296	0.003799346776198198	0.0018096035142147748	0.0008001351625112063	0.00032831867797333825	0.00012500671827575527	0.00004420170452479333	0.000014569054527902026	0.0000045365814186348885	0.000001392388091159269	4.605791555922778e-7	1.7816180819529848e-7	8.752038549442176e-8	4.1518659066319685e-8	1.9669844641967416e-8	5.979781669829265e-9	-1.3586280989130728e-9	-3.2309865893864753e-10	-1.8139979518494442e-9	4.062868597110025e-9	-1.2684597816559062e-10	3.0933140493516476e-9	5.1231783260163866e-9	1.6854750928274598e-9	5.751634613027079e-9	2.94282387347522e-9	3.2727649479369347e-9	7.254237099907357e-9	1.759148271496258e-9	5.664206548239292e-9	4.012868926039914e-9	4.5746341159613735e-9	4.2704541014515485e-9	4.400380060332054e-9	4.359828609246108e-9	4.365116601512398e-9	4.366353278939528e-9	4.366423889123894e-9	4.366238814945689e-9	4.366418338008771e-9	4.366225714313998e-9	4.3664096782691786e-9	4.366221828533412e-9	4.366402017730309e-9	4.366195738292333e-9	4.3663090920631475e-9	4.3660219883889795e-9	4.365940720063577e-9	4.365251604632192e-9	4.363865047096738e-9	4.36067537634699e-9	4.3742114375078245e-9	4.483984072933822e-9	4.422086363753408e-9	4.694461042120679e-9	5.3704882763128126e-9	9.049492821766592e-9	2.3319971398372275e-8	3.680303395370288e-8	-2.1441920994291763e-7	-5.649291421327973e-7	7.401349304547722e-7	1.3187806480186026e-7	9.65118246432084e-7	4.478271099506159e-7	-3.881730891164281e-7	0.000001151287801204326	3.15927121796733e-7	2.2244017738870525e-10	-0.000002602293852072002
"t=11"	-0.0000020523847473752355	9.993892172710517e-7	6.627912304546513e-7	-7.332926010850116e-7	3.478850625349139e-7	-3.4404187709835554e-7	5.6755489752369215e-8	6.473490946623528e-7	1.98559444886115e-7	8.000004811936634e-7	-3.8718602823895054e-7	-2.0275942769210076e-7	1.3799899001298854e-8	1.704027585702761e-8	5.331463048818819e-9	3.2903644253678976e-9	2.497448470251129e-9	2.408757526772831e-9	2.522972164520354e-9	2.4286807009943345e-9	2.414514144177815e-9	2.4173301138574743e-9	2.42015629758896e-9	2.4207492677064124e-9	2.4216186833569964e-9	2.421472133917746e-9	2.4219495298183347e-9	2.4216102456620092e-9	2.4214439342529204e-9	2.4157790212697705e-9	2.4126277642366745e-9	2.514350172511115e-9	2.4954264210563792e-9	2.2542235855738113e-9	2.9714656291091046e-9	7.707167126724812e-10	2.351591921190277e-9	1.288728457282673e-9	2.701729284737553e-9	7.68886254665091e-9	1.1889518258811904e-9	-6.572831168227822e-11	1.4859379504628123e-8	-1.6547024528357213e-8	1.0978512765547066e-8	-3.604755383079805e-10	-5.282205561840669e-9	9.975573256326697e-9	-3.3008584754412595e-9	1.6979782024861834e-9	1.4835045081262876e-8	-2.4994408764911213e-9	8.245110372229192e-9	1.2153100525935656e-8	3.379835011863008e-8	5.9099929061723344e-8	8.58275026605071e-8	1.1481996642359604e-7	1.53673934466525e-7	2.4193036163300263e-7	5.294775783371009e-7	0.0000016476980078117265	0.000005557293750513281	0.000018047026125511678	0.00005456591197727789	0.0001528126817063047	0.00039641132789836053	0.0009531871574425255	0.002125942218150212	0.004400295757530204	0.00845596642228863	0.015093302702045786	0.02503452347750368	0.03860399536426773	0.05537023062305102	0.07390823534492974	0.09185623251459274	0.10635398798550655	0.11477814782647955	0.11551918001700046	0.10848359913520977	0.09510625356298763	0.07787571627842127	0.05958644051741635	0.04262259611750674	0.028514375890635546	0.017848096481133502	0.010456461772647474	0.005735765910340307	0.002946770080090033	0.001418305708029366	0.0006396945134236054	0.00027042496551721307	0.00010717246792535384	0.00003981996872148841	0.000013878155009305893	0.000004534829567082177	0.0000013886557937992094	4.1426704366909206e-7	1.307923547244627e-7	1.448380309021502e-7	4.0225581943165167e-7	0.0000014081933898957288	0.000004520872928126529	0.00001387114754536345	0.00003982850153116946	0.00010716460648929615	0.000270430341036465	0.0006396918694159259	0.0014182980957755387	0.0029467788106083415	0.005735762091593877	0.010456462594438554	0.017848085151160098	0.028514367864751144	0.042622587636676035	0.059586420039100085	0.07787570839961555	0.09510624226752218	0.10848358674250114	0.11551918134147465	0.11477814602318048	0.10635400307060172	0.0918562353234681	0.07390824963647835	0.05537025156348263	0.03860400668023467	0.025034530029407476	0.015093308566458075	0.008455972889112817	0.004400298016567938	0.002125942758332333	0.0009531907537715378	0.00039640754340830586	0.00015281578523085315	0.00005456597046826772	0.00001804290783036233	0.000005557418325086161	0.0000016489373094730198	5.305560748514182e-7	2.3726456677142238e-7	1.594619758460425e-7	1.1277268208154112e-7	8.421865016483565e-8	5.541781644691213e-8	3.3534273025104255e-8	1.9819273666676906e-8	6.903273619407457e-9	5.670663383305907e-9	-2.0768855524266883e-9	4.525591568160792e-9	1.6404775315947973e-9	2.0672552558664847e-10	4.605988368489022e-9	2.3467605636540156e-10	2.3803863324900476e-9	3.3474663041488384e-9	-1.1594275539650312e-9	5.458599572349954e-9	6.090521420532014e-10	2.989868908009896e-9	2.2900702445483034e-9	2.575064494969581e-9	2.34830310752443e-9	2.452596459256995e-9	2.4173592017007195e-9	2.4202605475309724e-9	2.4220260241847313e-9	2.4218155258992624e-9	2.4219600769370686e-9	2.42178521681069e-9	2.4219328764729653e-9	2.421752798298371e-9	2.421862710377809e-9	2.421594369472757e-9	2.4215058846976945e-9	2.4208508531131656e-9	2.4200372816807203e-9	2.4174372503793506e-9	2.4144057864106117e-9	2.4287877264939084e-9	2.5228055200443578e-9	2.4088413486111904e-9	2.497303031034903e-9	3.2904359237306835e-9	5.33127419988233e-9	1.704031238336512e-8	1.3799870357544819e-8	-2.0275936574165598e-7	-3.871861848914193e-7	8.0000045643569e-7	1.9855943578228619e-7	6.473490562486361e-7	5.675533232274432e-8	-3.440418390177058e-7	3.478850266747102e-7	-7.332925461289719e-7	6.627912129131275e-7	9.99389278333318e-7	-0.0000020523847844566845
"t=12"	-0.000002567879315740207	8.359709477989696e-7	0.0000016335270166534244	0.0000011482073037916152	-8.907551536374569e-7	-4.1138508466431745e-7	-4.358905548729197e-7	-1.4897353939336e-7	2.97109702063203e-7	1.6871267582985183e-7	8.092879321131008e-7	-2.392340345824806e-7	-1.7800482443597332e-7	-4.755418281376933e-12	1.472315847017569e-8	4.714688195406325e-9	3.711884244417263e-9	2.843594471002575e-9	2.791486042319491e-9	2.9280123881036957e-9	2.8387896477966024e-9	2.8142532748631766e-9	2.811938237812228e-9	2.812513555383589e-9	2.81242884536681e-9	2.812641231031421e-9	2.812515775829638e-9	2.812025612364266e-9	2.807432175622182e-9	2.8109563565692497e-9	2.907146523511983e-9	2.8505531268763207e-9	2.5685540361308767e-9	3.277929705447491e-9	7.639358035049781e-10	3.756065680704523e-9	1.6975472139080239e-9	6.424098808466283e-9	6.5289909034760285e-9	-1.160308960024281e-9	4.226697769560417e-9	6.597386192908061e-9	-1.240136615621168e-8	1.9984644272774688e-8	-5.396398772283817e-9	5.407196468354414e-9	2.5671499370716333e-9	-6.791423423635479e-9	8.066901702186158e-9	3.1543156975288866e-10	-1.9144610341470525e-9	2.6698742883191073e-8	2.2088269102660263e-8	3.50746868216234e-8	4.5861313080486354e-8	5.883629361491671e-8	7.029047843776226e-8	7.291530390585166e-8	6.643650329873907e-8	5.276858394687167e-8	1.228607731107445e-7	4.920054278434449e-7	0.0000019623428727522096	0.000007006789199071051	0.000022737644141512803	0.00006781913883679991	0.00018706922855571406	0.00047817819250972615	0.0011333218195096473	0.0024915724528283834	0.005082707671106634	0.009624561669636322	0.016924488898760415	0.027650479288479857	0.041991550245954246	0.05930972272279533	0.07795370473076624	0.09539875768555717	0.10876644367843658	0.11559654041205392	0.11458859746011707	0.10600566408350354	0.09156838727936634	0.0738959094509346	0.055740862479146114	0.03932009701049621	0.025950213610762662	0.01603013571669043	0.009272104488833643	0.005023650168668792	0.0025503950584832014	0.001213599973183821	0.0005414226630200414	0.0002265084014718699	0.00008889013543056379	0.00003271864040232941	0.000011308297493961561	0.0000036706665336172506	0.0000011327021343099375	4.1173833453811426e-7	4.0647347954170243e-7	0.0000011439701451676498	0.0000036494221158367424	0.000011312990707557091	0.00003272375061857957	0.00008888011181595878	0.00022651788567806808	0.000541414015335695	0.0012135967755805277	0.002550414265748424	0.005023632844906367	0.009272081631035212	0.01603017119102701	0.025950182896218754	0.039320094492778956	0.05574084506286725	0.07389590352369857	0.09156836697374049	0.10600565348063407	0.11458859846897562	0.11559653590021002	0.10876645192890455	0.09539876221137789	0.07795372933229172	0.05930973621750235	0.04199155712615399	0.027650491697517654	0.016924498520561104	0.009624565199726098	0.005082706796125436	0.0024915747201422755	0.0011333240947779544	0.0004781725050830854	0.00018707816988960957	0.0000678170695592728	0.000022735716710409193	0.000007012110803450433	0.0000019597416955896563	4.872533321265138e-7	1.221575787191398e-7	6.015821063520832e-8	5.995605223407807e-8	7.713566896327961e-8	7.061712981037971e-8	6.013376252500535e-8	4.731244485078889e-8	3.043018437232092e-8	2.280580757574313e-8	8.814042828930724e-9	1.1360112850411497e-8	9.465531691787987e-10	1.995923759601226e-9	3.818287797052733e-9	9.243578125150975e-10	4.866349212484522e-9	3.429779793506782e-9	1.3721649372300249e-9	6.167550248292741e-9	-9.8688213157061e-10	4.7095971567046035e-9	2.008383126472779e-9	2.81786427525077e-9	2.7950451952918343e-9	2.923531861043216e-9	2.7546237513220717e-9	2.8410175323401177e-9	2.810179644541222e-9	2.8110158645233696e-9	2.812876265245734e-9	2.8126109219428486e-9	2.8128637197255557e-9	2.8125892725938684e-9	2.8128354090384278e-9	2.812537314156316e-9	2.812746924263365e-9	2.81237022559111e-9	2.812585386813282e-9	2.811884391995534e-9	2.8143212205122836e-9	2.8387349138014883e-9	2.9280822211319446e-9	2.791382791578201e-9	2.8436548671351147e-9	3.711753682189567e-9	4.714741819178414e-9	1.4723180341569275e-8	-4.818700993780567e-12	-1.7800487628338857e-7	-2.392342866031072e-7	8.092880953158854e-7	1.6871253216699245e-7	2.9710975146812757e-7	-1.4897355904430754e-7	-4.358906476875646e-7	-4.1138498063642004e-7	-8.907553089576581e-7	0.0000011482073376534174	0.000001633527084043962	8.35970984991441e-7	-0.0000025678793339478645
"t=13"	-0.000002371286670466155	5.619486791452744e-7	7.711516889497005e-7	8.76412860506548e-7	0.0000015090318735699881	-2.8235925297881437e-7	-7.590901262011229e-7	-5.947363960201457e-7	-2.3300223861433267e-7	-1.9896314262801695e-8	7.583975292213552e-8	7.760654544552992e-7	-1.2315602737622555e-7	-1.5000124675701443e-7	-9.983253890233357e-9	1.217903622396932e-8	4.019725552417697e-9	3.527587777440999e-9	2.732421289231013e-9	2.707591373329876e-9	2.8894949766211653e-9	2.8278107633283867e-9	2.8059301548921667e-9	2.8022233422575482e-9	2.8037551169646235e-9	2.8027560272647634e-9	2.803197118872447e-9	2.7988290574043617e-9	2.808598020820341e-9	2.891394568216299e-9	2.797566955869968e-9	2.5177467888326532e-9	3.1776787867698886e-9	8.110324634102994e-10	4.872713343928581e-9	2.0070857198462022e-9	7.701605131416045e-9	2.4178791191431515e-9	-2.6126527608028027e-9	5.970845928793267e-9	4.276859977281333e-10	-3.08356229439255e-9	1.770877056106457e-8	-1.013566131025101e-8	8.98627017242859e-9	-1.8409429536347943e-10	7.3339101458458344e-9	6.274204933376382e-9	-2.9742560636591975e-9	1.1726701054648458e-8	1.2291419326793118e-8	2.9334248363710458e-9	3.240909862700647e-8	3.6596232488861347e-8	3.083239674683824e-8	2.4550796617894832e-8	9.854392191144257e-9	-1.3652655894702548e-8	-5.2856009569168805e-8	-7.386703704259645e-8	-6.858422874067571e-8	8.215094227104203e-8	6.728857658844234e-7	0.0000026875755347877117	0.000009162312866517475	0.00002880170668106974	0.00008414933407052683	0.00022836060552300363	0.000575216955863489	0.0013439383538641492	0.0029123293186481547	0.005854784731516349	0.010923069579116595	0.018920608196784428	0.030444018828391317	0.045528645981270266	0.0633193307977824	0.08194456317955157	0.09874289143409565	0.11085759589150068	0.11603009753739957	0.11328950111465719	0.10324882987798878	0.08788444539675244	0.06990619144727617	0.05199137311840507	0.03617275388950736	0.02355465527009859	0.014362017344560551	0.008203107748868677	0.0043907399795947155	0.002203148064057747	0.0010366722118128058	0.0004575602589491634	0.00018948753787517703	0.00007364900998274582	0.000026861394197053023	0.000009221795870928418	0.000003030589164287889	0.0000011492179851080309	0.0000011411207485600983	0.0000030161601861644627	0.00000923119553675189	0.00002686602174162278	0.00007364507949358945	0.00018948718568978506	0.00045756664566865	0.0010366564516149923	0.002203166307835347	0.004390715949116442	0.008203136464855931	0.014361967735003867	0.023554682227175383	0.03617272875657962	0.051991360637627104	0.06990618927211578	0.08788441074934294	0.10324883454564815	0.11328949987928694	0.11603009171333944	0.11085761087799206	0.09874290205276437	0.08194458256599868	0.06331933069155071	0.04552865428090691	0.0304440355374076	0.018920610695617346	0.01092307276185256	0.005854791857319075	0.0029123316180080794	0.001343935713497113	0.0005752173631414781	0.00022836784252022735	0.0000841369921275037	0.000028804719650943333	0.000009168357502198354	0.0000026819174755443598	6.756650448025425e-7	8.883405022697133e-8	-6.547116504496131e-8	-8.083967906191702e-8	-4.663622210632212e-8	-1.980402741796894e-8	1.3203169557662875e-8	2.7491700582693568e-8	2.86582605424357e-8	3.0399748052190034e-8	2.0672313416625343e-8	2.1812516792785175e-8	6.355102666333323e-9	9.174622062069204e-9	5.971611427568746e-9	3.1598779148822587e-9	3.229416400962748e-9	1.4827170602416118e-9	2.2291607448821082e-9	4.793664909463757e-9	-1.7912227256999813e-11	6.83281009550285e-9	5.417714055155898e-10	3.3144806899088053e-9	2.8625063430709474e-9	2.473363069910306e-9	2.836295975860992e-9	2.879657068355357e-9	2.754438788166169e-9	2.8293314358052157e-9	2.802912679733538e-9	2.802018062020295e-9	2.8037517862955497e-9	2.8035258559100384e-9	2.8037863142316155e-9	2.803462906264542e-9	2.8036759580629678e-9	2.803272947105029e-9	2.8034060628456814e-9	2.8026554410587323e-9	2.8055870959775575e-9	2.8282326480777442e-9	2.889130490402181e-9	2.708028690179276e-9	2.7319863038499648e-9	3.528053627022132e-9	4.019312660474839e-9	1.2179129704747993e-8	-9.983388560286244e-9	-1.500013316890758e-7	-1.2315572983645495e-7	7.760654534560985e-7	7.583979366732052e-8	-1.9896201464142393e-8	-2.3300258866765233e-7	-5.947363175273779e-7	-7.590902600940197e-7	-2.823593032719174e-7	0.0000015090320545363411	8.764129353355798e-7	7.711516210040514e-7	5.619487722929861e-7	-0.000002371286678459761
"t=14"	-0.0000026680158727865333	8.191799119039445e-7	0.0000011604274678944648	3.3503540908252916e-7	-4.8953237241633474e-8	0.0000013150479154511174	5.017688440300816e-7	-6.69162772859444e-7	-7.132729996639497e-7	-2.2755988315914522e-7	-2.7197001084555694e-7	-5.028485972058405e-8	7.101907804063501e-7	-3.5702629186395995e-8	-1.2179638197995502e-7	-1.7115272976653273e-8	8.702602305454832e-9	2.7010484959788528e-9	2.354580197483358e-9	1.5986598711492661e-9	1.5417936927164533e-9	1.7355052950307481e-9	1.6959055271215107e-9	1.6751354747768232e-9	1.6694792215332654e-9	1.6701187099954495e-9	1.6663224133850463e-9	1.6798451518695856e-9	1.746054523188434e-9	1.6233444588564794e-9	1.3761197736883446e-9	1.9779734516944814e-9	3.996480923973422e-11	4.456362390214963e-9	7.54707185635084e-10	6.095457028010287e-9	-2.4091532102588076e-9	-2.132223841933012e-9	6.7657611735327805e-9	-3.262759395994408e-9	3.506240742190414e-9	8.5856010079155e-9	-1.0571081454635589e-8	9.421100011230976e-9	-7.919829236868736e-10	6.787265527385955e-9	-3.2592242238393965e-9	8.270090390283258e-9	1.0192577226675326e-8	6.934444130024531e-10	1.3818734712067737e-8	1.9180986687850066e-8	-2.1656243465173475e-9	-1.945422711813194e-10	-1.6361638710549187e-9	-2.9299803916416067e-8	-6.39862931528512e-8	-1.0525740623545943e-7	-1.197040988554221e-7	-1.2711903163431515e-7	-8.290502506724806e-8	1.6597001772922226e-8	2.842977664396784e-7	0.0000010729003983023233	0.000003624736913621085	0.000011723637056482161	0.00003603190321777028	0.00010374899502474388	0.00027776616517172226	0.0006900737102631949	0.0015896435130338116	0.003395242414180988	0.006725508925911172	0.012360578621007368	0.02108747516082876	0.033413390750442584	0.049202441925373375	0.06737472834764036	0.085849197657482	0.10185797493407578	0.11260719821658582	0.11607562821351725	0.11163663378384314	0.10024053607521	0.0840857486795531	0.06593328906945606	0.04835477032891666	0.0331865016378492	0.021325342347403575	0.012836533774109427	0.007241262828627804	0.00382973705877121	0.0018996924449524721	0.0008840787472644829	0.00038614006602932793	0.00015831632971219367	0.000060970968050022556	0.00002208565580763544	0.00000769097190589374	0.000003091508378516572	0.000003107778709487974	0.000007691276732946228	0.00002208912076273606	0.00006096716862491469	0.0001583135304048522	0.0003861492082997131	0.0008840768995708181	0.001899680169520357	0.003829751716379781	0.0072412478585744955	0.012836549247379425	0.02132528113381238	0.033186563652550904	0.048354701522902	0.06593328498146633	0.08408574190705942	0.10024053387448717	0.11163661848496043	0.11607562864902565	0.11260721280987174	0.10185798038994642	0.08584921200193274	0.06737474052817893	0.049202465200167134	0.03341340296008455	0.021087470868409786	0.012360589760047724	0.006725507118254814	0.003395239100209002	0.001589644269616164	0.0006900784239497471	0.00027776708041116205	0.00010374116338274231	0.000036043190919099466	0.000011720701080020213	0.0000036177070780185616	0.0000010787858429894825	2.853827153481703e-7	1.539394933747218e-8	-8.628778347397059e-8	-1.222243367626774e-7	-1.2428277240683627e-7	-9.447295612474704e-8	-6.802281005136024e-8	-3.378428847788939e-8	-6.52678089352321e-9	1.783102332453268e-9	1.3433426704345663e-8	6.076933289911324e-9	1.5160534494462752e-8	6.9992203144408904e-9	4.556959698476248e-9	2.701346479838662e-9	3.822195893121716e-9	2.1215241785554895e-9	2.2039616798252837e-9	2.8830127174472864e-10	4.227004302137516e-9	-1.7083821024499457e-9	4.382388674173399e-9	1.4784163893111213e-9	1.0857151844234636e-9	2.31089525293271e-9	1.1824243806302093e-9	1.7238326321944442e-9	1.7195997958907583e-9	1.626006884691833e-9	1.6924869283840849e-9	1.671394134206139e-9	1.668358118322999e-9	1.6706361849472273e-9	1.6696698468265936e-9	1.6707092376222477e-9	1.6696335425336883e-9	1.6707883965239034e-9	1.6698081806154619e-9	1.6750038023261027e-9	1.6961434479156878e-9	1.7353475323389489e-9	1.5420116294961872e-9	1.5984982226768807e-9	2.354754724542829e-9	2.7008525416150064e-9	8.702900622381549e-9	-1.7115936223888184e-8	-1.2179526054367784e-7	-3.5702924949809756e-8	7.101900240114034e-7	-5.028479033164501e-8	-2.719701719389178e-7	-2.2755982131972274e-7	-7.132731075776277e-7	-6.691626632804315e-7	5.017692654707417e-7	0.0000013150477775614178	-4.895367256008143e-8	3.350355204378985e-7	0.000001160427662516561	8.191799300005798e-7	-0.0000026680159205261234
"t=15"	-0.0000030434642050991556	3.1857351823205704e-7	9.761941891506254e-7	0.000001056683195277408	5.92827125722728e-7	-4.2624860230322525e-7	7.600269708030183e-7	0.0000010705454003279158	-3.0030108633116726e-7	-7.375809217835538e-7	-1.4558449856760802e-7	-4.378819148387336e-7	-1.8027107173690382e-7	6.24965501017094e-7	2.93506927651066e-8	-9.210479468002575e-8	-1.8257014566813723e-8	7.945753943694456e-9	4.15700296407806e-9	3.926812319754447e-9	3.194317699239946e-9	3.102200940574562e-9	3.285473892944424e-9	3.2730130827829385e-9	3.247800584027516e-9	3.246475865914533e-9	3.254793656815025e-9	3.309342355706235e-9	3.1622758855931465e-9	2.968427059713008e-9	3.5281049193258696e-9	2.115794539570004e-9	6.2070323325613685e-9	1.9810831863864564e-9	6.502585025991436e-9	-2.647607022510101e-9	2.350905692338756e-9	8.546550578358847e-9	-4.245068963015797e-9	9.61528312526383e-9	1.536165861182326e-9	-3.128897252402396e-9	1.1126771615188602e-8	2.4498445494458565e-9	4.8542662112183166e-9	2.0230594977022065e-11	1.2517942571399487e-8	-3.727921304985671e-10	9.40708688723646e-9	1.5467400249491448e-8	-1.3767355033778017e-9	-2.1504054092957858e-10	-4.0962510050590595e-9	-2.9934400069819844e-8	-5.373344325043661e-8	-6.116295048208542e-8	-8.00903082742721e-8	-7.346367525418174e-8	-6.688372755636607e-8	-1.7709656408015917e-8	4.074881054805246e-8	1.2474432287135073e-7	2.229539902698363e-7	4.788000618205501e-7	0.0000013582182880611526	0.000004455002216019466	0.000014516542699349877	0.000044568712238457486	0.00012730026235285852	0.0003368970504499247	0.000825839172429621	0.001875555609138324	0.003947691115660734	0.007703900459602897	0.013945630578158674	0.023429433037571723	0.03655445380310318	0.05299732641966193	0.07144936193744544	0.08963535997842842	0.10471494735111697	0.11399853472448873	0.11573425378357127	0.1096482893391908	0.09700990213113181	0.08020330504559692	0.062001921012446726	0.04484531910681899	0.030365317836207772	0.01925834894027656	0.011446221922831956	0.0063783378032635785	0.003333840669208721	0.0016351049589775624	0.0007527581022220842	0.00032543841799081985	0.000132161217776261	0.00005056780589096643	0.00001862224217175079	0.000008028370598434087	0.000008007132250242854	0.0000186431943682841	0.00005055894134342598	0.0001321671108575062	0.00032543425594999675	0.0007527673401243051	0.0016350957798026977	0.0033338334126454816	0.006378361231878293	0.011446184539449344	0.01925838001788549	0.03036524409319774	0.04484537549101009	0.06200187729194018	0.08020326325824845	0.09700994041839328	0.10964824852656918	0.11573427166929384	0.11399853769965473	0.10471494810349236	0.08963537646211794	0.07144937653363503	0.05299734405924106	0.03655446073313051	0.023429442006548618	0.013945642689540239	0.00770389369661062	0.003947698900285235	0.0018755605494098493	0.0008258346923101234	0.0003368958120950616	0.00012729814857581623	0.00004457326359097458	0.000014510276189927396	0.00000445887073596829	0.0000013650379329099849	4.745797254068762e-7	2.2152502021643983e-7	1.1976358560428224e-7	4.375372342213524e-8	-2.0030711866958484e-8	-6.313440803484838e-8	-8.431506592909699e-8	-7.656783451714944e-8	-6.519688211525931e-8	-4.637701656040605e-8	-1.8410698188198182e-8	-1.2753752165473031e-8	4.916804186017032e-9	1.506902602699256e-9	7.84873632753147e-9	7.396143586468895e-9	7.423120451655052e-9	2.2600066262867813e-9	4.797651165233674e-9	2.602653204064609e-9	3.969455431018787e-9	2.062521042844878e-9	5.88643855881088e-9	8.408327367703805e-10	3.6285042748218643e-9	4.6956308841217265e-9	2.0059055527710257e-9	4.214881443864726e-9	2.7187110340776144e-9	3.3046397840408304e-9	3.2776179548221762e-9	3.2009984662906277e-9	3.265725134760089e-9	3.245593904743771e-9	3.2452963649731714e-9	3.2436490160492326e-9	3.2465162780326295e-9	3.2441703767815966e-9	3.247375923720597e-9	3.249696955975878e-9	3.2720975928768326e-9	3.286639072008768e-9	3.1011712087192222e-9	3.195457898286236e-9	3.92579713182073e-9	4.157949651251158e-9	7.944726765352073e-9	-1.8255556955004693e-8	-9.210686446881056e-8	2.9351117758480427e-8	6.249659219026427e-7	-1.802703220032953e-7	-4.378821351069817e-7	-1.4558400340813904e-7	-7.37581418830402e-7	-3.003012785107728e-7	0.0000010705450866899113	7.600265403695516e-7	-4.2624823592962713e-7	5.928275090827384e-7	0.000001056683114120105	9.761939873120795e-7	3.1857358617770615e-7	-0.0000030434641933307915
"t=16"	-0.0000026151080682046413	4.5622421318558537e-7	4.957886987622118e-7	2.374073115873898e-8	4.2414943102198066e-7	8.7319663655272e-7	-2.459741121896286e-7	1.7480214165033203e-7	0.0000013028630977407474	1.591412378543211e-7	-6.782656695181188e-7	-1.1315616998963662e-8	-5.204451383189479e-7	-2.979365241184695e-7	5.266560927363884e-7	7.230417142789491e-8	-6.677017438949662e-8	-1.8355383213375376e-8	6.030839605486449e-9	4.271540010591934e-9	4.224809391217832e-9	3.5366263251290775e-9	3.4052154429531356e-9	3.577480534033839e-9	3.5820145738441056e-9	3.577984353242414e-9	3.6088082522311993e-9	3.4566798312596347e-9	3.315321461805354e-9	3.8731896578880765e-9	2.904023577166015e-9	6.211979153292191e-9	2.030480450443406e-9	5.556864191014199e-9	-2.2546924327571105e-9	4.691355415253895e-9	6.987659562085469e-9	-4.922191987333235e-9	1.3618004945925577e-8	-4.060958791463065e-9	5.836793159907927e-9	8.169223297826989e-9	3.5446455770582475e-9	-2.5401092340615605e-10	3.793031222443233e-9	8.395144024397894e-9	-1.0960963248152211e-9	1.3063145010150379e-8	3.430786765790117e-10	5.697483596023289e-10	5.007092407360858e-9	-1.892100254252682e-8	-2.0814450052419886e-8	-2.6383064399837508e-8	-3.619062027837572e-8	-4.234717077000738e-8	-3.5914502483080923e-9	2.2016330758489744e-8	8.026488995671599e-8	1.2557603579210763e-7	1.6168020677831407e-7	1.5359249627699967e-7	1.3732217885031872e-7	1.3102791529551183e-7	3.2806457872514017e-7	0.0000013725405619835485	0.000005261780194221188	0.000017908420046897078	0.00005518109773994251	0.00015615565832050038	0.00040800000895702127	0.000986208122001897	0.002207387627993218	0.0045774980855946	0.008798952173765251	0.01568592832804283	0.025949000946495993	0.03986033534162492	0.056894729885385575	0.07551459733851074	0.09327061385175162	0.10728680353255371	0.1150186897045441	0.11501131150170285	0.10734589307918707	0.09358735933770723	0.07626712214379838	0.05813466827264013	0.04147501422002586	0.02771087391478766	0.01734891245284309	0.010183089642911702	0.005606420792212408	0.0028965840037545876	0.001404956926860046	0.0006400052234148967	0.00027401406457228106	0.00011058430352983706	0.000043217272397422235	0.000019730540530837892	0.000019756333163645223	0.00004318597349262099	0.00011061412883694999	0.00027400206341665623	0.0006400111972124645	0.0014049602223319413	0.002896554722518374	0.005606447222210598	0.010183075353791482	0.017348907504067146	0.02771086503628095	0.04147496825034003	0.05813471802572556	0.07626708377939106	0.09358732641822043	0.10734592378033991	0.11501128218613954	0.11501868859333886	0.10728682326948946	0.0932706263537394	0.07551461108561008	0.056894742514755126	0.03986033989639126	0.025949010455501464	0.01568593576855648	0.008798955777006956	0.00457751474949164	0.0022073807897853293	0.00098620291112117	0.00040800317868450175	0.00015615437868032878	0.00005518693701311861	0.00001790666812362396	0.0000052617698508283794	0.000001368201640317146	3.2677958516913463e-7	1.3364084083811179e-7	1.3322732594911457e-7	1.627423007466433e-7	1.5629079153089975e-7	1.2552006722899023e-7	7.754315178853943e-8	2.566736534426184e-8	-1.5392046193163367e-8	-2.862359660404934e-8	-3.290286887391858e-8	-3.6930469904383756e-8	-1.556450290873812e-8	-1.2907396151895512e-8	-1.1215142148301993e-9	5.862812457735345e-10	4.580678281129735e-9	3.308560536652294e-9	7.828404480214601e-9	2.3303240448413476e-9	4.859973090631797e-9	2.7858797491120413e-9	2.8809518104466747e-9	2.101432694523453e-9	5.556287319130604e-9	3.212761723325741e-9	1.808129646008183e-9	5.929677415750234e-9	2.0190871197200977e-9	4.673057607540443e-9	3.060314446301504e-9	3.625288402808735e-9	3.5816105636854445e-9	3.5176154211669086e-9	3.5771784423488384e-9	3.5622088612186076e-9	3.5609507564871024e-9	3.5598317627005827e-9	3.5627661931769694e-9	3.5654291741238353e-9	3.582737440055439e-9	3.5784696317264775e-9	3.405162707359466e-9	3.5369734918688778e-9	4.224602445646042e-9	4.271838327518651e-9	6.03052452419206e-9	-1.8354916475615823e-8	-6.677053554504653e-8	7.230509690980824e-8	5.26655981381019e-7	-2.9793650802023564e-7	-5.20447160479165e-7	-1.131548210686617e-8	-6.782649393244355e-7	1.5914090123470004e-7	0.000001302863634644602	1.7480280400938852e-7	-2.4597443426532806e-7	8.73196039363755e-7	4.2414913403732157e-7	2.374101193414191e-8	4.957889666590276e-7	4.5622418565205436e-7	-0.0000026151081266023724
"t=17"	-0.00000256820666511004	7.152710626012748e-7	0.0000010978915452319882	4.077825048742767e-7	-5.144225402320401e-7	-5.043322780506898e-7	6.352245202068119e-7	1.1449511383432309e-7	-2.64942735639373e-7	0.000001237115222374463	5.724998466405395e-7	-5.707021610845686e-7	1.5051435953150616e-7	-5.28585617831645e-7	-3.9240199267709386e-7	4.234065428265765e-7	9.776679521511511e-8	-4.588207846989434e-8	-1.7726476175816686e-8	3.3527856047044224e-9	3.1362938912593563e-9	3.3404209398568696e-9	2.7080709896765143e-9	2.538799726004015e-9	2.7068375318961557e-9	2.741627369573507e-9	2.586517222624707e-9	2.4969543099828684e-9	3.0709265130823837e-9	2.38161590448982e-9	4.77077677363269e-9	1.1150027567907728e-9	3.4823062211586375e-9	-2.297088630420774e-9	4.588748048206526e-9	5.00815244830477e-9	-3.329991504763541e-9	1.564634188877534e-8	-8.825327246775316e-9	1.2107128299909675e-8	7.131083501477065e-10	2.967011303312006e-9	-3.5766116734947673e-9	8.808643037205854e-9	3.4100904322542647e-9	4.243316809038333e-11	6.428638954503185e-9	-5.329676255882987e-9	2.360844075788293e-9	-9.38459088217769e-9	-1.4521385538479592e-8	1.3367063012026392e-9	-1.6234963151617876e-8	-4.804887709930483e-9	1.4874070419779173e-8	4.4968538892575793e-8	6.185065482000596e-8	1.2949981287313506e-7	1.564290469380225e-7	1.6075823228156594e-7	1.1886842488095795e-7	6.293393561840332e-8	-3.2590026788348325e-8	-1.0169737152398994e-7	-9.250872734511972e-8	2.34948682176217e-7	0.0000016937742326472716	0.000006750863438598209	0.00002266372926229554	0.00006871778972472598	0.00019153217682199575	0.0004931458712790215	0.0011747434870384987	0.0025907869717973764	0.005292448204961109	0.010019364362881422	0.017588255984693157	0.028646893752416247	0.043321674799211785	0.060873570969282254	0.07954030834879078	0.09672296833098604	0.10954919920581363	0.11565876978323031	0.11391613828461666	0.10475385763208211	0.0900038174330623	0.0723061448507808	0.054351929920888886	0.03825316767006315	0.025223364948360083	0.0155911311000132	0.009039117658422247	0.004917847622997629	0.0025120033244072637	0.0012052800309131362	0.0005436578089124122	0.00023149171771796873	0.00009571528659402251	0.000046501483750516215	0.00004646931461582682	0.00009575233535963346	0.00023145314733519218	0.0005436638771342261	0.0012052858127744592	0.0025119966334562482	0.004917829885341951	0.009039147016037585	0.015591096319423459	0.02522338123493406	0.03825312592522845	0.05435193484966028	0.07230614797162671	0.09000382391406248	0.10475376082138266	0.11391624429460812	0.11565870775542231	0.10954922169031456	0.09672297918393691	0.07954031743172452	0.06087358486563266	0.04332168219968413	0.02864690401080161	0.01758826048877571	0.010019369811101408	0.005292454085545684	0.0025907752632760017	0.0011747579455385626	0.0004931533055041459	0.00019153170080643545	0.00006872012249770076	0.000022659601158991904	0.000006746355519893221	0.0000016984125140728779	2.381708918974823e-7	-9.789106480972976e-8	-1.0973104291878144e-7	-2.6579269341020506e-8	5.576555728303845e-8	1.262632952636622e-7	1.6094833321655955e-7	1.5272315823100513e-7	1.2538267724071517e-7	8.394527517552319e-8	3.516481250631642e-8	6.708757993578729e-9	6.574751854060423e-11	-1.7087054549058678e-8	-1.1011265121929625e-8	-9.790286914501678e-9	-4.146141319161245e-9	-3.027686434897703e-9	3.346579235952163e-9	6.382472328425592e-10	6.395576401807546e-9	2.8945558172566166e-9	3.913168455937921e-9	4.11573808367649e-9	1.7145148634156726e-9	1.0367717795389808e-9	2.9086330011196537e-9	4.433711509044258e-9	-4.2738046435175647e-10	5.330965335836879e-9	1.0832820196426951e-9	3.825470495932848e-9	2.252727560048129e-9	2.7660345125468666e-9	2.7125972579256086e-9	2.654701569682061e-9	2.7092765808589547e-9	2.6992083013155366e-9	2.697783996197245e-9	2.7003825842086826e-9	2.712200797283515e-9	2.6930135899050356e-9	2.5401485359566323e-9	2.7075487407657306e-9	3.341809939882978e-9	3.135225856709667e-9	3.3542774113826113e-9	-1.772792768139908e-8	-4.588117896719979e-8	9.776610787604056e-8	4.234065553720967e-7	-3.924032037083691e-7	-5.28583595671428e-7	1.5051524737685895e-7	-5.707024495205104e-7	5.724992039324306e-7	0.0000012371150949208598	-2.6494357674433644e-7	1.144952315179637e-7	6.352246256779992e-7	-5.043317846675777e-7	-5.14422411335147e-7	4.0778242582639734e-7	0.0000010978910938153064	7.152712711011588e-7	-0.0000025682066197019182
"t=18"	-0.00000260198938506484	5.652246132248351e-7	9.533514067072701e-7	7.915263112723281e-7	6.715051270589356e-7	-2.0862365224250112e-7	-0.0000010574128663787263	-2.417201561133453e-8	3.4014447247709967e-7	-5.352810962255816e-7	9.730222260140309e-7	8.673627027722119e-7	-4.5017025429583413e-7	3.160402529678308e-7	-4.759802166853788e-7	-4.536865113591304e-7	3.240549943939186e-7	1.1130481791798985e-7	-2.6732256297457013e-8	-1.4095474010211717e-8	3.0332044653746948e-9	3.73736386283241e-9	4.2130418043129225e-9	3.661262515386454e-9	3.461165798412935e-9	3.4549898497715503e-9	3.4526794756573054e-9	4.031234679402473e-9	3.4497702472435776e-9	5.015022619403453e-9	2.1109999304158578e-9	3.212388466344862e-9	1.3394185760517985e-10	6.176166023053042e-9	6.47287468069635e-9	9.794531852236332e-11	1.4693533056941988e-8	-1.1324354676212067e-8	1.712023445232802e-8	-4.61164595400021e-9	7.653314648692344e-9	-1.7730948931315993e-9	1.2933598747544295e-8	-2.2354501583166098e-9	3.958187000385749e-9	3.172819562635709e-9	-2.5607627129886623e-11	1.3077590121923777e-9	-6.550121223192207e-9	5.752563980720993e-10	6.135737473655922e-10	-3.1912803510891763e-9	2.8913886507275777e-8	3.558280359250432e-8	6.787354189796702e-8	1.0517121940001317e-7	1.4332784625814554e-7	1.1923679055225733e-7	1.0892971169518262e-7	6.435056787434945e-8	1.1352996542868254e-8	-6.706495603303608e-8	-1.1308061442782957e-7	-1.5006820408558497e-7	-1.1309682124149845e-7	5.782394829623172e-8	5.822532431754013e-7	0.0000024967647405116367	0.000008887048586814217	0.000028715661213651877	0.00008536143040671629	0.0002342936387939032	0.0005944943633177102	0.00139555511920475	0.003032260509172602	0.006101153859777053	0.01137420738076711	0.019658820112094855	0.031522137596434074	0.04692661880103621	0.0649103577045137	0.08349514189086027	0.09996130005154324	0.11148064506049638	0.11591386740110388	0.11246214444943137	0.10189838563079223	0.08629057816697139	0.06834767943738629	0.050671556378167115	0.035186956797292446	0.02290126225300193	0.013978448205527516	0.008006236462646421	0.004305299720531286	0.002174819703818276	0.0010331835811652201	0.00046381402200401656	0.00020320697618103623	0.00010462839656555367	0.00010466401863584718	0.00020317434282546287	0.00046383340525513184	0.0010331620235807248	0.0021748427036876183	0.004305267495020804	0.00800624979082365	0.013978462838793893	0.022901211753138417	0.03518699751392762	0.050671472009299445	0.0683477435387927	0.08629052141574689	0.1018984128272219	0.1124620572370274	0.11591397043677898	0.11148059970060509	0.0999613113500325	0.08349517259953287	0.06491035513401955	0.046926631961725196	0.031522148842248354	0.019658824265197605	0.011374216171996743	0.006101155493892008	0.00303225638048088	0.001395566728496389	0.000594488303760965	0.00023428928132351867	0.0000853678744875408	0.000028706291368529868	0.0000088926504522302	0.000002504888329091237	5.829316563898956e-7	5.1422896829578235e-8	-1.090975123574367e-7	-1.4145033644386018e-7	-1.223369670011465e-7	-6.344627612175913e-8	1.122971160505415e-9	6.239216532311076e-8	1.1767634577886099e-7	1.345642348660192e-7	1.2661232717814386e-7	1.0541369688255031e-7	7.08913674429823e-8	3.2501278446339654e-8	1.9086164981807485e-8	2.934669951493163e-9	6.345840519728085e-10	-1.6682005776758047e-9	4.3620085321549595e-10	-1.208976807554052e-9	3.1388339705173962e-9	9.162336445101005e-10	4.42912961862163e-9	3.876036602790123e-9	3.1263313049478825e-9	6.270793995177826e-9	3.632366185613023e-9	2.9823422620367523e-9	1.8643163679499253e-9	6.800645047100318e-9	-3.2385094606013354e-11	6.060886348357997e-9	2.0223470675873045e-9	4.65567362439856e-9	3.2074780609292475e-9	3.665060366309092e-9	3.6034549788510617e-9	3.5513469942571874e-9	3.596622999424426e-9	3.5974637713209745e-9	3.596578590503441e-9	3.5725525870944352e-9	3.443962115490251e-9	3.649619828571815e-9	4.212666548930599e-9	3.737831488770382e-9	3.033354345483019e-9	-1.4095494327293068e-8	-2.67318724933574e-8	1.1130591159869141e-7	3.240532624460002e-7	-4.536851347936022e-7	-4.7597932617549077e-7	3.1603949501857187e-7	-4.5017300620564527e-7	8.673643496770467e-7	9.730223675674665e-7	-5.352834998584299e-7	3.4014725791564615e-7	-2.4171229129343885e-8	-0.0000010574146025454922	-2.0862385607944844e-7	6.715053703088003e-7	7.91526608923121e-7	9.533517737470021e-7	5.652244037257503e-7	-0.0000026019894010520517
"t=19"	-0.00000232756339635376	7.484691069148397e-7	9.376761990198546e-7	3.479538874806565e-7	1.4112223734041862e-7	5.846245886287349e-7	4.2768374119983577e-7	-9.337714396151497e-7	-7.115823025261037e-7	3.323938946309113e-7	-6.838336855663485e-7	6.071062886858769e-7	0.000001019931193835255	-3.476346501773975e-7	4.6317492652381276e-7	-3.8538278968047734e-7	-4.850968398084632e-7	2.304353533544301e-7	1.1201402994043264e-7	-1.3206356008765852e-8	-1.1727148585549685e-8	1.5481229631575388e-9	2.654033104398934e-9	3.3750636729834582e-9	2.7634973198686907e-9	2.5707223016979697e-9	3.217348387707375e-9	2.6757440707569913e-9	3.631177025731347e-9	1.4658936287048618e-9	1.5640460038213178e-9	1.399188431783216e-9	5.547255876869883e-9	5.879143616382976e-9	-9.950046342410701e-10	1.0066500855110405e-8	-1.146122174944253e-8	1.946923589013494e-8	-9.78433711829041e-9	9.538182021984198e-9	-3.282457305964215e-9	1.0492917090765275e-8	-5.584774531719461e-9	7.157989645456553e-9	1.37946531975075e-9	2.7858392259716425e-9	-2.0481105700298485e-10	1.3391703301834923e-9	3.607804055505426e-9	6.2907784537102884e-9	1.4413309878946734e-8	2.9762443953806894e-8	3.555326943960324e-8	7.769307208693732e-8	8.834864750895122e-8	9.060213002065609e-8	6.864509249915329e-8	5.187102880555017e-8	-2.321729575260889e-8	-7.23763561305546e-8	-1.1469619887183313e-7	-1.1999264493134376e-7	-1.006405565551205e-7	-3.041164753359027e-8	4.1430552766286155e-8	1.3163726453324642e-7	3.7167354149936216e-7	0.0000010557845261383036	0.000003469230646313548	0.000011516057452531925	0.00003619995610615323	0.00010575872610141257	0.00028597803465169047	0.0007150291920139384	0.0016536547029892823	0.003539121045532667	0.007012684605841257	0.012872313021956572	0.021902606653718126	0.03457151100185285	0.050660530660544434	0.0689792052421504	0.08734699181180594	0.10295575192557405	0.11306279923482798	0.11578350290750372	0.1106656978182079	0.09880791887274887	0.08247835779197765	0.06441723226803675	0.04710888057074203	0.03228142190050287	0.020741552072117364	0.012503838409539947	0.007076553053015466	0.003762433277611388	0.0018817674611955049	0.0008907178255129766	0.00041324243955687123	0.0002255059615147159	0.00022548919098130948	0.0004132749961119897	0.0008906882842278918	0.0018818008075393022	0.003762405121886747	0.007076529731296022	0.012503871491941543	0.02074153624146957	0.03228139836655797	0.047108897308123066	0.06441714868522952	0.08247844307128738	0.09880783193973797	0.11066576397850392	0.11578338140335254	0.113062935448629	0.10295569056136167	0.0873470100261935	0.06897923376974813	0.05066052776286123	0.03457153133908353	0.021902624161989515	0.012872320775517587	0.007012683466672165	0.0035391238984835427	0.0016536551213031103	0.0007150143173513257	0.00028597907192551286	0.00010576892777214297	0.00003619096357321272	0.000011528050539166834	0.000003474286555782413	0.0000010387985444060277	3.625115189143102e-7	1.3543818988548395e-7	5.0666558615297674e-8	-3.169088447219082e-8	-9.12960639309901e-8	-1.235272588662184e-7	-1.0935622041241544e-7	-6.885329828509867e-8	-2.2444372693719572e-8	3.459588315823936e-8	7.53830602384653e-8	9.080461371713255e-8	8.59394847507744e-8	7.240472954528343e-8	4.5980795726485724e-8	2.874438276290192e-8	1.173944486065892e-8	6.086860016019102e-9	2.8628754922266353e-9	6.377566252879774e-10	1.2553237338508438e-9	2.3407804583541747e-9	1.9746742019322028e-9	2.4501078943472976e-9	3.838871553973888e-9	9.198695138934454e-10	4.661453667509363e-9	3.042596286029209e-9	3.6893400556792244e-9	-3.487725663831043e-10	6.557842824328475e-9	-6.736872171231312e-10	4.866518521495777e-9	1.316166731157864e-9	3.7174185951727168e-9	2.4525315112100543e-9	2.840257917746669e-9	2.793768105746608e-9	2.7293177717879757e-9	2.783925534544096e-9	2.7412827563466635e-9	2.6561103316780077e-9	2.876139104657227e-9	3.369234002903454e-9	2.644000129947699e-9	1.547670991364214e-9	-1.1726766113717702e-8	-1.3205123883253123e-8	1.1201137328775701e-7	2.3043699226565906e-7	-4.850963779556849e-7	-3.853832963862658e-7	4.6317401913853473e-7	-3.4763484313415915e-7	0.000001019934269375078	6.071025138165709e-7	-6.83829967429439e-7	3.323945311217713e-7	-7.115853772887704e-7	-9.337723264613018e-7	4.2768758712341537e-7	5.846237490780837e-7	1.4112103541297216e-7	3.4795377357177415e-7	9.376760976564924e-7	7.484692936543524e-7	-0.000002327563337289895
"t=20"	-0.000002617994616205266	7.243825608238552e-7	0.0000012258351597127515	8.539450211397792e-7	2.908113810873303e-7	-2.699122658711417e-7	6.164054433543953e-8	7.715502224892035e-7	-3.3297019019773444e-7	-0.0000011101322368034516	1.662784859801647e-7	-7.594113899944688e-7	2.1734258792704964e-7	0.0000010401193177855816	-2.814545365659171e-7	5.80628844226716e-7	-2.7176971162390373e-7	-4.876844621470866e-7	1.4873208820098682e-7	1.0486955392963182e-7	-3.39868688747913e-9	-9.47400735640258e-9	3.2712077491225955e-10	1.4174772466901686e-9	2.3919041192144164e-9	2.5428067429444923e-9	1.643589597755124e-9	2.30597829720125e-9	7.141690572254333e-10	3.092409661675788e-10	2.589562453358951e-9	4.190956581773264e-9	4.809846965159181e-9	-2.1619349643842156e-9	7.148644121102166e-9	-7.956214465032474e-9	1.7271948093977585e-8	-1.4401678738451551e-8	1.1681668632412823e-8	-4.963589872453156e-9	7.404842627956043e-9	-4.61691773701034e-9	7.454005412910192e-9	-1.1093003182693906e-9	2.929191778022755e-9	-6.876748059880811e-10	4.16937739888823e-9	2.5909883127894773e-9	1.5149446808138123e-8	1.6683445291931776e-8	2.9349079833096425e-8	4.031020595096635e-8	5.4928370962770146e-8	4.186897772928688e-8	3.590695829558399e-8	4.094725447600922e-9	-3.62733502123902e-8	-9.84300481121636e-8	-1.1444849001840396e-7	-1.4101137135735797e-7	-1.2333413612619637e-7	-5.906956734857971e-8	2.8532070039943846e-8	1.0504236092057084e-7	1.9610869061992275e-7	2.8335925716937993e-7	3.430671834392385e-7	5.93906324675153e-7	0.0000014518413650188577	0.000004519206739606041	0.00001469128040609835	0.00004545824093660222	0.00013077792848570358	0.0003483286625913795	0.0008579737392091502	0.0019544052768230014	0.004119094472629037	0.008036270328671491	0.014522059151623412	0.024323248485214388	0.03778953651321271	0.05450611745183376	0.07305238693949712	0.09106337259960451	0.10567833227667167	0.11428133646800775	0.11527075889581462	0.108546969577199	0.09551170712032053	0.07859750713998692	0.06053800991541447	0.043676996627210696	0.02953943242802437	0.018740310032852037	0.01116027234806738	0.006243639784010657	0.0032870972760626893	0.0016403440500231126	0.0008062542266741302	0.00046541963750323934	0.000465426828976212	0.0008062261000906235	0.0016403699881227807	0.0032870960126295534	0.00624363059675237	0.011160251184230474	0.018740354256559844	0.02953936649895672	0.043677029014661195	0.06053797311534348	0.07859746632180731	0.09551177682472345	0.10854687839674504	0.1152708082547006	0.1142812746990387	0.10567842521210102	0.09106333230192853	0.07305238340878606	0.05450618130121099	0.03778953845970845	0.024323256834930862	0.014522055311891546	0.008036272355461338	0.004119101077030285	0.001954402493665297	0.0008579712348870672	0.00034834908401470965	0.0001307733601836336	0.00004544345134505079	0.00001469794730191154	0.000004510704728954984	0.0000014400785595114485	6.103344757368845e-7	3.610684632393557e-7	2.805881077483363e-7	1.810737219054559e-7	1.0571492536914917e-7	2.261929299418597e-8	-5.4340608457437156e-8	-1.1843872416150703e-7	-1.3932298570384916e-7	-1.2429857942919398e-7	-9.118765653681749e-8	-4.376372020331587e-8	3.9139026464241056e-9	3.876174292649637e-8	5.094103538993977e-8	5.1905457709722214e-8	4.0535304335342914e-8	2.994898928854184e-8	1.7157795406674836e-8	7.527267920082181e-9	8.011073471259067e-9	5.954416959497166e-10	9.455296545723968e-10	4.2883918638381147e-10	2.155653433533189e-9	6.900460203240755e-10	3.318807340058072e-9	5.632205812844404e-10	3.0986492260964837e-9	1.7924374207112237e-9	4.199202097154853e-9	-1.7451484701780373e-9	5.555582771599177e-9	-9.834523195806355e-10	3.5857836699904055e-9	5.666589419917045e-10	2.71815403518616e-9	1.616424993855503e-9	1.9737951273413046e-9	1.916365621745797e-9	1.834282503665463e-9	1.8033861071131696e-9	2.0547682444416182e-9	2.4209122484464274e-9	1.518411063550218e-9	3.303745055305285e-10	-9.482981289110626e-9	-3.399159065331503e-9	1.0486816959254242e-7	1.487358743945677e-7	-4.87686426797751e-7	-2.7177193162586377e-7	5.806336229596809e-7	-2.814559294517238e-7	0.000001040115963357735	2.1734535626816154e-7	-7.59407022044023e-7	1.6627348387032725e-7	-0.0000011101341302888201	-3.3296527091053463e-7	7.71548232858521e-7	6.163830157390748e-8	-2.699121668392479e-7	2.9081259145247174e-7	8.539459072087752e-7	0.0000012258347525939683	7.243823995084497e-7	-0.0000026179945242787994
"t=21"	-0.0000027592190104952508	4.6959041022365255e-7	8.244661867662373e-7	6.474182614457646e-7	7.385665919956708e-7	6.70375625788644e-7	-1.52973874678608e-8	-3.85811649739054e-7	6.531366941731065e-7	3.6779050771595934e-7	-0.000001122924261132141	-2.6001872988068442e-8	-7.842909350852523e-7	-1.3561953460250464e-7	9.602763293425909e-7	-2.5862496777495636e-7	6.62154062136544e-7	-1.477527307169879e-7	-4.646444430322916e-7	8.249575733643155e-8	9.478319540345836e-8	5.346679099460516e-9	-5.472525321792432e-9	1.4902709066788589e-9	2.9702469372949736e-9	3.2593958643190035e-9	3.4227339851256033e-9	1.9728292333098807e-9	1.5642565021067867e-9	5.512396650253493e-9	4.285188648367466e-9	5.795348645420972e-9	-1.6084602538768422e-9	6.748292147307211e-9	-3.9463097234460065e-9	1.3448228530776873e-8	-1.2490121492625406e-8	1.5662136254590564e-8	-4.8593072898839296e-9	6.484731307487834e-9	1.542921346242565e-10	6.885097381115202e-9	7.602751761481841e-11	5.284942372618673e-9	9.72648961372613e-10	7.307212279705766e-9	7.584471939381388e-9	2.1465893174088535e-8	1.2398842841321311e-8	2.8957318098932205e-8	2.569393164897349e-8	3.1644797227059485e-8	1.8793055667210012e-8	-4.496527150621432e-9	-4.175672030370947e-8	-8.100521065035338e-8	-1.182503358565512e-7	-1.146397509144137e-7	-1.093396591045348e-7	-5.2990848709022487e-8	2.3299276952215564e-8	9.68015897440111e-8	1.613504702069335e-7	2.1581875075948886e-7	2.118164569298031e-7	2.0172024139952782e-7	2.1864546628780346e-7	2.3146074867863575e-7	5.18131931248611e-7	0.0000016732716404677106	0.0000056923125365537786	0.000018623033671838485	0.00005699490214650105	0.00016152301888261444	0.0004235431208287066	0.001027130662425324	0.002303765439067851	0.004780365252581631	0.009181206879587123	0.016331092894585342	0.026922631894194526	0.041168151013257215	0.05844362793336222	0.07710036167203993	0.09461205836419095	0.10810373246040417	0.11512529835543239	0.11438338195853459	0.10612840678109614	0.09204026126761855	0.07467688865078181	0.056731270581004245	0.0403865354371592	0.026962421766527078	0.01689360827803732	0.009943558584703971	0.005509941227887061	0.002899366266792769	0.0015098588601466512	0.0009208751627604039	0.0009208678015044658	0.0015098560865139943	0.00289937235234905	0.0055099567375722636	0.009943507158165943	0.01689365841878676	0.02696241505249186	0.0403864764752867	0.05673130708203411	0.0746768036745653	0.09204030972559518	0.10612839609626767	0.11438335164061608	0.11512531687326477	0.10810370577014361	0.0946121321435478	0.07710034207980654	0.058443625414295264	0.04116820479055916	0.026922603722080662	0.016331108846035836	0.009181218027405125	0.0047803654292049025	0.002303761150293848	0.0010271428227381918	0.00042354987092607654	0.00016151142047649003	0.00005699142564630222	0.000018633002474510718	0.000005680635812854717	0.0000016780806852967345	5.263640371344636e-7	2.2466219229411166e-7	2.0198277805860698e-7	2.0115141574628126e-7	2.3286296957358843e-7	2.122141458116289e-7	1.621584467814685e-7	9.526461630660066e-8	2.162785328607697e-8	-5.725368235065531e-8	-1.0871369482412518e-7	-1.2166634866250803e-7	-1.0942041828165827e-7	-8.048315913722348e-8	-4.081490889706885e-8	-2.0248211995976817e-9	1.948742944790638e-8	3.1637515607307876e-8	3.081297139662098e-8	2.4341761384327754e-8	1.983965713936442e-8	6.537825503194483e-9	1.2262268311857838e-8	4.168462797160544e-9	4.275932719011166e-9	6.089398985054117e-10	3.8041476635441995e-9	2.1430246466280778e-9	3.4359025624652872e-9	1.9343512347447245e-9	3.746557286632424e-9	2.1899427826710394e-9	6.091711468592109e-9	-2.906501705979281e-10	6.156929410749967e-9	9.38391142568662e-10	4.411875864640535e-9	1.8992926120731113e-9	3.786876257017013e-9	2.834857459887985e-9	3.1405644751458794e-9	3.044443697142185e-9	3.2526265014709566e-9	3.5111108465102348e-9	2.507951624153293e-9	1.4680470172834248e-9	-5.383568590922039e-9	5.35336175389034e-9	9.478077400704166e-8	8.249040228669458e-8	-4.6464210667895856e-7	-1.4775121359722476e-7	6.621566684961167e-7	-2.5863631158973277e-7	9.602839710076694e-7	-1.356126576590455e-7	-7.842966165405585e-7	-2.6008855402714914e-8	-0.000001122919719098725	3.677948710034684e-7	6.531276205423708e-7	-3.858063096773279e-7	-1.529356785656688e-8	6.703757301496083e-7	7.385630566014711e-7	6.47417323751398e-7	8.244678602054023e-7	4.6959013511038705e-7	-0.0000027592190089409385
"t=22"	-0.0000026101780811194075	5.933063739194111e-7	8.625592113897795e-7	2.913232806101007e-7	-6.551649589514597e-8	1.7854396439087594e-7	7.333890362781759e-7	5.806003054997788e-7	-3.90664141813879e-7	2.722675502830896e-7	8.840554731603945e-7	-8.333988690267802e-7	-1.4187236463403252e-7	-7.675266531226299e-7	-4.2073083628135777e-7	8.15287418354238e-7	-2.8081774428034834e-7	6.992451873077954e-7	-2.6876870617975612e-8	-4.2440893965878246e-7	2.8825704267987362e-8	8.03122157666536e-8	9.930457456341912e-9	-2.8386588635243015e-9	9.279209622903295e-10	1.9398225248323797e-9	2.2082348172247634e-9	1.8074023389047511e-9	6.283253362049379e-9	2.6284816545540934e-9	5.358131383026432e-9	-2.9735784945472687e-9	5.446826212285316e-9	-1.5133234665398732e-9	8.974232468261789e-9	-7.288419090478726e-9	1.4460093344936809e-8	-7.929414680418745e-9	6.951461739568288e-9	5.0113013738695145e-9	3.108247548233578e-9	1.868150745210073e-9	3.7064592506297345e-9	1.125146198432958e-9	7.658164102863907e-9	8.38103186850958e-9	1.5876821524152263e-8	4.458147295771653e-9	2.224445261322927e-8	9.375414000700744e-9	1.9961173269855692e-8	-8.92401375018892e-9	-3.071556542444398e-8	-5.0597979139865856e-8	-8.22065761019175e-8	-9.12937646591061e-8	-6.57631257228175e-8	-3.9288152509087126e-8	3.6046781226595215e-8	1.1203357830336103e-7	1.5955808596590515e-7	1.6844855954545324e-7	1.327948950802238e-7	8.621509495210233e-8	4.305546297267426e-8	-2.8766085846676503e-8	-9.692856928200655e-8	-4.256463814744649e-8	7.906624122089312e-8	5.294831636470931e-7	0.0000021077154501725204	0.000007370665926709208	0.00002376175999685426	0.00007142233246293372	0.0001990593050709144	0.0005137256429960102	0.0012263928741050867	0.0027079180248068546	0.005531279758230534	0.010456592238229367	0.018306099606051784	0.029700646435502076	0.04469681901242151	0.062450573380860575	0.08109246078765864	0.09796175999832413	0.1102091502563407	0.11558829767773904	0.11313258651334435	0.10343523237043839	0.08842418039826871	0.07074421891333715	0.05301612863008964	0.03724659233081318	0.024552794594162375	0.015203801564371178	0.008867711627859154	0.00492176421191437	0.0027162850633482005	0.001747721301748939	0.0017476977057133691	0.002716288168192915	0.004921783842885663	0.008867665241646505	0.015203795763835903	0.024552843600250895	0.0372465415034815	0.05301610868209228	0.07074424088371234	0.08842408334329754	0.1034353315105968	0.11313252722103273	0.11558832254775808	0.11020911644651554	0.09796180918600439	0.08109247335905645	0.062450603850127795	0.04469678578282521	0.029700685866284493	0.018306085918963655	0.0104566025629943	0.005531285464309255	0.0027079199705741797	0.0012264058265379907	0.0005137104140863213	0.00019905466050285092	0.00007142452563657642	0.000023769937569362298	0.000007364923937158707	0.0000021179113239844227	5.247002284880509e-7	7.386501987838301e-8	-3.8483933262334347e-8	-7.756398923142171e-8	-2.984798241900677e-8	1.6941065328346383e-8	8.246357718899588e-8	1.4607055032200833e-7	1.6681586723077402e-7	1.4846445028915412e-7	1.117621074575581e-7	4.44315149117358e-8	-2.8099212512344707e-8	-7.45550980951748e-8	-8.934235085078512e-8	-8.136569962235995e-8	-5.976601846757745e-8	-2.580292124410022e-8	-4.496080063809416e-9	8.824116659589265e-9	1.8795432654705735e-8	1.5033549516374478e-8	1.9818444108032907e-8	3.2840284935886643e-9	1.0624462531971801e-8	4.965293398662141e-9	6.666497354146372e-9	8.162359677044151e-10	2.4413641108722572e-9	2.881918259589611e-9	2.9305227133846756e-9	2.4527879727287427e-9	3.2478276734693168e-9	1.1777285813252547e-9	5.5792012121358425e-9	1.601707655396467e-10	4.9530242129947055e-9	1.3536531895397275e-9	3.73862352187615e-9	1.7292033360760684e-9	3.269842729913819e-9	2.5046416052276754e-9	2.986744740418601e-9	3.111939372857364e-9	1.9600581158130126e-9	1.2786327552305465e-9	-3.250932634202286e-9	9.869839168175076e-9	8.038346610561575e-8	2.883692673538718e-8	-4.244131435182652e-7	-2.6871950553619683e-8	6.992336910593977e-7	-2.8081562986059794e-7	8.153047543757452e-7	-4.2073082562321673e-7	-7.6754549660496e-7	-1.4187407415544584e-7	-8.333827492545964e-7	8.840497770501443e-7	2.7226370746813444e-7	-3.9065646306735147e-7	5.805976788231249e-7	7.33381183781745e-7	1.785472585336123e-7	-6.551201747750923e-8	2.913227985512634e-7	8.625577757603864e-7	5.93306228147128e-7	-0.0000026101777331755116
"t=23"	-0.000002745583131735785	5.639489557562882e-7	9.79548679835851e-7	6.581141757111553e-7	2.84856700893954e-7	-2.643481693542782e-7	-4.468414500635731e-7	2.0164497038788198e-7	9.146431394491117e-7	-1.812413619184383e-8	-9.694486324818286e-8	0.0000011142685635290306	-3.954370879633018e-7	-1.3656968589348395e-7	-7.051207910890867e-7	-6.163176277107496e-7	6.437115408486349e-7	-3.374356316587779e-7	6.927930316091846e-7	8.156746789111935e-8	-3.711119301863519e-7	-1.0616338030899897e-8	6.589808820844922e-8	1.2256582859748733e-8	-1.2900589485553837e-9	8.737581769224789e-10	1.3060884596072242e-9	6.972377009084596e-9	1.4719380159178286e-9	4.887755089555412e-9	-3.90280519013686e-9	5.7512408169202445e-9	1.7857959555556135e-9	5.056459029262328e-9	-2.2286331669008064e-9	9.11118336333061e-9	-5.814699055584072e-9	1.1206485850401293e-8	5.4953590566952926e-9	-3.0561499997361352e-9	5.655560908479629e-9	2.2497029794621426e-9	3.09343228810377e-9	8.523877381705347e-9	7.457015338552253e-9	7.682280811494024e-9	1.369312330190553e-9	1.5121932039896535e-8	8.358365111149624e-10	8.229010139970683e-9	-2.809153198946035e-8	-2.6015434362314238e-8	-4.2807589362148235e-8	-6.078504488638004e-8	-3.508353563219657e-8	5.24547039137957e-9	4.9954782421757216e-8	1.2112074709857978e-7	1.5091311689197084e-7	1.4425091121594846e-7	1.2302108676198742e-7	7.147979386168402e-8	1.1635755026162542e-8	-8.146508978512657e-8	-1.5996554836306132e-7	-1.6779265132882415e-7	-1.3050683667081842e-7	-1.5006696807429165e-7	-8.618256652770384e-8	9.998811856259948e-8	7.126933780909894e-7	0.00000272551840496682	0.000009409722727005132	0.00003003168058568484	0.00008904674924292699	0.00024448217760131286	0.0006212645583283383	0.0014601244313455775	0.003173613051487667	0.006380580416770809	0.01187133988014255	0.020452623753184684	0.03265531535800237	0.04836213999221972	0.06650240523889017	0.08499709167631198	0.10108235207957805	0.11197524180761687	0.11566792686495853	0.1115334008426574	0.10049469038929171	0.08469416073609926	0.06682631849005816	0.049411312198432866	0.03427013670755197	0.022326757646008888	0.013709491462981838	0.008029559642408035	0.004697655073833351	0.0031835769540632386	0.0031835806517072074	0.004697649117554659	0.008029556563167173	0.013709455227677636	0.022326777929666308	0.034270154787506946	0.049411229736221696	0.0668263614973893	0.0846941205309929	0.10049466136385932	0.11153349298136417	0.11566781807884641	0.1119753148368855	0.10108229430773308	0.08499719314450416	0.06650237631433342	0.04836215581287384	0.03265529302211978	0.020452690157324427	0.011871305661447895	0.006380588928179276	0.003173612933852321	0.0014601249905871194	0.0006212516841197502	0.00024449618720778776	0.00008904519980101888	0.000030038878038207706	0.000009404381931643613	0.0000027305356126161584	7.100756249656115e-7	1.1577450997890537e-7	-8.668234030562161e-8	-1.5627717586674805e-7	-1.571626235818968e-7	-1.6597409158158882e-7	-1.3500176287983834e-7	-7.284073255675594e-8	-8.466037426657635e-9	6.295871635142447e-8	1.3074903482124256e-7	1.4910780554711067e-7	1.4826874117357391e-7	1.146709093235998e-7	6.264837526526179e-8	3.7124096019525155e-9	-3.805835524506307e-8	-5.33380211109602e-8	-5.7030809852420816e-8	-3.383905566867185e-8	-1.141444705421435e-8	-3.5203333581534935e-9	1.0750047296781418e-8	5.15667430978084e-9	1.784690273343159e-8	3.4198743836810763e-9	7.893920517254571e-9	2.9921368716046004e-9	7.501285037569971e-9	3.0463350730869365e-9	1.74474823477766e-9	2.851254565783279e-9	1.8619371600081536e-9	2.753122174681266e-9	3.6194457431193428e-9	1.0521735704926982e-9	4.780731255316084e-9	1.1480801864749424e-9	4.060990210774662e-9	1.9901552628098784e-9	3.4685886385332765e-9	1.8649256583458396e-9	3.3684907085884674e-9	2.7597547580526793e-9	1.9362346170836986e-9	1.5549758147770376e-9	-1.1774673458475604e-9	1.2696437790005177e-8	6.554627196564411e-8	-1.0695011209982397e-8	-3.710654155053561e-7	8.15866311176805e-8	6.927799904854481e-7	-3.374175675530111e-7	6.437100700251719e-7	-6.163400915193407e-7	-7.051301045279956e-7	-1.365357351623686e-7	-3.954407573614205e-7	0.0000011142523856921827	-9.69380937743125e-8	-1.811827909925512e-8	9.146324209119427e-7	2.016460938225606e-7	-4.468289204195841e-7	-2.6435485744880083e-7	2.848535312072187e-7	6.581139820882598e-7	9.795519555488852e-7	5.639479622177035e-7	-0.000002745583154606379
"t=24"	-0.0000026269915844867597	5.269342403524391e-7	8.084553286824558e-7	4.2647136155871124e-7	3.075391289408813e-7	4.056985530853652e-7	8.98289467254898e-8	-5.561811221577173e-7	-5.192860457192694e-7	7.050529506891223e-7	4.2256139587415475e-7	-3.0855574550958664e-7	0.000001087679893374549	4.881291515435038e-8	-1.5390398289127916e-8	-5.990621555485021e-7	-7.169339184542878e-7	4.776446650422983e-7	-4.127905498529927e-7	6.48713962103642e-7	1.7185837875022258e-7	-3.0929824046399546e-7	-3.744610088673994e-8	5.1902510178614136e-8	1.4572383522093446e-8	1.560862883387415e-9	6.817911346601591e-9	3.7592551294096666e-10	5.687702864243249e-9	-2.683066435693604e-9	8.332297185553728e-9	3.6737064501579653e-9	1.9070999224268803e-9	4.153039356857846e-9	4.9386121858674414e-9	1.2061690535247749e-9	1.1448207937192478e-8	2.2662417498153786e-9	-3.864051301150084e-9	1.2577960561976909e-8	-1.758726275724598e-9	7.1623489361627435e-9	8.941862250644306e-9	6.895318205302203e-9	6.394433760270601e-9	5.661647373145229e-9	1.0060662747335414e-8	-2.441032598277104e-9	-2.2306723135301354e-10	-2.7147059267207396e-8	-1.1076118688890801e-8	-3.028493089640705e-8	-1.9529768136017367e-8	2.6478561010456758e-8	6.865793689136979e-8	1.1024233370626746e-7	1.4947287152455857e-7	1.5474004466664582e-7	1.3608265136966224e-7	8.633232084775955e-8	7.509663890736817e-9	-4.9200976182106615e-8	-1.1751415152083666e-7	-1.292030339383743e-7	-1.2277927219361828e-7	-1.4583328700190634e-7	-1.856573019765051e-7	-1.4227188283033598e-7	-1.1586070569613582e-7	-5.5514132180078946e-8	1.2537526994371717e-7	8.764492904766996e-7	0.0000034697555808538283	0.000011951128568110647	0.00003778462684689288	0.0001106092282792126	0.00029934287486532707	0.0007491002779622669	0.001733264345004426	0.0037081479994565125	0.007337235588018909	0.013433848886826971	0.02277495554103981	0.03578201421259675	0.05214822532149643	0.07057224521654248	0.0887823302061781	0.10394532510570131	0.11338632031862472	0.11536584479256562	0.1096045079755249	0.09733582664319429	0.08088236000008864	0.0629528527351455	0.0459459826673807	0.031499252133498135	0.020370069623477094	0.012597992976396188	0.007815034418860223	0.005568873541049402	0.005568885183589223	0.007815065883857497	0.012597941831613335	0.020370042061634064	0.031499314337048	0.04594594408993491	0.0629527818428206	0.08088242572277149	0.09733573489426439	0.10960457566825221	0.11536585219854034	0.11338625913571043	0.10394539529626734	0.08878228577290859	0.07057232859763196	0.052148168697546904	0.035782069631745905	0.022774929695399515	0.013433885190480166	0.007337225721321006	0.0037081462345672778	0.0017332752758354442	0.0007490913205983052	0.0002993558373082239	0.00011059531507184861	0.00003779331822995058	0.000011940426209000599	0.0000034799254757800213	8.768891540666957e-7	1.2732730902964562e-7	-6.858141743393276e-8	-1.2738138588375136e-7	-1.407452955293209e-7	-1.5908679895648703e-7	-1.5155516985831952e-7	-1.345042719425038e-7	-1.3532187426168463e-7	-1.0197028410541265e-7	-4.436096368021225e-8	1.0931968330574193e-8	8.507138782309909e-8	1.2871232746292094e-7	1.5705998135384647e-7	1.4366807199461817e-7	1.1227107510336509e-7	6.79669618364187e-8	1.877485922285871e-8	-6.522252182783461e-9	-2.8543031826977483e-8	-3.003851400951163e-8	-1.2696042439586108e-8	-7.2147156027213555e-9	8.137558737963957e-9	2.581603819606926e-10	1.3864954628850512e-8	4.805220443770963e-9	9.298531944423871e-9	2.56085141980833e-9	6.275664876653764e-9	5.1921967836321414e-9	3.473524912145365e-9	5.2174550235761785e-9	2.3872085419540667e-9	3.2435184538215367e-9	4.820608578981478e-9	2.6801733055137333e-9	4.7506497624638655e-9	3.198561859818483e-9	4.31610625017953e-9	3.5889536897926178e-9	4.585707480408985e-9	3.205189447186285e-9	3.335929865677656e-9	2.724897529837733e-9	1.7029108123622905e-9	1.4978234652573974e-8	5.2055797894468014e-8	-3.695739525522157e-8	-3.0956886765132197e-7	1.717574658055554e-7	6.487558995571518e-7	-4.1276814588542265e-7	4.776284648899676e-7	-7.169485302105372e-7	-5.990220688367742e-7	-1.538740079798373e-8	4.8770898541938834e-8	0.000001087694944668094	-3.085381412581967e-7	4.2254700516330956e-7	7.050469261749015e-7	-5.192590729619084e-7	-5.561948249743764e-7	8.981750343473038e-8	4.057066474993931e-7	3.075392990270487e-7	4.2647334952405913e-7	8.084522364892877e-7	5.269354137471538e-7	-0.0000026269914316090492
"t=25"	-0.000002441660564289627	7.284789712569406e-7	0.0000010260046108268028	4.769181689567858e-7	1.8343070173898468e-8	-2.006817766408986e-7	9.813799728419781e-8	3.761382747491382e-7	-1.4991184571488958e-7	-9.152803090994865e-7	9.815425117132293e-8	6.588481508140731e-7	-3.6334883768418536e-7	8.80521011992208e-7	3.913613674244587e-7	1.8096474196926948e-7	-4.6100730244358346e-7	-7.316477957930445e-7	3.360766509530322e-7	-4.961293635918906e-7	5.722462572688158e-7	2.364292074341634e-7	-2.482430002670455e-7	-5.463488683687956e-8	3.8064428498074676e-8	1.7231447491106167e-8	-1.3994660985616747e-9	3.638599088695571e-9	-3.992475239300575e-9	7.828108605778539e-9	2.8117556061246773e-9	-6.481496450660984e-10	8.295850340012123e-9	-1.7890300352263466e-9	6.1184973754180305e-9	6.505744831741822e-9	1.3276058030697868e-10	-1.3078564897739398e-9	1.2118404502103886e-8	-6.252518058857959e-9	1.0821263884963628e-8	4.166671896399521e-9	1.0964115171319122e-9	3.703802597954109e-9	2.185307490520927e-9	4.499457917361838e-9	-8.434010156932459e-10	-3.4238156754184956e-10	-1.5825422194915006e-8	3.4153657679780736e-10	-1.2246440528329572e-8	2.1415076489894602e-8	6.170059307919473e-8	9.346772855689522e-8	1.163314043983732e-7	1.4125631342398748e-7	1.2455738518379889e-7	6.782510708625011e-8	1.8390799993994733e-9	-5.329061569803173e-8	-9.3808294243658e-8	-1.3840470947101835e-7	-1.0632641966878964e-7	-9.811768675316301e-8	-9.245025356374725e-8	-6.400322727362351e-8	5.725719898208581e-9	2.5527859826013355e-9	8.527594075324885e-9	-2.716736835495226e-10	4.211060489200946e-8	2.173153781370729e-7	0.000001093296296272861	0.000004360511503653797	0.000015105887325561618	0.00004737983542590918	0.0001369483528311788	0.00036539911113075974	0.0009005734742920657	0.0020513149159380184	0.004319306302845383	0.00841033232605537	0.015152050717263221	0.025275505535696685	0.03907390031681801	0.05603617334443012	0.07463161918856953	0.09241596221926962	0.10652468741433785	0.1144302440795798	0.11468849513309887	0.10736874471762425	0.09399294597790697	0.07703063099555685	0.059177631128299324	0.042707594744145316	0.029103204626421575	0.01902121891650954	0.01251383716574439	0.009358823117671888	0.009358860041683736	0.012513837036991493	0.019021165463679712	0.029103220497507576	0.042707636793717696	0.059177536870397174	0.0770306592644473	0.09399294151600357	0.10736867360684055	0.11468859162884859	0.11443019179989611	0.10652469765338357	0.09241598770059412	0.07463159648190865	0.05603624263320661	0.039073859456428384	0.02527553746366107	0.015152042535814259	0.008410361196063199	0.004319296691170593	0.002051331654128963	0.0009005597780412655	0.0003654003165741715	0.00013693883706977772	0.0000473969528855811	0.00001509276324784814	0.000004371730008889685	0.000001082770783478182	2.1771452041186024e-7	3.040549712007845e-8	-9.983911475330842e-10	3.2287757245619275e-8	1.1314657766270386e-8	-1.643079916568979e-8	-4.706337097815094e-8	-1.0419537854744476e-7	-9.87789868789335e-8	-1.1091734875012804e-7	-1.2681809058445737e-7	-9.967917891096079e-8	-5.3674237610046305e-8	1.3965429368489879e-8	6.36004698906234e-8	1.1533985500022936e-7	1.3428586598251968e-7	1.2176593355839316e-7	9.940255807361353e-8	5.362417632159833e-8	2.39736180907002e-8	1.0502383407384741e-9	-1.3933359466200557e-8	-8.880146840084535e-9	-1.1108479469612575e-8	6.362948390403744e-9	-1.9488791691557594e-9	8.141016305529547e-9	1.8297310333537098e-9	9.005186818455968e-9	3.0463532807445404e-9	4.682890741847245e-9	3.280470561861648e-9	1.40680300741991e-9	4.788463070504179e-9	2.27298335708781e-9	1.7678403185783509e-9	3.4296764317431894e-9	2.5179289764309942e-9	2.656123654354303e-9	3.010569238348637e-9	2.822051592410446e-9	2.8955911002270796e-9	2.503068752268689e-9	1.5790100338364255e-9	2.360345696672539e-9	1.3592665881745347e-8	3.78557495350762e-8	-5.4534894711189e-8	-2.480937513205106e-7	2.369418049541494e-7	5.720574379752819e-7	-4.96241564840183e-7	3.3607872262919614e-7	-7.316228932685576e-7	-4.6098757244816824e-7	1.8094129194956565e-7	3.913510612241211e-7	8.8056848845941e-7	-3.63358592214702e-7	6.588167348331453e-7	9.816338308876738e-8	-9.152610149776308e-7	-1.4993885566472187e-7	3.7614694026189e-7	9.814802792718069e-8	-2.0068471129341958e-7	1.83382294904888e-8	4.769200909748861e-7	0.0000010260067451195454	7.284787932881898e-7	-0.0000024416613146893695
"t=26"	-0.000002607627203388141	6.491718995693674e-7	0.0000010650705867254473	7.900423325546413e-7	5.182166272765798e-7	1.644174976167534e-7	-3.249193618604096e-7	-4.060427550856005e-7	1.8580583605043444e-7	3.22386496942606e-7	-8.020212833859119e-7	-5.580910202862555e-7	5.994258390762397e-7	-3.25619030516755e-7	5.792428616757661e-7	5.818574637661555e-7	4.048837299874819e-7	-3.0582303722770376e-7	-6.722648618895377e-7	2.3616933519932104e-7	-5.719871679632504e-7	4.750797565344911e-7	2.7946368175157943e-7	-1.8793113476522905e-7	-5.98884354330309e-8	2.211385563555268e-8	1.3736380699569395e-8	-2.3403006199629317e-9	7.730336037958807e-9	2.178227820337497e-9	-1.7198441559784783e-9	1.0224512680956366e-8	-6.165770782828872e-9	1.3006907439994109e-8	5.526621382756502e-10	-1.0711054265755138e-10	-9.372931319973077e-10	8.559629782745048e-9	-5.370351385813876e-9	1.1024496204825596e-8	-1.7614446568003927e-9	3.83644471746436e-9	5.9068938629280865e-9	-3.470069787070429e-10	3.5206508819385363e-9	-1.47066803179996e-11	-2.2249526665518715e-9	-4.6023318489574194e-9	1.3689197886357363e-8	1.2127204462863972e-8	4.799036712466176e-8	7.456269357497547e-8	9.187331539983745e-8	9.905556153100292e-8	9.925969435276016e-8	3.583475660651203e-8	-2.7196689011965702e-8	-7.267543089550799e-8	-1.1632982155340699e-7	-1.396424188504497e-7	-1.1764372676026369e-7	-5.6510576329493745e-8	-4.2739481398434975e-8	1.643468450218677e-8	1.0415045836875692e-7	1.7261973384030682e-7	1.5441549194861182e-7	1.5421103394253066e-7	1.1969984092807806e-7	7.293083537085465e-8	8.619800762055263e-9	3.28295889362451e-8	2.748685190567812e-7	0.0000013842372365013844	0.000005522615284081489	0.0000191097747413993	0.00005939572644642066	0.0001692692138580698	0.00044486853946590355	0.0010795875520775988	0.002420408454777201	0.005015368127416875	0.009609108412722112	0.017032944825561835	0.027955098835932612	0.042521224107896605	0.06000478294278688	0.07865023440038987	0.09586664026412006	0.10879712151813614	0.11510020548462618	0.11364940216269226	0.10486031356535974	0.0905231107469674	0.07323109023719698	0.055663833297262655	0.040003607477349545	0.027656900670756435	0.01929728077499937	0.015116476175704885	0.015116503351220834	0.01929725708352148	0.027656870071988693	0.04000366489055196	0.05566380063711773	0.07323102652161317	0.09052317073602822	0.1048602643428187	0.11364937101357209	0.11510030875088506	0.10879701686956711	0.09586671134053604	0.0786502034399913	0.06000482382208905	0.04252123771807015	0.027955094579725337	0.017032965134131106	0.00960910840053153	0.005015380358057597	0.0024203911345896945	0.0010795809957121483	0.00044489652291757054	0.00016926143532214333	0.00005940454377162396	0.0000190978464229552	0.000005531080914056297	0.0000013674604262270407	2.7682677383733534e-7	2.868288095925209e-8	2.628854489650223e-8	8.298877252066461e-8	9.371900133725575e-8	1.549169259540406e-7	1.8266875201344845e-7	1.3844605351032158e-7	1.238137194992106e-7	1.9035508391773703e-8	-4.3572494612398316e-8	-6.991951351231762e-8	-1.1220485351959297e-7	-1.369838110720778e-7	-1.2563029716528007e-7	-7.095332132944776e-8	-1.8490271425086746e-8	4.20877531714936e-8	9.058353778179651e-8	9.761973607247398e-8	9.850310567216525e-8	7.407126001446329e-8	4.406721154648352e-8	1.9954185637161004e-8	7.271733215574727e-10	2.7285514958563795e-9	-9.401174727585726e-9	4.2775151198881645e-9	3.0746072354759235e-11	6.105155159197295e-9	-1.2341283550654225e-9	5.530897073668939e-9	2.2487903761359007e-9	5.0409120211369896e-9	4.655189678182126e-9	8.055316413901892e-10	3.836270634494099e-9	2.821902711502844e-9	1.5159935529140967e-9	2.3785209357640724e-9	3.2236568969779e-9	1.4782994828266283e-9	3.3035720825580484e-9	1.048341302656297e-9	2.5332087538743053e-9	3.076163546111843e-9	1.2014936712212432e-8	2.64059265564498e-8	-6.282049558326008e-8	-1.883092962673416e-7	2.7926537726763456e-7	4.7516739931641183e-7	-5.71485823663842e-7	2.3605951882110787e-7	-6.723338916714283e-7	-3.0580832099946775e-7	4.048722955785067e-7	5.818471622287547e-7	5.792579362839945e-7	-3.256520408889685e-7	5.994292645583599e-7	-5.580384668801841e-7	-8.020446379264357e-7	3.2236075853120383e-7	1.8583231797819622e-7	-4.060352618573404e-7	-3.2494025170581864e-7	1.644243375897858e-7	5.18222087020348e-7	7.9003732977867e-7	0.0000010650694565184082	6.491731507907161e-7	-0.0000026076268505592637
"t=27"	-0.00000259124556289958	5.881606440771847e-7	9.042369262246552e-7	4.890446564376205e-7	3.5288586897053165e-7	4.589748174854691e-7	5.148152441014631e-7	1.2980500441184262e-7	-5.144473992357845e-7	-2.81129052925877e-7	4.80117287149362e-7	-3.4079425381694506e-7	-9.75782491918764e-7	3.136758423005759e-7	-2.674305892291784e-7	2.5560457228568367e-7	6.098668794418671e-7	6.131197055614379e-7	-1.5126529240294673e-7	-5.61314731362117e-7	1.8327651962746216e-7	-6.285518597826112e-7	3.6801206892977945e-7	3.027993112914018e-7	-1.3744163807061227e-7	-6.197732216328689e-8	1.3838796553145016e-8	1.7334338520136328e-8	4.1239202053233726e-9	-2.028261780750995e-9	1.1227175078509788e-8	-6.8147470999591064e-9	1.6897551247119225e-8	-7.451219308229895e-9	2.2587666181905774e-9	2.6864499513834517e-9	8.147631791466381e-9	-2.4077876359385186e-9	7.701366322443448e-9	4.765368100123624e-10	7.723858663766237e-9	1.3401347809249842e-9	-1.601795029948505e-9	8.501316872688847e-9	3.7082427128964923e-9	4.669257869238663e-9	7.778877653130678e-9	1.9865117661943543e-8	2.171213775437053e-8	5.268256142443306e-8	7.099980903202407e-8	7.106507393661587e-8	6.209400160717138e-8	2.7392060064634904e-8	-4.4547227240343545e-8	-7.826599923710376e-8	-1.19515381924451e-7	-1.2740767496577377e-7	-9.342762941066951e-8	-4.086714544548897e-8	-6.196931856550236e-10	4.662605534999642e-8	1.2880802391368462e-7	1.6891437781829666e-7	1.5867773150990416e-7	1.3476472371376502e-7	1.422793725058824e-7	1.2033374818809506e-7	8.974414955620347e-8	6.73971382036953e-8	5.3458588444854627e-8	3.1351962470616e-8	7.837331850168994e-8	4.623462491748498e-7	0.0000019626974436803835	0.0000072818913242622685	0.000024382604589701096	0.00007447866072074483	0.00020888766194293584	0.0005403078877495027	0.00129048042044011	0.002847177018855951	0.005805019233280806	0.010942520905935726	0.019082624760045408	0.030812376697368138	0.04611181671143472	0.06403027175628495	0.08259720627375344	0.09910486358644743	0.11074500552790767	0.11540077604095789	0.11228410797370814	0.10215947765089006	0.08707928713406099	0.06976849931675566	0.052933977653841335	0.03875360514264958	0.02867283243381713	0.023474593093561147	0.02347456178072138	0.028672791035685652	0.03875363970032242	0.05293402425045557	0.06976840184918898	0.08707927648158775	0.1021595301914543	0.11228400908842373	0.11540088539253857	0.11074497638790681	0.09910480601396865	0.08259727788617721	0.06403025153358555	0.04611188196321536	0.030812364673207582	0.019082623972922264	0.010942530309899556	0.005805022340435229	0.002847166098713827	0.0012904899047150309	0.0005403195413051787	0.00020887330194141462	0.00007448950188937431	0.00002437648078168486	0.000007278997453341596	0.0000019582136548956797	4.779449677139169e-7	8.024584585708538e-8	2.892699280110378e-8	4.358627725409292e-8	5.771091626805003e-8	1.2776228430766423e-7	1.0065066857745109e-7	1.0734753363994542e-7	1.733482914989537e-7	1.435249515902015e-7	1.7613960479057056e-7	1.3149353006447484e-7	4.678316367634494e-8	-2.2238175745314948e-9	-4.3034408370168364e-8	-9.714814530603633e-8	-1.3110841878827273e-7	-1.1289573109696249e-7	-8.554002839389341e-8	-3.7847778799893206e-8	3.0521015936813e-8	5.990324614124631e-8	7.255713974085864e-8	6.836642518770475e-8	5.386962942388607e-8	3.3189564985214304e-8	9.70634073116372e-9	1.2319057551835044e-8	-3.2190730081538277e-9	2.9629984021894984e-9	1.5670058584049684e-9	8.112056804066015e-9	7.503496712857327e-10	5.614721021451885e-9	1.8431332016177748e-9	3.9026596398983315e-9	5.302441263843605e-9	2.0344009810102648e-9	3.5640149720350678e-9	3.8939680369054486e-9	2.6217588100507783e-9	2.275554189523632e-9	4.681116272386987e-9	5.647230461036656e-10	4.52503379211322e-9	2.820487177146447e-9	1.2117490788554619e-8	1.7778830518899724e-8	-6.366329441398477e-8	-1.3294867473589989e-7	3.0058720024150887e-7	3.676680655484432e-7	-6.289609792986539e-7	1.832595553086236e-7	-5.608006766744111e-7	-1.5137713871293812e-7	6.12994072612949e-7	6.099195234421373e-7	2.556438596368338e-7	-2.674544709035942e-7	3.137021102883608e-7	-9.758041291663133e-7	-3.4084203881512565e-7	4.801458171055373e-7	-2.81098752386022e-7	-5.144836741077796e-7	1.298045841924278e-7	5.148495376694484e-7	4.5895152478436785e-7	3.5288975608338546e-7	4.890496191345406e-7	9.042341836407175e-7	5.881626774506543e-7	-0.0000025912474228562132
"t=28"	-0.0000025860896367690955	6.560082197459849e-7	9.94332035708645e-7	5.732129745306125e-7	1.7179331956995725e-7	-7.781106059479015e-8	3.9393254436248526e-8	4.405823921249663e-7	6.478151443056746e-7	-7.100661547632114e-8	-5.642946949713235e-7	2.8332190593616247e-7	1.7941744101523938e-7	-0.000001046886172639816	-5.975959838089295e-8	-2.3299974960533376e-7	-4.579346724042921e-8	4.924498172576008e-7	7.676569191428229e-7	-1.7743887803511882e-8	-4.201091032829396e-7	1.734551602350365e-7	-6.621789444549719e-7	2.516545412056814e-7	3.0320300326014404e-7	-8.915418270305508e-8	-5.5594119086066485e-8	9.285501145761543e-9	3.679666127354153e-9	1.337404520462826e-8	-9.065463268953522e-9	1.470823851601466e-8	-1.1727468995914592e-8	8.467199719142116e-9	1.885450351402085e-9	2.241374641442917e-9	-1.7282741904267596e-9	6.450766920629292e-9	5.190596841231354e-9	2.9726991979117656e-9	-2.3860989850632564e-9	2.900579998410535e-9	9.934273292877549e-9	9.232765663114151e-10	7.500759124923206e-9	8.780067672908842e-9	2.0094112596069635e-8	2.5399077618892818e-8	4.9770857213360387e-8	5.124343738227566e-8	3.7250147522094323e-8	1.6188355766999507e-8	-3.230232892281748e-8	-7.777748634030246e-8	-9.690413627083672e-8	-1.1775740316188887e-7	-8.017615660271815e-8	-4.406732867501262e-8	-1.2171829100182663e-9	4.2751239548444175e-8	1.0260903027248247e-7	1.2876843091813583e-7	1.1385787590523222e-7	9.749075013942843e-8	8.172287646601717e-8	7.266544876927128e-8	4.9485565201123904e-8	4.8271807773225817e-8	5.6009073934326636e-8	7.118642730841174e-8	8.405069484851424e-8	1.0208555589752422e-7	1.474252463440351e-7	2.4323230218836756e-7	7.759956233144294e-7	0.000002759529371232361	0.00000963839975054448	0.00003119973934162523	0.00009330042794863935	0.00025724106682567527	0.0006545324013447207	0.001538106841948772	0.00333881799461877	0.006697264013226567	0.012419347808081516	0.02130590050675263	0.03384387944674716	0.04983103334213168	0.06808749487800858	0.08644333186818287	0.10210849176647185	0.11236970873002428	0.1153774309857859	0.11071381941560621	0.09951699824384741	0.08413388975154634	0.06747948208151033	0.052373089697315134	0.04106924327360084	0.035057307923148096	0.03505724792498521	0.041069190711232495	0.052373188785663105	0.06747945109412579	0.08413378678356942	0.09951705191779636	0.11071380129565644	0.11537739993109508	0.1123697981675722	0.10210844432672206	0.08644333285991812	0.06808754932720273	0.04983100505254234	0.033843948329258966	0.021305857400362282	0.012419381075875813	0.0066972458725249595	0.0033388296055885114	0.001538113507992045	0.0006545302610537762	0.0002572253988502027	0.0000933093552720754	0.00003119156452413563	0.000009646819649100635	0.0000027740972706746803	7.722518716724025e-7	2.2989944903351045e-7	1.5612519932428626e-7	1.091083776660895e-7	8.999462375314238e-8	6.320321710440169e-8	1.0420894702711792e-8	6.994351064992799e-8	7.733197171511108e-8	4.246028573184901e-8	1.1040234948467287e-7	8.263327588853286e-8	1.1754235929029022e-7	1.3261034348399647e-7	9.102572806618525e-8	3.6681159776286165e-8	1.238191471575334e-8	-3.479300381137307e-8	-9.676823919946287e-8	-1.0270714279059234e-7	-9.580166382416877e-8	-8.920148575342068e-8	-3.4461679621067276e-8	1.4163317185733604e-8	4.204786052675047e-8	4.8915928640980155e-8	4.602755132587788e-8	3.846710328048175e-8	1.3678151833396157e-8	1.6382689982386012e-8	3.921114988258978e-9	3.241054757907591e-9	-6.503031446669638e-11	7.152906822405214e-9	-1.4879494303343677e-9	3.9849230581978645e-9	1.532962090600165e-9	2.670526244585858e-9	3.939372827943544e-9	1.949766237352435e-9	2.203212834395174e-9	3.152856864474529e-9	2.1078071510416407e-9	-1.1387957243869096e-10	4.987025126190758e-9	9.928772248812834e-10	1.076240385700089e-8	8.072223667277001e-9	-6.034379995689676e-8	-8.652346827897617e-8	3.0144104035123576e-7	2.5617319987514264e-7	-6.637748106719243e-7	1.732672970655713e-7	-4.206803072559495e-7	-1.7873193591810832e-8	7.681622886668293e-7	4.924671538342196e-7	-4.592947622228394e-8	-2.3303449525613473e-7	-5.971958272343869e-8	-0.0000010468984096290157	1.7943494923233771e-7	2.833824825909659e-7	-5.643319083148413e-7	-7.104398469515161e-8	6.478528759013003e-7	4.4057341741510214e-7	3.9369344451145594e-8	-7.77915499794446e-8	1.7179557421087566e-7	5.732044680017978e-7	9.943373631138286e-7	6.560071661443345e-7	-0.000002586089440592687
"t=29"	-0.0000027506084651074403	5.221777985564557e-7	9.259228236357941e-7	6.048200192898534e-7	4.297536714270578e-7	2.8846842758945e-7	-4.478585768907806e-8	-2.7080456721506607e-7	-5.1464296935144205e-8	6.855553911222501e-7	5.486468465099037e-7	-4.189129994003338e-7	-5.6425455197128827e-8	5.507635739698813e-7	-8.087775655862828e-7	-3.8146262582028356e-7	-2.2354518436351611e-7	-2.881850907909822e-7	2.7047249229195103e-7	8.542114199316941e-7	8.156379727175533e-8	-2.7187879603207676e-7	1.986228302941484e-7	-6.67133306375689e-7	1.4996523811650064e-7	2.9362933995358276e-7	-4.7147557191706824e-8	-5.97442533223358e-8	1.4556643335161823e-8	-4.909333273239724e-9	1.8181038008435735e-8	-1.0011163897871711e-8	9.817921475807623e-9	-3.861494457524373e-9	2.8407025620680315e-9	5.7159355026925596e-9	5.647103562544942e-9	5.920584467133949e-9	-4.46742653981147e-9	2.2575572522498533e-9	6.75077627132481e-9	8.112518545821956e-9	4.482157756058314e-9	1.189142828650347e-8	9.107535170471692e-9	2.1282493101182354e-8	2.4284029342958036e-8	3.8927082335327157e-8	3.0574503484537274e-8	9.43634792527348e-9	-1.9417597307835877e-8	-5.93407345483854e-8	-7.498777754300079e-8	-8.970006393216323e-8	-7.280710334622853e-8	-2.131362852875185e-8	7.11305836453846e-9	5.317205853394569e-8	8.587683297811566e-8	1.174927740654752e-7	9.903969622193642e-8	8.253083139120321e-8	6.669543106685438e-8	3.9462892065245114e-8	9.79686221036502e-9	-2.807001164839562e-8	-4.037744294471679e-8	-4.4129672027715117e-8	-1.8516084887565398e-8	-4.630352989920539e-9	2.2120742904085944e-8	7.240397792429576e-8	1.2454339004541737e-7	2.311063159732285e-7	4.205576223936802e-7	0.0000011805255271113424	0.0000038069786827410468	0.000012671865839086749	0.00003986855559390268	0.00011669287680471374	0.0003160461233238099	0.0007907743791887301	0.0018278376181646294	0.003903085146452989	0.007701320999716654	0.014047970408264776	0.023706341653289664	0.03704455567981513	0.05366324531601119	0.0721545330975153	0.09017195915685927	0.10488873965374668	0.11374620946467062	0.11522576983497657	0.10934442882330175	0.09768137891756923	0.08295166322716607	0.06832372639830941	0.05673096964520674	0.05035940582973908	0.05035934652380325	0.056730987458436744	0.06832377072200313	0.08295159850368727	0.09768133541397783	0.10934449373041777	0.11522569324549248	0.11374624526515253	0.10488881827235474	0.0901718567172749	0.07215462946481066	0.05366323714815335	0.03704457329956634	0.023706345665814643	0.014047958765719959	0.007701335342004234	0.003903083606305091	0.001827850350934801	0.0007907596497153113	0.00031604809623397845	0.00011671068446916788	0.000039860718293649455	0.000012662712062683212	0.0000038130564593563676	0.0000011655093147266982	4.3234844682160656e-7	2.3998082809839616e-7	1.1422583601206071e-7	6.568648736049454e-8	1.4080315136055788e-8	5.60377821923197e-9	1.2936807514130066e-8	-6.557197673728865e-8	-4.744355153185609e-8	2.6871613822976315e-9	-2.985582603365344e-8	5.602851471664394e-8	5.1457036853719273e-8	8.136467088970534e-8	1.1677372668827957e-7	1.2209004252028421e-7	6.976058664065476e-8	4.633781025553674e-8	2.984390590210495e-8	-3.756809652255555e-8	-7.561088688490258e-8	-6.780789585381086e-8	-8.074348101239082e-8	-6.338972691199984e-8	-2.342517724240878e-8	1.0903632663428198e-8	2.9797113443308376e-8	3.201260778684656e-8	3.6827174421105724e-8	1.6236485489429242e-8	1.5084953730593043e-8	8.178225097132952e-9	5.946182102256614e-9	7.039209215520259e-10	8.835782216998211e-9	1.6897294674578234e-9	2.6095254845870386e-9	1.1748304551417732e-9	3.4810325733047875e-9	3.704422879557967e-9	3.0978796194958136e-9	2.0658764698922027e-9	3.4220861699907346e-9	3.826363781378461e-9	1.4940104708927038e-9	1.0658746552039133e-8	2.3374971958034507e-9	-5.2351842194653386e-8	-4.834018363375492e-8	2.894029197397785e-7	1.5117375762319085e-7	-6.691692435722985e-7	2.0298395619899878e-7	-2.73006628859207e-7	8.165484244315735e-8	8.535501782036548e-7	2.702480802474483e-7	-2.878289465657602e-7	-2.2345461792028232e-7	-3.8146472658429076e-7	-8.088536316286365e-7	5.507311453545327e-7	-5.6395705438916366e-8	-4.1896643776517806e-7	5.486745265903537e-7	6.856010931199918e-7	-5.149321202768675e-8	-2.7081467390832614e-7	-4.474726056358236e-8	2.8843579302773037e-7	4.2976157710317153e-7	6.048216638632198e-7	9.259231878999685e-7	5.221759238338564e-7	-0.0000027506073455585422
"t=30"	-0.0000026368444983049244	5.593373543222313e-7	8.293496037703463e-7	3.852955031691252e-7	1.3073963434084845e-7	1.151252390085844e-7	3.1853282145277717e-7	2.787128549064377e-7	-9.526210931198875e-8	-4.3598082932749804e-7	2.2424777157414866e-7	8.736616126103769e-7	5.2624368307441216e-8	-3.087965836368056e-7	6.946247756989266e-7	-3.8481074748908384e-7	-5.664399100879791e-7	-2.235910265824259e-7	-4.488856524265117e-7	-7.776243982071662e-9	8.682222553124674e-7	1.336769182014308e-7	-1.3550059274614057e-7	2.577304537565439e-7	-6.426518565083583e-7	5.617249343448094e-8	2.597068412546477e-7	-5.456478824328315e-9	-5.7242381945599163e-8	1.665743287748711e-8	-8.539657536665857e-9	1.1012508571717206e-8	-5.277862591412941e-10	8.695835052030532e-9	7.347256247847156e-9	6.907002747524871e-10	5.882625941922015e-9	-5.022054772041429e-9	9.97919591405605e-9	7.4070952704730075e-9	8.120034311609459e-9	7.815287972334772e-9	5.137706038382817e-9	7.476204100242967e-9	2.27448604395164e-8	2.2604993654695704e-8	2.997365888823822e-8	1.386966819172386e-8	-1.2941127391918883e-8	-3.67722013949745e-8	-5.4442658936615373e-8	-6.127416984913481e-8	-6.151122755593263e-8	-4.463663216824898e-9	3.9583469502169066e-8	6.726452006500239e-8	1.0922671789259653e-7	1.3031661094675684e-7	1.3799578824080783e-7	8.871577128477526e-8	7.206238328283376e-8	2.8118520623010568e-8	-3.8764004339775227e-8	-8.725786582175488e-8	-1.1272212663282488e-7	-1.209379779654185e-7	-1.2542846583585288e-7	-1.1442851755028016e-7	-1.1241333841560675e-7	-6.321336554204748e-8	-2.2856698755902016e-9	3.8914325428685004e-8	8.746176505258774e-8	1.4061828923495057e-7	2.999832708905359e-7	5.791091778339919e-7	0.0000016093655634819015	0.000005085116979164361	0.000016455898197542673	0.00005070122194950066	0.00014552738939421772	0.000387222251809205	0.0009526020988038786	0.002165534810626424	0.004548132599457189	0.008826720070719274	0.01583650228496325	0.026287389388588545	0.04041078810387422	0.0576012095764834	0.07623399858148494	0.09382623874469842	0.10758512437896262	0.11519966869045073	0.11558848798440124	0.1093076037715035	0.09845554827355385	0.08612449525938648	0.07560483408403218	0.06959287731012354	0.06959287859792374	0.07560488509120811	0.08612447315778338	0.09845544982694421	0.1093076784765773	0.11558848635822638	0.11519960131095908	0.10758522951320415	0.0938262116530667	0.07623397348903616	0.05760127587502206	0.04041077074107935	0.02628741597158679	0.01583651049296053	0.008826694088671427	0.0045481637459631186	0.002165528441299802	0.0009526052269057672	0.00038722079746589255	0.00014553801657157805	0.0000506713136261272	0.00001646807265764938	0.000005101841734855839	0.0000015923487269864367	5.886104952335103e-7	2.878029007336025e-7	1.42135073932792e-7	8.46235554963215e-8	3.83934594117008e-8	1.6308834283051965e-8	-6.320319179131673e-8	-1.2169135021888877e-7	-8.959070585401463e-8	-1.355471440644962e-7	-1.5811136866439313e-7	-8.05699260642001e-8	-1.12027765508671e-7	-1.5733897185121748e-8	2.311063251880796e-8	5.6557462380091295e-8	1.0072839529140509e-7	1.5165442712739008e-7	1.2991014297636383e-7	8.585711663844364e-8	8.09186889716429e-8	3.959273420228726e-8	-3.0710321841098676e-8	-3.9685919550613846e-8	-5.156075466583587e-8	-6.135976982069025e-8	-3.7907059602382276e-8	-1.1702102176158746e-8	1.4931280656327317e-8	1.7743519098445404e-8	2.9031691051173425e-8	1.9033761788911363e-8	1.4529994096790233e-8	9.988095128754537e-9	8.3461640931759e-9	1.9093842063000466e-9	7.479275199173685e-9	5.695083959977865e-9	4.441025103218976e-9	9.88431336779172e-10	4.095773609158471e-9	3.918325330865002e-9	3.864345732296215e-9	3.1285183332840916e-9	5.48320089333032e-9	8.698222475622686e-9	-9.313793070120369e-10	-4.240528639343211e-8	-1.7356424741876708e-8	2.674003870550834e-7	5.545725312305905e-8	-6.457662679038023e-7	2.577548525728446e-7	-1.3798346365501146e-7	1.3772404983125597e-7	8.675060825247272e-7	-7.530429391167104e-9	-4.4946818855695625e-7	-2.2383671438586106e-7	-5.662100472925147e-7	-3.848273363304955e-7	6.946833278620446e-7	-3.0878427192959634e-7	5.26188085325785e-8	8.737141230508172e-7	2.242150958231548e-7	-4.3603693744564964e-7	-9.522515764803785e-8	2.7873593189120527e-7	3.184757311203157e-7	1.1516814268919262e-7	1.3074555949010858e-7	3.852731049747149e-7	8.293568243278315e-7	5.593388190394677e-7	-0.00000263684486889737
"t=31"	-0.000002559139351765438	6.510286174599145e-7	0.0000010067205949981783	5.724576604970721e-7	1.690302884327366e-7	-1.1876258187992761e-7	-2.9536479273506444e-7	-7.552626712925559e-8	3.000139962017201e-7	2.958997636914873e-7	-3.647093124170553e-7	-3.4369366963549197e-7	7.062829996407061e-7	5.605536048669535e-7	-3.605186074118194e-7	6.379887587115718e-7	8.333461953835553e-8	-5.875752330242179e-7	-2.1257710558497678e-7	-5.25853859456582e-7	-3.0210754009551977e-7	8.214251665528138e-7	1.470922496027427e-7	-2.8586042422062974e-8	3.2302418029317437e-7	-6.06458179119862e-7	-1.4802973402616715e-8	2.2131836174832387e-7	1.982679032064283e-8	-5.4413278105513996e-8	8.07760003329605e-9	3.7289956678066005e-9	7.713298888489817e-9	5.9516884753918475e-9	-2.6181896650712133e-9	6.828099752276273e-9	-4.974637479726596e-9	1.253213177676571e-8	3.693188976860995e-9	5.540972569662017e-9	4.28095625615299e-9	-2.3614554756079542e-11	1.6918276446453717e-8	2.0676120815465993e-8	1.274664629402622e-8	1.3939959853104256e-8	-4.024516275791257e-9	-2.5236711498344278e-8	-3.1542601974798856e-8	-3.846273888274965e-8	-3.592635910987241e-8	-2.1197072985756904e-9	5.837657346408065e-8	7.842016280790176e-8	1.1138353972484083e-7	1.3293357103982828e-7	1.348520206612136e-7	9.272078582700516e-8	3.39453773978704e-8	1.5337103032031507e-8	-7.464842610716005e-8	-1.2079732936154386e-7	-1.2317442354969899e-7	-1.183077917854547e-7	-1.170188232979541e-7	-9.312481741297063e-8	-6.224683968270028e-8	-4.5961252359560945e-8	-1.1732932070351865e-8	-1.5815979081956755e-8	-3.4660602721281464e-8	-2.3039302021743424e-8	2.0966464120419914e-9	3.889998090311764e-8	5.189470808630858e-8	2.3055106246339108e-7	6.414128025378218e-7	0.000002018522457625238	0.00000659857484808235	0.00002113080243693055	0.00006409871519663657	0.0001808623699289802	0.0004729733472381703	0.0011440824230202207	0.002557673981296582	0.005282972730169533	0.010083951533452318	0.017795558798394118	0.02905941150590019	0.043958337008557	0.06168555033720624	0.08043508412621403	0.09766489993176852	0.11073265831241808	0.11771430785548576	0.11809213304143662	0.11301663863883804	0.10501528151938377	0.09724205538624442	0.09252614929750913	0.09252624891150962	0.09724213224655764	0.10501513428968279	0.11301663459703726	0.11809223686651604	0.11771425448203465	0.1107326446896133	0.09766498354131481	0.08043502896021948	0.06168557790934681	0.043958375230759295	0.029059376689564376	0.01779560480098652	0.01008392070208608	0.005283005868608415	0.0025576586789580746	0.0011440819889020348	0.0004729844153367191	0.000180856710934707	0.00006408681099268065	0.000021165407259493563	0.000006590803007577861	0.000002000550092473574	6.484086659819255e-7	2.1318111020907082e-7	6.54336628214125e-8	3.269712534059721e-8	1.7206800539959488e-8	-9.823513891227265e-9	-6.086463255616792e-8	-1.4605189946337305e-8	-1.178916630983906e-9	-6.688046816361037e-8	-4.76717989528197e-8	-6.963627441347597e-8	-1.5422334143089245e-7	-9.22723866203512e-8	-1.5059798808003677e-7	-1.13124474010462e-7	-5.142678471958817e-8	-7.871520657509734e-9	3.3351263417635835e-8	1.0258873273105706e-7	1.4612606125119498e-7	1.2162951601446537e-7	1.0345106993270292e-7	1.0099342495628605e-7	3.201031406607768e-8	-6.127442775394343e-9	-1.6948942249683796e-8	-4.2178172843243544e-8	-3.50851553365672e-8	-2.5884049459357072e-8	2.212574123916511e-9	8.75431238611668e-9	1.769568924725462e-8	1.6381046297198054e-8	1.2568932672429867e-8	9.010027279821031e-9	6.9543395486704185e-9	3.252217051219475e-9	2.9605062845661223e-9	4.686698140687895e-9	5.40380185043432e-9	-2.2611601480093668e-10	2.422761213871638e-9	3.2387125203925393e-9	5.290712978833767e-9	3.699322514982839e-9	-9.641967224638393e-10	-3.5639975526358114e-8	4.768890504713852e-9	2.3552638084289867e-7	-2.634206786034099e-8	-5.988733544626257e-7	3.225639867432406e-7	-3.038803719768168e-8	1.4632610223497267e-7	8.184530013721769e-7	-2.985707348024391e-7	-5.261913345044889e-7	-2.1213741685510712e-7	-5.881708912136574e-7	8.303263876463518e-8	6.383045976221524e-7	-3.604866594120182e-7	5.604921430313325e-7	7.06243167947207e-7	-3.437567819286613e-7	-3.646502061416257e-7	2.9597193440533687e-7	2.9996080297411964e-7	-7.554086389749415e-8	-2.9530990763859677e-7	-1.1881001493740939e-7	1.6902687349773515e-7	5.724860763223205e-7	0.0000010066998212820977	6.510386929559075e-7	-0.0000025591408949754424
"t=32"	-0.0000026361772259564376	5.988161323466912e-7	9.555187476806282e-7	6.05526710995008e-7	4.262403727750552e-7	2.8108174965346677e-7	8.359369263466476e-8	-2.886788391665007e-7	-4.875210326549251e-7	-1.324820786408054e-7	3.9690244413304043e-7	2.7290672610646993e-8	-6.28011364800507e-7	1.8576829818872653e-7	8.483485700594429e-7	-2.2574335012404134e-7	4.5973874263083303e-7	4.8584708489674e-7	-4.703957999785402e-7	-1.7102779015232272e-7	-5.125394884064605e-7	-5.608207628293727e-7	7.302618979521114e-7	1.1548033873598484e-7	3.749358845617223e-8	4.019881552075333e-7	-5.456700943318182e-7	-7.671003743325855e-8	1.8379624289188712e-7	3.688027849779729e-8	-3.0692975383495025e-8	6.538284358370561e-10	5.641205169659713e-9	-3.710337481699355e-9	8.526053862922822e-9	-2.11514017411929e-9	1.2502195056995902e-8	9.592332483876476e-10	5.246524992230661e-9	4.480373072546229e-9	4.285387267266572e-9	2.115002306624092e-8	8.15829159783732e-9	8.805469242645358e-9	9.602467487823674e-9	-6.505554983604611e-9	-2.1438401720530464e-8	-1.9194952183276826e-8	-2.2698764423623174e-8	1.721980225077857e-9	4.927441354940498e-8	8.735214884758591e-8	1.0041596087972948e-7	1.1980924297105844e-7	1.0048302834242406e-7	8.059703648921612e-8	1.5480562609582194e-8	-1.7214982550584068e-8	-5.454855522835089e-8	-1.2334590626661424e-7	-9.360189867635427e-8	-7.862655726498247e-8	-6.810949859659132e-8	-3.5033889123070594e-8	5.948858738946683e-9	3.223755851156085e-8	4.062440228658204e-8	3.932068104450792e-8	7.807428592521148e-9	-1.4109204804491071e-8	-1.766384893908679e-8	-5.03724122413729e-8	-1.0095783842256623e-7	-1.1222647866571123e-7	-6.442586153454499e-8	-6.551125586451434e-8	1.0360265889630682e-7	6.519720409103869e-7	0.0000024550755626240317	0.000008452506373712865	0.000026990302755325324	0.00008067994365834608	0.00022399819692286993	0.0005759990919903535	0.0013700647147452116	0.0030122195938220298	0.006119673185248309	0.011490749577850234	0.019952942627864068	0.032073131519832376	0.04779271717954592	0.06614062676280241	0.08521252612001806	0.10253705538428703	0.11577347133749327	0.12349902499886467	0.12574559515355366	0.12401782636520586	0.12074365349401017	0.11835470509650503	0.11835480466151671	0.12074370797327627	0.12401769755872993	0.12574562903909603	0.12349909687307226	0.11577341538773855	0.10253712124163061	0.08521254167617687	0.06614056201777074	0.047792785194613274	0.032073126804898155	0.01995294343157572	0.01149076051080189	0.006119677481522645	0.0030122194410642233	0.0013700747185418916	0.0005759971803831476	0.0002239864508171152	0.00008068770073177411	0.000027008102528980338	0.000008417672823335387	0.0000024580343958024997	6.55644085356677e-7	1.1074430683599701e-7	-3.2529801408109904e-8	-8.63279723262167e-8	-1.0666785710267135e-7	-1.1260133536694639e-7	-6.474771552245073e-8	2.3148740702083614e-9	-1.4083514243701245e-8	-9.473934192705258e-9	5.1040134452229324e-8	1.5238873718459445e-8	2.427065692867103e-8	5.7862282409892885e-8	-6.549121212007236e-8	-3.523916158876261e-8	-7.708916960336154e-8	-1.2349028710723076e-7	-9.798591948939617e-8	-6.518582618131319e-8	-3.4144119087642366e-8	1.382426628726563e-8	8.571810539148572e-8	1.1803404154075992e-7	9.672571787966433e-8	1.1552067635811625e-7	8.63381075522085e-8	3.1564638569570036e-8	1.5068630343506584e-8	-1.7784336225901143e-8	-1.8591639894260936e-8	-2.3449543973264042e-8	-6.3401724981204666e-9	4.318188584484517e-9	1.1072549543911236e-8	1.2632460744121943e-8	1.1060991678135679e-8	9.94331694759154e-9	5.195012642289498e-9	7.53095041883256e-9	2.5733338793187954e-9	4.1360059821471395e-9	6.070938307622953e-9	2.289417211365219e-9	3.0437320441834004e-9	2.763469564293075e-9	-2.3284629779851684e-10	-2.935185994257239e-8	2.395533660326521e-8	1.9964764952362657e-7	-8.98427336970542e-8	-5.32257978247408e-7	3.9116562933205756e-7	4.4819856159783455e-8	1.1544950906383633e-7	7.301369370216193e-7	-5.61822112943311e-7	-5.159005170840558e-7	-1.682732000407583e-7	-4.705743670285756e-7	4.866169734940584e-7	4.592341926734633e-7	-2.2619959261227507e-7	8.485439353389523e-7	1.8589919026368307e-7	-6.280225295363095e-7	2.7399308710762682e-8	3.9678590901814914e-7	-1.3257101449948294e-7	-4.874116542596951e-7	-2.886872374485705e-7	8.353961666873744e-8	2.811306762939836e-7	4.262556553280561e-7	6.055008151539809e-7	9.555204215638824e-7	5.988154269109813e-7	-0.0000026361752082371126
"t=33"	-0.000002525607254000306	6.426859596730949e-7	9.476589444279426e-7	5.13816580616222e-7	1.879478505051324e-7	1.2027453721863424e-7	2.1410003725463866e-7	3.215758688224213e-7	1.418559837373934e-7	-4.0263684097929797e-7	-5.782073774218688e-7	5.1136603951285053e-8	3.526872307535456e-7	-5.223640130447293e-7	-3.995443682569544e-7	8.080884312811065e-7	-7.53589934898713e-9	2.3447559360789683e-7	7.576028171474292e-7	-2.623790509304058e-7	-8.730481038110582e-8	-4.3083489997819413e-7	-7.743043154428975e-7	6.139906776336801e-7	6.650111217254562e-8	7.03460967255154e-8	4.637279751307233e-7	-4.660110536347517e-7	-1.2282756534087724e-7	1.5668204433882948e-7	3.788096814005826e-8	-2.1460174193244086e-8	-8.217681757294315e-9	1.1057017412774428e-8	-7.635462262456372e-10	9.662958544431888e-9	1.0389604732097268e-9	5.803238445345471e-9	5.793749258131697e-9	4.633670114273514e-9	1.6985128303836916e-8	9.165279646339286e-11	1.3287571376530138e-8	2.9025318815101286e-9	-8.199444567758007e-9	-1.4260618574901684e-8	-3.985026197916852e-9	1.2607648258722293e-9	4.2485577722573e-8	7.375567134815242e-8	8.838262977040046e-8	9.118309240996325e-8	7.49465882687872e-8	4.823214727611713e-8	2.581720504046814e-8	-4.658642172028493e-8	-6.291104381883628e-8	-1.0060294741709441e-7	-1.0087480972753582e-7	-4.9283656933241105e-8	-3.455797226159518e-8	7.568837556704011e-9	4.378707607610721e-8	6.215857550895265e-8	8.534713580310438e-8	6.475734048994042e-8	5.0933302575550954e-8	4.897231353773179e-8	5.25280933194594e-8	2.1774995917489548e-8	-2.494599693481092e-8	-3.763279887714077e-8	-3.2710155029036514e-8	-8.324919309465884e-8	-1.5264889585697716e-7	-1.355493403076835e-7	-1.3255114061916373e-7	1.6416555115306153e-8	7.137088313680096e-7	0.0000030273493674126684	0.00001073492963399314	0.00003431416588173253	0.00010124627300944766	0.0002767333489838153	0.0007001003836165642	0.001638218371827982	0.003543874414942527	0.007085952402924978	0.013100556161743993	0.022414095761783215	0.0355383329481872	0.05232086418842585	0.07171548069258893	0.091847619703472	0.110445122545612	0.1255172890816525	0.13599897365492397	0.14204023090114548	0.14477344373304668	0.14564817807424457	0.14564822281665346	0.14477340764338953	0.14204020962739583	0.1359990334546528	0.12551726481983172	0.11044512943133311	0.09184771862788055	0.07171541263025749	0.052320853991030036	0.0355384013405704	0.022414082058609397	0.01310058146604598	0.007085954162439845	0.0035438460911053626	0.001638243479726631	0.0007000908109313642	0.0002767356738342386	0.00010125533654969932	0.00003430496151302087	0.00001071996743429171	0.000003047409588119443	7.050043437928366e-7	3.9332598511521155e-8	-1.3684335276042958e-7	-1.674251440819674e-7	-1.3465013359859057e-7	-8.976840892849225e-8	-3.1537063627240514e-8	-2.5439483852807143e-8	-3.187544972416134e-8	1.4518640178984299e-8	4.61126814510493e-8	4.008637144448102e-8	8.834685072400816e-8	7.820389402724004e-8	2.944635113522054e-8	1.2049737996289167e-7	2.3170192542387724e-8	-1.0728542609861336e-8	-8.468571510711342e-9	-7.541496704899231e-8	-9.781725018864762e-8	-8.589029187877628e-8	-6.663217977376235e-8	-4.307108480983146e-8	3.9495262615929505e-10	7.410629843107586e-8	7.121436773616097e-8	8.304176213336234e-8	9.897321229246359e-8	5.922444834549623e-8	4.4841447333077156e-8	5.204121800161943e-9	-5.16233156222512e-9	-1.264604831963112e-8	-7.385958511463286e-9	1.3349478189539354e-9	7.352075725997054e-9	1.0702036701282225e-8	8.453550193188164e-9	1.2161371243379904e-8	1.074172972792553e-9	7.899550902301655e-9	2.6901874061735498e-9	4.937739772614691e-9	6.674451991095509e-9	3.456854136274501e-9	-1.5222378912937984e-9	-2.300738888294518e-8	3.589135066928151e-8	1.6039043049254076e-7	-1.3386719754926446e-7	-4.542022329356854e-7	4.524811872963497e-7	8.192019951280827e-8	5.6123612535152745e-8	6.205919930168946e-7	-7.747040441374864e-7	-4.297605842307206e-7	-8.823689734427376e-8	-2.655277844265669e-7	7.596702008560996e-7	2.3427226192307415e-7	-6.746669667379024e-9	8.078016385804077e-7	-3.999214737149259e-7	-5.222840554486297e-7	3.527854453011514e-7	5.099770605809795e-8	-5.78124806693836e-7	-4.025469386714775e-7	1.4175952445238948e-7	3.2156170226560477e-7	2.141785766518467e-7	1.2020906869913972e-7	1.879408352278844e-7	5.138503268442562e-7	9.476511071415672e-7	6.426813052851088e-7	-0.0000025256033966414293
"t=34"	-0.0000025737887329180253	6.611207399309649e-7	0.0000010411999141757278	6.462605868229332e-7	3.552701737241648e-7	8.806797846538927e-8	-1.1104698605102215e-7	-1.0012993012509241e-7	1.5178894263723208e-7	4.4207637206472583e-7	1.0230660396626234e-7	-5.775568173715939e-7	-4.510256619294495e-7	3.534587960096758e-7	-1.7381199246546686e-7	-8.009462405533796e-7	4.858660709317064e-7	1.830130628155402e-7	1.6083934406552203e-8	8.789094597672076e-7	-3.612049404022599e-8	1.9909990323085935e-8	-2.895886465070774e-7	-9.116972929934519e-7	4.938685308486512e-7	-1.3955189226422249e-8	7.496749387936319e-8	5.08705391366604e-7	-3.737300414696776e-7	-1.6108776212941933e-7	1.2104924251854499e-7	3.6079779719422334e-8	-8.018533170783826e-9	-9.077459450779202e-9	6.727804979789198e-9	2.5747213250326695e-9	3.6336025299732455e-9	5.063149122186417e-9	2.15703443995352e-9	1.4292164896012594e-8	-1.80339965183407e-10	1.49308966301831e-8	-5.506597400284363e-9	-3.4637547274840585e-9	-7.780117328159974e-9	6.067966906719846e-9	2.3017785677481584e-8	6.389423778951908e-8	6.929572593517008e-8	7.4819083928368e-8	6.095187776722355e-8	2.7209728470367622e-8	1.4418137905813921e-8	-3.477563093046143e-8	-1.0013419815546598e-7	-8.987700583773517e-8	-1.1587015980030202e-7	-8.52520347649488e-8	-5.1759255104144586e-8	-1.1005202416036752e-8	2.8342048485896498e-8	5.657658819213651e-8	1.0368171310393137e-7	1.152019868388976e-7	7.789847111805415e-8	1.1523321685746879e-7	1.1749062212018657e-7	8.46006388277587e-8	6.100148741694511e-8	6.786312911621906e-8	6.293388810085787e-8	1.1474249772547296e-8	-4.819517407383955e-8	-4.7742518494153785e-8	-6.093209492519236e-8	-1.2860855480578692e-7	-1.4895647204582474e-7	-1.216134306591954e-7	1.7181926215137366e-8	8.736891927707546e-7	0.000003899493311809721	0.000013798285035115931	0.000043766232293629415	0.0001274455196813573	0.00034314221133713296	0.0008547562617944315	0.0019697623745933424	0.004198427861069498	0.008277520195248078	0.01510595423952621	0.025549935109244748	0.04013183615517002	0.058698737571503234	0.08023334069578214	0.10294970809196702	0.12469249184050624	0.14348989372426424	0.15800244910616357	0.1676534461599174	0.1724134911469154	0.17241338237771098	0.16765336096539618	0.1580025656566737	0.14348994668848203	0.12469239909442165	0.10294977880891387	0.08023339239969829	0.05869868217315111	0.04013187421523301	0.02554996100599305	0.015105950241540933	0.008277545664743369	0.004198407607315491	0.0019697703324506044	0.0008547497394530978	0.0003431394561955736	0.00012745502879196735	0.00004375433499526071	0.000013798749286086931	0.000003905240910762053	8.778029195743997e-7	4.8412949649190296e-8	-1.592118136217735e-7	-1.570661095628978e-7	-1.12113124894897e-7	-5.847217887655631e-8	-4.696280231364369e-8	-5.165404470819368e-8	2.257271036754105e-10	4.8797664575772615e-8	7.406134916454477e-8	8.09645178678764e-8	1.0818490092656674e-7	8.234498838355364e-8	1.0547197382138052e-7	1.4507037859878835e-7	4.343223070080171e-8	1.0228807267864681e-7	8.73904211218246e-8	-2.217645511670696e-9	4.400250719349685e-9	-4.4419582345689435e-8	-9.627017116820014e-8	-1.0779556036677462e-7	-9.651003540778191e-8	-6.931260432274655e-8	-6.095327642618997e-8	1.571594721028191e-8	5.012075954269335e-8	4.7875014508313996e-8	7.785400790716324e-8	5.809805114775912e-8	5.906732081228938e-8	2.927709663591571e-8	6.729044210729285e-9	-5.282527859584718e-9	-5.216817422493136e-9	2.959074096864356e-10	2.40807263018894e-9	8.638374127123427e-9	2.7746466235711864e-9	1.4016827698526413e-8	2.207822813460325e-10	7.622170894450164e-9	1.4627531408351047e-9	2.4624365879688526e-9	-1.0897638347273642e-9	-1.4623427802007427e-8	4.033819145377038e-8	1.2279720984498255e-7	-1.6455304485685218e-7	-3.7128656882323696e-7	5.001944280991211e-7	8.366838566420398e-8	-2.295958267950482e-8	5.039063070144678e-7	-9.216542441459197e-7	-2.83716566462644e-7	1.9341165335973187e-8	-3.377456447850591e-8	8.778980579160489e-7	1.2789177272765073e-8	1.8461143258541313e-7	4.858278619401801e-7	-8.001511840882713e-7	-1.7398890372888332e-7	3.530470192858459e-7	-4.509730894275421e-7	-5.773766417194182e-7	1.0229561697716605e-7	4.419072426875559e-7	1.5188971969060105e-7	-1.000714948684589e-7	-1.1114725328997821e-7	8.810860874230997e-8	3.5532107289792947e-7	6.461909551891409e-7	0.00000104123139932355	6.611163677616716e-7	-0.0000025737897347832828
"t=35"	-0.0000026925492081497637	5.56087649150605e-7	9.039295117974078e-7	5.713607926782771e-7	3.710802128908952e-7	3.3194600534969254e-7	2.9173344784361177e-7	7.106443378201988e-8	-1.8018594760693674e-7	-2.1101050440286429e-7	2.703540712412078e-7	5.240595565281225e-7	-1.0899476454717671e-7	-7.045847882913847e-7	5.949832249108056e-8	1.8642910792898704e-7	-8.971691562997819e-7	3.638895018642785e-8	2.80449343748046e-7	-1.8289391379155973e-7	8.533389762588328e-7	1.664951280178073e-7	1.5237828587810753e-7	-1.0549407547522094e-7	-9.867769699134499e-7	3.960894163768103e-7	-1.0033657971142418e-7	5.532555202858447e-8	5.324193120825882e-7	-2.8794192674652663e-7	-1.7971056920362827e-7	9.526466682174828e-8	3.548727589564038e-8	-2.6689044307914855e-9	2.1593871135650033e-10	1.4788876789850747e-9	7.502650833934865e-9	6.993715606640194e-10	1.5231936933979284e-8	6.466480684252929e-10	1.254951298435003e-8	-8.996544731409983e-9	5.7675705322779436e-9	1.1420220324964703e-9	2.337137294805558e-8	4.429996336430264e-8	6.297279664391198e-8	4.8277512765260155e-8	5.187075402535157e-8	2.0517909038453297e-8	-6.9709256145245035e-9	-2.1124463511768e-8	-9.232358011423969e-8	-1.1277158284972444e-7	-8.838954479450933e-8	-1.0113906823150387e-7	-3.880630128350049e-8	5.495317867421079e-9	5.7452914092870344e-8	7.046574823643681e-8	1.0774643388611338e-7	1.1914043984706524e-7	7.829525860980624e-8	6.970190968846879e-8	1.0568645725239634e-7	4.005822185071395e-8	1.839727004071534e-8	3.6400629288557695e-8	3.3376010510899334e-8	2.0185337401557035e-8	2.748939553764984e-8	5.377438849762939e-8	5.6049155761073166e-8	2.1116617121563763e-8	1.5817538501217143e-8	2.0508828968424098e-8	-1.403063842886354e-8	-7.871475793397309e-8	-2.0346164197881933e-8	1.9717145482989196e-7	0.000001304573420735089	0.00000536772095360849	0.00001852510528621565	0.000057759717421501655	0.0001654902852123996	0.00043854813716603935	0.0010760084745508047	0.002444744585464731	0.0051435653908293855	0.010024684500007042	0.018116878391704727	0.030410844115401403	0.04752578124355478	0.06935557697456995	0.09484639298934716	0.12202695607107916	0.148309717942693	0.17095557257363914	0.18753906522618724	0.19629120273827816	0.19629104443090128	0.18753895443333946	0.17095575822569975	0.14830972069212844	0.12202691097990148	0.09484645092382149	0.06935560547422404	0.04752576015890664	0.03041089578943046	0.018116867908856027	0.010024680835521327	0.005143582397769131	0.002444742525357979	0.001076013628549144	0.0004385400888834434	0.0001654918924670623	0.00005775085450798745	0.000018533669727816005	0.000005377804416561993	0.0000013126919342631993	1.9161338205009315e-7	-6.182431322443449e-8	-4.920702956212608e-8	-1.6561063631570505e-9	2.012630795356074e-8	-1.6795836610405956e-8	3.401467696395599e-8	7.156092940441283e-8	4.395491359776571e-8	4.053608904097672e-8	2.0287412416664097e-8	3.1211156548138774e-8	1.5307892953231317e-8	4.8655212081527566e-8	4.8406112562737746e-8	2.7749787134823123e-8	1.2469005361559482e-7	8.271514317925721e-8	8.100368520391754e-8	1.4498102463011975e-7	6.198426860670736e-8	4.748032689239068e-8	1.9705822973392628e-8	-4.4966196321993834e-8	-8.882781898922332e-8	-1.1474825056811966e-7	-8.626550140888867e-8	-9.610859164066454e-8	-4.9640486388113914e-8	1.7719121836456964e-8	2.3360300804853296e-8	5.790055657151072e-8	4.794969599153376e-8	5.20164966655301e-8	4.296620370602966e-8	2.313144686905133e-8	5.186006513113739e-9	-1.8150217995227536e-9	3.898695033477395e-9	1.4629237821139895e-9	9.935653078052553e-9	4.101282646828963e-10	1.4254704083782599e-8	3.3839797630719204e-10	6.571930888377153e-9	-2.144148081306696e-9	-7.2927492933416715e-9	4.225812522129502e-8	9.281164969898725e-8	-1.7850580402711813e-7	-2.833683770964157e-7	5.302546706165145e-7	5.582394546621572e-8	-1.0654564419620982e-7	4.016432524345248e-7	-9.939710823303471e-7	-9.680268464595798e-8	1.433761117608512e-7	1.715973644289548e-7	8.517287757303649e-7	-1.7932157114763925e-7	2.80052209422621e-7	3.324133457383027e-8	-8.964039582837202e-7	1.8633919252053488e-7	6.03619574324199e-8	-7.045930429105951e-7	-1.0930054727964489e-7	5.239510364463129e-7	2.7038536243306766e-7	-2.1083294532431296e-7	-1.8028668469227682e-7	7.10067216136423e-8	2.9184437455587187e-7	3.3190265646965145e-7	3.7101477778911374e-7	5.714369768483607e-7	9.039215214112772e-7	5.560697724504848e-7	-0.0000026925398373123244
"t=36"	-0.0000026067933657225595	5.887596815634666e-7	9.11737810360691e-7	4.558631125917145e-7	1.4907610734749e-7	2.1625511270606523e-8	6.713611955255772e-8	2.8200882129514326e-7	3.684203102594097e-7	1.4838347162093868e-7	-2.663170912686752e-7	-1.4198787456898287e-7	5.066943882248154e-7	4.643975145546264e-7	-5.281982605742641e-7	-3.090162777885652e-7	3.925648220937106e-7	-7.216069252136137e-7	-3.9922066530362343e-7	2.668472622868734e-7	-3.3834615165151405e-7	7.215262638471387e-7	3.0042947485320326e-7	2.644258474404637e-7	1.0525661753302273e-7	-9.953879470669946e-7	3.2414635109390133e-7	-1.903494782906634e-7	2.9623714592474926e-10	5.422166098334458e-7	-1.975506568330232e-7	-1.829812200648817e-7	6.994370349566736e-8	4.2110077980161975e-8	-7.4224079105178475e-9	3.4622924527383248e-9	5.489625420906918e-10	1.8242449439931363e-8	-1.3092129602654268e-9	7.58237739262313e-9	-5.393985480495189e-9	1.3773280849171954e-8	6.900547688815095e-9	3.333934539551109e-8	4.508866890962082e-8	4.3633800128617395e-8	2.922881825462298e-8	3.049177343950049e-8	-1.3282207445008964e-8	-3.03573487459019e-8	-6.211134484512826e-8	-1.1409927447303403e-7	-8.085299452176287e-8	-5.431836813674096e-8	-2.794402054195899e-8	5.4493652701381734e-8	8.372491577812724e-8	1.1430014779101327e-7	9.903852327131091e-8	1.1680889366871838e-7	7.325943529590262e-8	3.255415326197664e-8	1.1611582029225076e-8	-1.0907471814647351e-8	-7.334001606018603e-8	-4.636937334101532e-8	-3.6377197254466864e-8	-5.0342146562520895e-8	-3.223195088608577e-8	-1.6530736224318332e-8	9.676449197471015e-9	4.923163376968631e-8	1.1228417118314127e-7	1.3776810137144935e-7	1.2767155577186884e-7	1.219961121012858e-7	1.1481664718981932e-7	1.3776828200473545e-7	9.118490540416246e-8	1.8872093821009628e-7	6.566858334888792e-7	0.000002532005848543406	0.00000907204812017337	0.000029409180303696658	0.00008795475812861664	0.00024387694260374904	0.0006285721313815662	0.0015056019905379525	0.0033496630321149246	0.0069196611103607975	0.013274230199354697	0.02366465949504115	0.0392598350829475	0.06072339292883999	0.08775389662900246	0.11876149912231437	0.15084720858286638	0.1801692024517968	0.2026516570148753	0.21487089552232308	0.21487078935810966	0.20265163099040218	0.18016930252915175	0.1508472144345625	0.11876150704769095	0.0877539419499036	0.06072336319542049	0.039259899113919916	0.023664681795490305	0.013274186854824288	0.006919670453032545	0.0033496735860679694	0.0015056022927129042	0.0006285838227236829	0.00024388415564458032	0.00008793122217776173	0.000029423528741356897	0.000009080042060682914	0.0000025346384939783917	6.431747082702444e-7	1.7680989550239445e-7	1.077688509543151e-7	1.270057313762507e-7	1.0783073223219475e-7	1.0297431785044608e-7	1.7971456156562482e-7	1.2146341787921955e-7	8.419130914649742e-8	7.729137407874731e-8	2.1229983548920472e-8	2.3453805564344066e-10	-4.4897534690058194e-8	-3.820949523447581e-8	-7.995442596886448e-8	-6.71245272698684e-8	-2.2445094671752486e-8	-5.348700604645984e-8	1.456913756303635e-8	6.261421436892789e-8	4.688100452288069e-8	1.3812423782511019e-7	1.183136577598276e-7	9.239712861486282e-8	9.041065174297813e-8	3.842821794108886e-8	-1.146315997679892e-8	-7.854533645712536e-8	-7.222547127039292e-8	-8.958601516173559e-8	-9.152682567403758e-8	-2.5217724020087928e-8	-1.0033607500403718e-8	2.894184247814735e-8	3.992685426723597e-8	4.1661977201457034e-8	3.98347247410058e-8	3.138236259747629e-8	1.5738654712826872e-8	2.0077821627495496e-9	6.442147593155312e-9	2.2489099471556528e-10	9.932962119485467e-9	-1.6997332430435108e-9	1.2672523919121659e-8	-2.3504338475532904e-9	1.679488770278681e-10	3.966807415878293e-8	6.595150570110064e-8	-1.8207426188965314e-7	-1.9808642526264464e-7	5.40727892350823e-7	6.391064788502376e-9	-1.87567933407351e-7	3.220973746609346e-7	-9.987890359219875e-7	1.0817049578282223e-7	2.597729610309685e-7	3.0748866741703296e-7	7.124759080490151e-7	-3.3334662641326673e-7	2.645683191415671e-7	-3.956429198703759e-7	-7.213875010680937e-7	3.9010263030991865e-7	-3.0875453782552853e-7	-5.285002697696939e-7	4.652109989455866e-7	5.066765303984866e-7	-1.4221026367611245e-7	-2.662004395803663e-7	1.4820743543531023e-7	3.685363550998133e-7	2.8206876068193054e-7	6.700623333966149e-8	2.1680233719401087e-8	1.4913605139721398e-7	4.5577594653956055e-7	9.117651839085639e-7	5.887771228341165e-7	-0.0000026068046525828947
"t=37"	-0.0000026428263443234457	6.111482616644182e-7	9.625984640493357e-7	5.9081862469057e-7	2.9741126861271283e-7	6.732493640360104e-8	-1.1470937477664478e-7	-2.4019935518371227e-7	-1.0440458231286698e-7	2.6251989349024285e-7	4.588022379792278e-7	8.552245966964023e-8	-3.4382265734489437e-7	1.2382990821624418e-7	7.644432127307255e-7	-3.483109167756737e-8	-5.266827094452253e-7	3.9298878584670405e-7	-3.7736217983752596e-7	-6.909733073490187e-7	1.758642327320814e-7	-4.588749143996651e-7	5.039300590148343e-7	3.6000765379906596e-7	3.49355118722805e-7	3.0725406807707856e-7	-9.59665280131361e-7	2.744802292120596e-7	-2.4917928542755874e-7	-5.911561884452965e-8	5.303555097313506e-7	-1.2108389013665288e-7	-1.7598080792602389e-7	3.4989994901479804e-8	4.278358367582058e-8	-4.1590197952245944e-10	1.1377783715182943e-8	-7.782715583104505e-9	8.576378940361451e-9	1.5367936923027514e-9	1.7114687556052388e-8	1.0205237988003546e-8	3.71622039807562e-8	3.471991616432746e-8	2.337915372407906e-8	1.5943285913699867e-8	7.336247387357275e-9	-3.970803119646149e-8	-4.482228543878364e-8	-7.521846756564088e-8	-7.659176082253083e-8	-2.1268279692954195e-8	-1.3343844917912406e-9	5.193059093855368e-8	1.038782392326354e-7	1.0422884610949978e-7	1.1178135106426623e-7	8.385729843851664e-8	8.426581377118936e-8	1.936765459120693e-8	-3.033648732220229e-8	-6.567752830477502e-8	-6.29754891567913e-8	-9.500019326758036e-8	-7.162950133032808e-8	-7.528426304581615e-8	-7.733043116964211e-8	-4.285922183822066e-8	-1.931019122380917e-8	2.01905251406842e-8	3.93820227539976e-8	2.4918808350093968e-8	1.6317808770871522e-8	8.283481456317077e-8	1.2770421542462884e-7	1.3604446180703889e-7	1.6900183030799099e-7	1.7368074978207915e-7	2.70052916917507e-7	4.098092207804882e-7	9.233935182040298e-7	0.000002672984803275824	0.000008137216772952094	0.000024405788468628842	0.00006975138450726615	0.00018889069998218044	0.00048246210448055216	0.0011597288963980379	0.0026167919787456473	0.005528894851241528	0.010917753479330439	0.020122864045224342	0.03459785355292089	0.05548944979967507	0.08305378465697755	0.11608620536148229	0.151625247739532	0.18517341884123706	0.21153035040944002	0.22607357189390165	0.2260736283274266	0.21153040383591648	0.1851733706442209	0.1516252564167374	0.11608634681423757	0.08305374426641121	0.05548942161317716	0.03459792184423949	0.02012288389551853	0.010917724097301074	0.005528896512833392	0.0026167878382561405	0.0011597415844061265	0.00048246321370026823	0.00018888014561235789	0.00006979554386410403	0.000024385467216836432	0.000008117488052628019	0.0000026669868740114566	9.200496978722938e-7	4.133538181738672e-7	2.8219074355018137e-7	1.6554647241928677e-7	1.6644842348867428e-7	1.8486758457392227e-7	7.774684185335445e-8	8.910885318513806e-8	5.5078727800861316e-8	1.8804235391023383e-8	2.496467066404051e-8	-1.7037645516637667e-8	-1.6828330950957593e-8	-6.071821045949832e-8	-3.040780216512218e-8	-7.004226787454826e-8	-9.401717360191242e-8	-6.492445214778542e-8	-6.687364417778952e-8	-6.882430347854296e-8	-1.2827404805015874e-8	-1.4278543569723467e-8	6.791725781774005e-8	1.100009732191154e-7	9.904361886192703e-8	1.1480936201735403e-7	9.337023654243382e-8	6.883601100238224e-8	-1.1662163235115486e-8	-3.8841483585017045e-8	-5.107318568065011e-8	-8.771244963678981e-8	-4.4773239227247075e-8	-2.9267927081910727e-8	-4.220414573374853e-9	2.0849919124543703e-8	3.09672302245545e-8	3.284083383015002e-8	2.92458748329949e-8	2.106570218263215e-8	4.0576700888195205e-9	9.252749122445891e-9	1.1353760154264592e-9	8.753575309050632e-9	-6.0836512494333306e-9	7.786798095210656e-9	3.584090435548859e-8	4.217833626807277e-8	-1.795342393640098e-7	-1.197518434414846e-7	5.29578244590212e-7	-5.84178959650572e-8	-2.5404405523676843e-7	2.76643940089194e-7	-9.51804903004394e-7	3.054317817552388e-7	3.484149352361854e-7	3.5845453572047603e-7	5.01421158149995e-7	-4.514886762230219e-7	1.66659994249585e-7	-6.867485489170377e-7	-3.801162831162941e-7	3.9698710452285013e-7	-5.264900715395981e-7	-3.683466820447734e-8	7.646702715469189e-7	1.2320214848315914e-7	-3.428440765729235e-7	8.547449470430735e-8	4.584210177016601e-7	2.6273087205819223e-7	-1.0444426112865557e-7	-2.402590394412485e-7	-1.1457563886541067e-7	6.723100676175875e-8	2.973919084325871e-7	5.908985424296631e-7	9.625483670117063e-7	6.111533091823773e-7	-0.00000264281934891919
"t=38"	-0.0000026510442324712002	5.588735689787683e-7	9.016309847620363e-7	5.090015737785336e-7	2.752903089930925e-7	2.1305303632424e-7	1.7867218338185609e-7	8.137589679879653e-8	-1.560620729312845e-7	-3.880118641941266e-7	-1.9633649495087724e-7	3.189351286403408e-7	4.6600896297377403e-7	-1.4658499203346054e-7	-2.8003842078572205e-7	6.450904590504791e-7	4.958434571822323e-7	-4.793216452636528e-7	2.667943688194896e-7	1.6798114677030185e-8	-7.987720911373231e-7	4.289285737701931e-8	-5.245991244740011e-7	2.54787449027738e-7	3.285641620998092e-7	3.937343354687428e-7	4.890746577723704e-7	-8.638411057582118e-7	2.571032309273136e-7	-2.971067237789171e-7	-1.309542310146128e-7	5.042567366997375e-7	-5.7840590317326246e-8	-1.5591063651232417e-7	2.1889490220416974e-8	4.006536780121195e-8	-4.918152662902742e-9	1.0145202455902336e-8	5.0064069556654545e-9	1.6858539231279224e-8	1.4683192328668326e-8	3.532521675175815e-8	2.2053560089219104e-8	1.283032702303899e-8	1.1000595656618373e-8	-1.4121090075036591e-8	-4.9336433827207316e-8	-3.700852935217824e-8	-5.6591423103213856e-8	-2.153074218913531e-8	1.828243834101073e-8	4.549452192748049e-8	1.0027750763086374e-7	1.0702617780911083e-7	1.0245668624619952e-7	9.354857943844053e-8	5.7654303997622947e-8	3.668784254173829e-8	-4.025710620414458e-8	-6.116950668211274e-8	-3.809858450942727e-8	-2.278844346559339e-8	-7.897310627669185e-8	-4.214826421211626e-8	-4.355946658929355e-8	-5.8383510026516205e-8	-2.310369029423498e-8	-3.729334552282637e-8	-4.820522325754695e-8	-6.248496697836003e-8	-4.7105198741626e-8	-8.350614533192413e-9	2.5380597956647932e-8	-2.0122548072265545e-8	2.0885307372431328e-8	8.806539131267499e-8	1.1730936255727187e-7	1.978335961716482e-7	3.0314046095547553e-7	7.110926082409819e-7	0.0000018696731455269955	0.000005073139456746034	0.000013949254023426505	0.00003750518085188226	0.0000973424598446071	0.0002417167849678714	0.0005731861599758137	0.0012950126412402119	0.0027814863104105303	0.00566532352842497	0.010912037192688961	0.01982044645636194	0.033864986336224256	0.054313787443211026	0.0816365606889704	0.11485313876388481	0.15110355939674391	0.18575880739784612	0.21325515204845025	0.22852224497392137	0.2285223841082734	0.2132552677462617	0.18575868942928575	0.15110358769691734	0.11485325677611913	0.08163653650283242	0.0543137470816768	0.03386504837802351	0.01982046306215013	0.010912050198965684	0.005665309230399984	0.0027814708961351187	0.0012950177302127885	0.0005732078399026674	0.0002417377048603564	0.0000972915464753088	0.00003752008030155629	0.000013959692387599532	0.000005046792731167038	0.00000188132073020153	7.486622273233934e-7	2.807751292577265e-7	2.0976225323376951e-7	1.2885922751060264e-7	2.3341640065233094e-8	5.471348740737625e-8	1.135181060263335e-9	-1.6490697696269763e-10	-3.1509918119176916e-8	-5.247887036041732e-8	-2.4477512239329258e-8	-4.5514782831546086e-8	-2.291603340420778e-8	-7.532848333990927e-8	-2.1366203584172183e-8	-3.43132972036031e-8	-4.842068423993595e-8	-6.552507203494429e-8	-4.1833850827899255e-8	-4.9826826442611605e-8	-3.448044372245107e-8	-3.822445437950961e-8	9.283802837600774e-9	7.259738887821499e-8	8.453762545546084e-8	1.044149078310852e-7	9.867145633890573e-8	1.0705105191188835e-7	5.6445976448493695e-8	7.402319868177187e-10	-1.015391393188736e-8	-6.164765353755541e-8	-4.8323600343458395e-8	-2.9322992700642203e-8	-2.0394511968113704e-8	3.679141102885808e-9	1.8771813103946045e-8	2.7485050568820668e-8	2.6272174324937225e-8	2.6441840494939584e-8	7.3423096491609385e-9	9.381841525879508e-9	1.0890089940929215e-9	1.0953343121400394e-8	2.812846244815148e-8	2.657957254292853e-8	-1.622843183168854e-7	-4.806284847891362e-8	4.977360262836683e-7	-1.2865753951096792e-7	-2.9926042777184136e-7	2.606370682611825e-7	-8.676181814104567e-7	4.852301775937207e-7	4.010079156513413e-7	3.259918011089269e-7	2.601739524932256e-7	-5.28533782517826e-7	4.0314853566592035e-8	-7.913903878886686e-7	8.935277517885254e-9	2.6989676249478123e-7	-4.829079887080923e-7	5.003841474504611e-7	6.454432822655676e-7	-2.817810675903587e-7	-1.4649226154350714e-7	4.6532397579568396e-7	3.1969316627300515e-7	-1.959328890244194e-7	-3.8858442752420785e-7	-1.560554097057576e-7	8.158018949266932e-8	1.7852332945267335e-7	2.1308067221781357e-7	2.753568065783085e-7	5.08924374309494e-7	9.016573034870135e-7	5.589012633810952e-7	-0.0000026510663737600026
"t=39"	-0.0000025401849537143306	6.548753175295019e-7	9.671717426940063e-7	5.275146897076866e-7	1.9566490250255697e-7	-6.436355559635842e-9	-4.550934407099305e-8	6.033367982993809e-8	1.8448994731912194e-7	1.7617985059725783e-7	-2.0932304733989326e-7	-4.907065745962669e-7	-1.8705112336814267e-7	4.6586609026011416e-7	2.372524442462165e-7	-4.2745759876172684e-7	2.3490806788650787e-7	8.21966028241583e-7	-2.1295282814914884e-7	8.64949039058871e-8	3.512826254326029e-7	-7.111330467823862e-7	-7.885907193916353e-8	-5.538819528583261e-7	1.6971901217743834e-8	2.226223088097612e-7	4.0482029395327856e-7	6.254768066815686e-7	-7.570728808303784e-7	2.668707153041794e-7	-3.165405567662205e-7	-2.0425124269696227e-7	4.655310034129556e-7	3.2766446222964873e-9	-1.4200216025272994e-7	3.3141429600647143e-9	3.806701920350264e-8	9.334553019435532e-9	1.2711252606045775e-8	1.3534228626710387e-8	2.813658495082194e-8	1.3175545543475664e-8	6.989936740531277e-9	-4.1485725965628717e-10	-3.191435105076579e-8	-3.807311554915316e-8	-1.9736449585749938e-8	-2.796129650040058e-8	2.3873814702923823e-8	5.01359375126853e-8	8.912086879586667e-8	1.0797631511128003e-7	9.37322539584784e-8	9.304166259660462e-8	5.6429204864372196e-8	6.896092585861879e-9	-2.8193001821996688e-8	-8.599140877141309e-8	-5.876392783488171e-8	-3.168047257862128e-8	-5.6694945294033516e-8	-7.370212695700928e-8	7.696211001828601e-9	-1.9221422897786056e-8	-7.0323672440864016e-9	3.5068047354869236e-8	-8.880956192669487e-9	7.35017569031271e-9	1.4234079692698742e-8	8.926441474876867e-9	-2.34375945318277e-8	-5.3916548337085146e-8	-8.212878144231439e-8	-1.9703668807657948e-8	-5.379772172187103e-8	-5.2581192289125056e-8	1.6065501595718956e-8	1.2030861862299957e-7	4.797836112846454e-7	0.0000013951289444813497	0.00000393135677612122	0.00001090220633093164	0.000028932516993651625	0.0000734812672670282	0.0001780557016293205	0.00041174223805051646	0.000907439631110063	0.0019055783284798178	0.0038121629934948498	0.007261981495566783	0.01316253026104508	0.022670975492224632	0.037042936005523774	0.05730247249459397	0.08374146455137621	0.11536457705219572	0.14951304552393585	0.18195079899373978	0.20759694772246362	0.22181265051749965	0.22181280138190718	0.20759706998229388	0.18195068900756672	0.14951303775060187	0.11536466532772938	0.08374148786260793	0.0573024748493447	0.03704292282237254	0.022671004779025283	0.013162567462531083	0.007261971296974701	0.0038121390364201924	0.0019055975476131026	0.0009074347286354145	0.0004117077374925504	0.00017810013590768836	0.00007346288017862079	0.0000289136674198609	0.000010955856987959756	0.0000039438013164083685	0.0000013336125572749324	5.044716959723416e-7	1.2041479180435744e-7	-1.6835244309731934e-10	-3.7945071529321694e-9	-6.449606604341795e-8	-6.33077287259809e-8	-8.218093683343142e-8	-3.03118670164082e-8	-2.2065461235953876e-8	-2.514501074024622e-8	1.869571775170442e-8	8.011714403011183e-9	5.951542247917274e-8	-1.5283949661437646e-8	1.1925024745451651e-8	-1.4535164516438215e-8	-1.9050294453037964e-8	-5.825168425399596e-8	-6.15042740070848e-8	-4.887517535134833e-8	-5.8502665822857125e-8	-6.582990697001634e-8	-4.032581812918323e-8	2.2532971821753733e-8	5.606497166521507e-8	9.070439155323129e-8	8.990155875299166e-8	1.0349245882501634e-7	1.0025458863083259e-7	4.2846104442162414e-8	2.6666176267120534e-8	-2.527430698062716e-8	-4.239222994861791e-8	-2.4348743798974226e-8	-2.537203758201656e-8	-7.861501449824004e-9	5.71116687275719e-9	2.091367623524576e-8	1.9436174780729232e-8	2.5124332836412577e-8	9.363985475907555e-9	1.2246816227801105e-8	2.8076061919790618e-8	1.3557771572081379e-8	-1.4656672109314428e-7	6.649997108532091e-9	4.5607870957642405e-7	-1.9372757154023645e-7	-3.231962664163035e-7	2.6939211361654003e-7	-7.616753525674369e-7	6.278193576125801e-7	4.049186987931108e-7	2.187316212598489e-7	2.4561934375277872e-8	-5.613913762747558e-7	-7.001489943370132e-8	-7.153889038935546e-7	3.4956759242810165e-7	9.27956963492349e-8	-2.1974097552668326e-7	8.251770220457644e-7	2.299161954155693e-7	-4.229903446395511e-7	2.3833551110463702e-7	4.6441558243515146e-7	-1.871988549728698e-7	-4.913631773684202e-7	-2.0899445496436186e-7	1.767049581102853e-7	1.8430275383618522e-7	6.01455183435462e-8	-4.537050490860395e-8	-6.443429678704149e-9	1.9557308605921975e-7	5.276225585326699e-7	9.671478011785695e-7	6.548381392690317e-7	-0.0000025401588000795172
"t=40"	-0.000002587840148504661	6.367463176726318e-7	0.000001009527298756474	6.43801673527733e-7	3.773397069251061e-7	2.002832312220093e-7	2.0864782679375082e-8	-1.715713286998266e-7	-2.048245035801699e-7	-7.009889080311638e-8	2.4870974846269434e-7	1.8215920127850893e-7	-3.116866612584701e-7	-5.994293428290831e-7	4.9751769926054124e-8	4.7324166030371373e-7	-2.657103121972426e-7	-2.3041762642339592e-7	8.18781931699597e-7	1.3922102937158343e-7	-5.274030034918553e-8	5.715901043590321e-7	-4.937336963717343e-7	-1.4027314620967957e-7	-5.391951855004962e-7	-1.6692058313338975e-7	5.676654657449376e-8	3.6418098836588086e-7	7.196306410772735e-7	-6.46038495921708e-7	2.9286942992978737e-7	-3.119702995935114e-7	-2.6428677213363727e-7	4.0614795293603123e-7	5.0287255248804286e-8	-1.1870229765786888e-7	-4.637742412327839e-10	3.0961619268410345e-8	1.8520185607329154e-8	2.2719818582039863e-8	5.5632437545583e-9	-2.0916598453268875e-9	-1.0015305473842773e-8	-3.065280185232666e-8	-1.4473807041781583e-8	-4.3808152661029e-9	5.116350010325732e-9	6.116847817150273e-8	7.102128474212321e-8	1.0408025852282066e-7	8.614240398774342e-8	7.560695214348101e-8	4.982155521471299e-8	-1.9069827938977824e-8	-6.502237848149406e-8	-8.876815815739292e-8	-1.0310119480383406e-7	-5.952008508280926e-8	-4.8929519547158407e-8	-7.778515964673716e-8	-3.46607845758129e-8	3.148910021621987e-8	1.0653396720350372e-8	7.97203278946057e-8	9.017811231082362e-8	6.153654197316172e-8	1.0977628217556656e-7	7.456778716719015e-8	5.7609122916524313e-8	2.2052149106777108e-8	1.330865717630303e-8	-9.074004214681963e-9	-3.108134882801039e-8	-1.2387449621620306e-7	-9.832226899320062e-8	-9.39959108325894e-8	-3.437087281454865e-8	2.2777683927888148e-7	9.52107261364965e-7	0.0000030597112090635648	0.000008820582498070273	0.00002374779477154476	0.00006075002274552599	0.0001475064942283444	0.00034050463530221897	0.0007469128725942076	0.0015569416516536538	0.0030835586158693973	0.005802317614430397	0.01037558012888029	0.017635920763917623	0.028502153873075864	0.04380429391316176	0.06401476290729902	0.08891724355043373	0.11729585100241002	0.1467775175110596	0.1739801718356323	0.19506227109360308	0.2066134051996199	0.20661343437360868	0.19506233217954083	0.17398021658619556	0.14677747185226186	0.11729582586811504	0.08891731562287841	0.06401481650708407	0.043804265665522646	0.0285021448650834	0.017635960090397473	0.010375609232270211	0.005802316616567937	0.003083507042658251	0.001556933123509463	0.0007469707191626318	0.00034047242222379204	0.00014750546445019275	0.000060801397645526833	0.00002371488235664021	0.000008780117136009125	0.000003109513183052748	9.374300662390311e-7	2.2287271683740784e-7	-2.196993598158059e-8	-1.1440975777876616e-7	-1.1397350974107212e-7	-8.715791854907451e-8	-3.4301282147986e-8	-3.834382744649645e-8	2.9062257378420497e-8	5.416679693670545e-8	4.86220808060267e-8	9.06466876005041e-8	5.079772857907727e-8	1.1431387147986527e-7	4.660499197672863e-8	6.969280130775246e-8	3.651609747912232e-8	2.3448706309991962e-8	-2.678338251183021e-8	-7.149681391371843e-8	-4.688128063534691e-8	-7.02121542017764e-8	-9.936415579225866e-8	-1.0233841307716318e-7	-5.1947833035193014e-8	-6.680270558945267e-9	4.483940019284205e-8	7.247091615703027e-8	8.092254122349374e-8	1.0642656234072234e-7	7.411279134839077e-8	6.03326568704432e-8	1.8599187412426943e-8	-2.4998075609516945e-8	-1.4301624218227005e-8	-2.1516561421464075e-8	-1.2135410343283581e-8	-6.482863024181995e-9	1.2443334918010862e-8	1.3507508112020616e-8	2.3791714154342003e-8	3.020596983649426e-8	3.2178386621950494e-9	-1.2188875853080816e-7	5.25052216149291e-8	4.0375174381601653e-7	-2.599158670513191e-7	-3.217527141385901e-7	3.029481130401024e-7	-6.499193073716825e-7	7.230253462608971e-7	3.6096990452261224e-7	5.70384509623878e-8	-1.6868173391415553e-7	-5.44324987972189e-7	-1.299998199089103e-7	-5.044570318135655e-7	5.816222417021066e-7	-5.7740520698068565e-8	1.3879803328897822e-7	8.24882439021124e-7	-2.3639586443913174e-7	-2.6271167152813746e-7	4.679560177134334e-7	5.306469785804069e-8	-5.980020930662633e-7	-3.121391191074352e-7	1.8178525540424317e-7	2.479968634894192e-7	-6.980224498409626e-8	-2.045200274691794e-7	-1.7165580323830198e-7	2.0731782846006297e-8	2.0031027991862516e-7	3.77441210730467e-7	6.436993422731518e-7	0.0000010095648409480518	6.367683655916778e-7	-0.0000025878602409878937
"t=41"	-0.0000026290743926349336	5.901949321485134e-7	9.258512659870988e-7	5.374108708045e-7	3.0112157367589987e-7	2.3012700689495347e-7	2.3924024128429977e-7	2.545464892200755e-7	7.866322770944123e-8	-1.548969661424593e-7	-3.271210649025136e-7	-6.085530457333732e-8	3.061134183912628e-7	1.3198835235872508e-7	-5.670672648117048e-7	-4.6137001907808894e-7	3.6458143548578903e-7	3.877324594725451e-8	-5.435739149906027e-7	5.437817159892333e-7	4.425437115651576e-7	-1.3056097936114952e-7	6.734393281915274e-7	-2.1202952660281937e-7	-1.2531990833952733e-7	-4.8485775616669e-7	-2.903938860487898e-7	-1.2878987720732482e-7	2.827047366205093e-7	7.684545959563138e-7	-5.384747244763233e-7	3.4027716011575393e-7	-2.9045692129248124e-7	-3.101296041085888e-7	3.4547773353210687e-7	9.146258539427521e-8	-9.406562861968837e-8	1.8786072697452028e-9	3.196118536497039e-8	1.7900924076386104e-9	-6.699098387130675e-9	-8.325389155849905e-9	-1.7338754432216774e-8	7.619053388197017e-9	1.3253421582426483e-8	3.952393989870018e-8	7.849637284618183e-8	7.048849703927829e-8	8.865646006217531e-8	4.5277781191011e-8	3.086410382824312e-8	-2.572650514842678e-8	-8.175334020865677e-8	-1.0021673957361088e-7	-9.443136927966833e-8	-7.421966263798652e-8	-3.9597881751340935e-8	-2.731491188789903e-8	-2.9699734560573177e-8	5.4323036624559506e-8	9.027218728085984e-8	6.872781654898574e-8	1.0229876079570488e-7	6.664121821042812e-8	6.539141506056723e-8	8.485226610233099e-8	3.759489952681605e-8	4.008895937435142e-8	1.3801525255985325e-8	4.2796765353791955e-8	1.0923122295558585e-8	-2.233451201760772e-9	-1.3269213061661844e-8	2.678859289950708e-8	-2.783797492522666e-8	-5.442917228037913e-10	1.624149027490418e-7	7.347347247277369e-7	0.0000024277939890682276	0.000007159334191375599	0.000019647477860651463	0.0000508227642109782	0.00012438878382425855	0.0002891686442777486	0.0006381771522108171	0.0013368110059728266	0.0026566482392641477	0.005006915491178265	0.008946399464530574	0.015152499159448274	0.02432858775014446	0.037044652293160785	0.05353773705511444	0.0735270574341248	0.09610848862270771	0.11977288602148073	0.14255223504410464	0.1622649124094121	0.1768222124157487	0.1845634601059135	0.1845633610580678	0.17682220220246858	0.16226505252527956	0.14255221743172575	0.11977277286220933	0.09610858166048197	0.07352714297921903	0.053537679838359775	0.03704464124877971	0.024328641346294533	0.01515251605645529	0.008946369191449755	0.005006936790827088	0.0026566558166947196	0.001336766200314421	0.000638219633419701	0.00028921068919940396	0.00012431910743115893	0.00005081618876678906	0.000019699155895724907	0.0000071361255344903896	0.000002424138511369911	7.230892246079534e-7	1.5648961182446186e-7	5.002931402486865e-9	-3.502602430316415e-9	1.3431766809901546e-10	9.681917489956504e-10	3.626523170652263e-8	-3.173080909135706e-9	1.5440322465032352e-8	4.0039725535123694e-8	1.2621979350591062e-8	6.31886775126489e-8	2.8553867714720127e-8	1.0082331991512206e-7	6.01627724305942e-8	8.604489398766901e-8	8.075604951418569e-8	8.869182932524922e-8	6.75434296271149e-8	-2.9023457637222805e-8	-1.861689435944669e-8	-3.6616833898328593e-8	-7.695708126309597e-8	-1.1629489748976596e-7	-1.0485511747759801e-7	-6.139225361412315e-8	-2.3978394159129834e-8	2.8137049912224654e-8	4.6477254156407355e-8	8.154087760559037e-8	7.57425672182066e-8	7.035044247150068e-8	5.819849890897899e-8	1.2964138651483381e-9	6.073451741528402e-10	-1.1769705432485011e-8	-7.438955340610676e-9	-1.1337824901147542e-8	9.383309906851878e-9	2.5968294736777864e-8	5.486884502303724e-9	-9.285433311134739e-8	8.761667336099066e-8	3.4896511358351034e-7	-3.119910068072329e-7	-2.903351363769957e-7	3.454679294856433e-7	-5.474289611617777e-7	7.737373755034582e-7	2.804356434848998e-7	-1.2688725814502533e-7	-2.9121962763500875e-7	-4.837834761683979e-7	-1.264039377613102e-7	-2.1894153967583208e-7	6.8635273131612e-7	-1.4309657081490457e-7	4.530740631558672e-7	5.378288437940526e-7	-5.440310463233899e-7	4.493946903494361e-8	3.597374487185334e-7	-4.5854585994931085e-7	-5.721870257602291e-7	1.3449702385148754e-7	3.0704355280519735e-7	-6.077884084909613e-8	-3.273175688267571e-7	-1.5564428201830793e-7	7.900367959834398e-8	2.5471687237210716e-7	2.3931420145562043e-7	2.2995655801771875e-7	3.011020127674513e-7	5.374946145941806e-7	9.258484265917133e-7	5.901248758544142e-7	-0.00000262902882941507
"t=42"	-0.0000025790708138018203	6.312431105603977e-7	9.653934465170266e-7	5.459242574668011e-7	2.3342321686659062e-7	4.4480667482638125e-8	-1.190985454702087e-8	2.4203969273273174e-8	2.2154663392726093e-7	3.3166212909385706e-7	2.1441088426943367e-7	-1.7566654719747277e-7	-3.529238998822848e-7	4.7132222125156886e-8	4.154851049875674e-7	-1.5638528516603856e-7	-7.238098217454692e-7	-1.9306274134933687e-8	2.970304442406757e-7	-6.205696888583745e-7	1.0536146644035682e-7	6.03316779534957e-7	-1.5354608895457034e-7	6.691633189781498e-7	6.741466063164836e-8	-6.227943027958815e-8	-3.905169437823375e-7	-3.362353864222456e-7	-3.090906214309186e-7	1.7499556881350742e-7	7.744674315190991e-7	-4.5541552784467143e-7	3.9167906862314084e-7	-2.4697169942466957e-7	-3.4119825054190756e-7	2.8167309995552614e-7	1.1633295060597959e-7	-7.274495394948843e-8	-2.504737939279522e-8	7.740512786291731e-9	3.436084416996721e-9	-3.4762790424025525e-9	2.1376496239788878e-8	2.275564692233445e-8	5.539700087542343e-8	6.554852716167403e-8	5.31889704502575e-8	5.6407289394933e-8	2.1958850293657406e-9	-1.249526271340784e-8	-7.768462184642999e-8	-9.775713949444764e-8	-9.924966515306721e-8	-5.397735314272012e-8	-3.0550185603495095e-8	-1.4494366817885407e-9	2.4415409916045405e-8	3.68952108864562e-8	1.1151192857994374e-7	7.983851535442454e-8	3.939856052515012e-8	5.2174240483537915e-8	1.7501443960732388e-8	1.4298471295859372e-8	1.0253449311825591e-8	-1.1032822322398772e-8	-6.0832340276206764e-9	1.6952560133454142e-8	5.3290335477740314e-8	2.2725044068749867e-11	5.538063241328217e-8	6.702032506744615e-8	6.457419032823708e-8	3.476157606208119e-8	1.2320373521390593e-7	2.701909358471255e-7	7.318836556802211e-7	0.0000020661207318362074	0.000005991041020947385	0.000016418862207046026	0.00004265252712376544	0.00010517110257135531	0.00024642669999530575	0.000548093987231657	0.0011572826202179698	0.0023182616710502035	0.004402934206041764	0.007922922755605466	0.013499080942008579	0.0217648879152742	0.033194308421415686	0.04788447254950268	0.06536602194901464	0.08454395140190363	0.10384829107420557	0.12158618028393775	0.13636744638788878	0.14740493151633194	0.15453855534175598	0.15798679326976606	0.15798666359412994	0.15453848660044278	0.14740510131387363	0.13636746067777072	0.12158611575584677	0.10384827354371706	0.0845440179491529	0.06536606281385715	0.04788444147716231	0.03319428070306485	0.021764924402919217	0.013499148311975961	0.007922892611600951	0.004402883592438567	0.002318327088773997	0.0011572839969584692	0.000548043820209787	0.00024645745645601735	0.00010517868397430519	0.00004261323667709149	0.000016428041731963994	0.000005994764030181621	0.0000020933200767236926	7.234422825241893e-7	2.7085691522987787e-7	1.0208830170110872e-7	7.732114093439435e-8	6.240936345491832e-8	3.643880119863496e-8	6.24254532510804e-8	3.883761556799925e-8	2.7751121400854117e-9	1.2076362021495868e-8	-1.4978875917392998e-8	1.9964851993847788e-8	-1.730703336200179e-8	3.397763326251635e-8	2.1017303342141247e-8	5.2840646858065554e-8	5.182126516789509e-8	5.918141898764162e-8	1.0846324549618203e-7	3.185886932044468e-8	2.2892164830423667e-8	1.853166908816206e-8	-1.6395257484980164e-8	-7.094096476922829e-8	-1.1797673959978994e-7	-8.551347119301056e-8	-6.599220137015749e-8	-2.1127748994764772e-8	6.9312594552783935e-9	4.932466679541392e-8	6.251958306613403e-8	5.161467975245415e-8	6.991120826693731e-8	2.3072795785061828e-8	1.2986754005517298e-8	-2.2644591757270405e-9	4.65336935651095e-9	1.2426593087866422e-10	-1.7806308094669987e-8	-7.710318372655678e-8	1.1534128196988291e-7	2.8988412681396625e-7	-3.4959703754111615e-7	-2.3852998709550377e-7	3.881783999792887e-7	-4.575507069892737e-7	7.78810636203886e-7	1.7116085626600608e-7	-3.0586189603276637e-7	-3.362701913589561e-7	-3.9028128784313054e-7	-6.27925483831504e-8	6.916365646869593e-8	6.683987141542502e-7	-1.6472728692207284e-7	6.184537210129903e-7	9.243999088415222e-8	-6.095595989075164e-7	2.913558132533467e-7	-2.0082511320573815e-8	-7.185976872436939e-7	-1.5942985398531562e-7	4.178325049286613e-7	4.177671897309665e-8	-3.504933550058098e-7	-1.7485914249881773e-7	2.147057498458338e-7	3.3162054247082295e-7	2.205637278374084e-7	2.4513540308745974e-8	-1.1751822515115862e-8	4.448060852979552e-8	2.3348310074222667e-7	5.457576892631266e-7	9.655064797664537e-7	6.312607415681626e-7	-0.000002579111923028954
"t=43"	-0.000002661349424615267	5.838607431973841e-7	9.465634018823721e-7	5.851673338108654e-7	3.3635783847074663e-7	2.0332168060299693e-7	6.767814686448048e-8	-4.5722053032548615e-8	-1.6714203210366207e-7	-1.011110676296667e-7	1.8147074098973093e-7	4.245804798852504e-7	2.7777009548035636e-7	-2.442371080935146e-7	-2.960575152810563e-7	3.1726908689133637e-7	3.2347153811063123e-7	-5.665458945314228e-7	-4.5520266511722696e-7	3.6061001529308356e-7	-4.77847620139471e-7	-3.3555412459751466e-7	5.986804656465949e-7	-1.5672853015402666e-7	5.586476824470665e-7	3.126547952758685e-7	4.4972946033894345e-8	-2.7170443750446083e-7	-3.055932904505454e-7	-4.587890548579665e-7	5.107835676643191e-8	7.405786208725118e-7	-3.967720121345053e-7	4.4100863516582933e-7	-1.866825688479068e-7	-3.622401754110882e-7	2.1682515649601442e-7	1.072055193507282e-7	-5.797124535966702e-8	-1.672858773726915e-8	1.1237864860902391e-8	3.470499165825203e-8	2.9526015965508634e-8	5.962414439952823e-8	4.676003639847437e-8	3.8363368926042085e-8	1.9256808592160723e-8	-3.722939789785329e-8	-5.175686035308047e-8	-1.0287724394597575e-7	-8.648803029309704e-8	-6.61132594226288e-8	6.015654530067138e-9	-5.258570245914029e-10	4.12915444059081e-8	6.107362848783993e-8	6.398685503672397e-8	1.0568396546783987e-7	3.196019182638565e-8	2.0243717036017017e-8	4.174533418943582e-8	-8.782224947267991e-10	4.197541425554618e-9	-5.308932737868588e-9	-3.6828467053773295e-8	-3.372701173898207e-8	2.728294590248481e-9	-3.5353896477019475e-8	-4.0035479931255225e-8	5.0269109874712115e-8	-3.8554204273566484e-10	3.2207619682367294e-8	9.159436209493776e-8	1.6138248293273705e-7	2.7551063686015453e-7	6.686830487101503e-7	0.000001822975451926112	0.000005150510641649397	0.000013856601420503267	0.000035986037405955074	0.00008912639373082065	0.00021009226008039672	0.00047078268900901943	0.0010022486318487234	0.0020250798874676956	0.0038807621049898877	0.00704793806623194	0.012120236703279996	0.019719261081369677	0.030326536740783783	0.04405217178922072	0.06040468882266792	0.07817457069737588	0.09555022514876488	0.11052088142268268	0.12148491467243372	0.127828798945263	0.13017694227224308	0.1301208282409847	0.1294905969950133	0.12949052396706406	0.13012075295695147	0.13017699055164156	0.12782889212666826	0.12148486629684152	0.11052083364787835	0.09555027345360179	0.07817461340770127	0.06040466458109606	0.044052156316435664	0.030326573905649967	0.01971927868830714	0.012120267836113863	0.0070479606393411	0.0038807023063328616	0.002025049197746376	0.001002296693007998	0.00047078919030585364	0.00021008828171098504	0.00008912535402427757	0.00003597128118815185	0.000013880110012576274	0.0000051326384358230115	0.000001833356980784906	6.729027955953981e-7	2.95057263066667e-7	1.2162555607098113e-7	8.401308226879678e-8	5.59855516391039e-8	1.4553355076607488e-8	-1.80960108009387e-8	-3.983504082150091e-9	-2.0302561853924317e-9	-1.4653789404128759e-8	-3.676655113693528e-8	-8.752123137334422e-9	-1.4359277766828882e-8	2.5377213663801967e-9	-2.2364972762645152e-8	1.9631353431748266e-8	5.110083789450215e-8	3.943188164878819e-8	1.0444967757372581e-7	6.058358281713083e-8	3.704876883059427e-8	4.4359000361815504e-8	2.6713713796588934e-8	3.812712368045368e-10	-8.930898276471311e-8	-9.235130749019049e-8	-7.922270361948591e-8	-5.332354757747737e-8	-3.454791086543452e-8	9.715338977756005e-9	5.2526572313915665e-8	3.49562395696168e-8	6.176149935921416e-8	3.6979789119762074e-8	2.868007764611491e-8	1.1668450761170845e-8	-1.0558892205025927e-8	-6.756996606682719e-8	1.0921993320867074e-7	2.157264009650106e-7	-3.680249964777005e-7	-1.7292899057164135e-7	4.277967392551929e-7	-3.8773220523147245e-7	7.396256350711283e-7	5.207363962256295e-8	-4.5920136715338344e-7	-3.07140852195964e-7	-2.7237721900164047e-7	4.638847905802379e-8	3.134288947270747e-7	5.568352395846077e-7	-1.5286861643204475e-7	6.018057470136284e-7	-3.500231680053645e-7	-4.636436232718921e-7	3.486855680856493e-7	-4.4520831277150563e-7	-5.721477325248969e-7	3.234397428775182e-7	3.2108906766747936e-7	-2.977372348667018e-7	-2.411286562642445e-7	2.7192634577399843e-7	4.2608847472536127e-7	1.8252012923269945e-7	-1.0082457180260462e-7	-1.6680262870938378e-7	-4.678898946064436e-8	6.799331075946213e-8	2.034472635914497e-7	3.362566851627946e-7	5.85281836995577e-7	9.465138800512918e-7	5.838021156501227e-7	-0.0000026613018838661517
"t=44"	-0.0000026531644571337054	5.686125776893647e-7	8.937652068441437e-7	4.798335420108657e-7	2.1687027451644525e-7	1.0913478587504244e-7	1.3758527717122604e-7	1.6459159890569453e-7	1.455652912651928e-7	-1.0906330838444944e-8	-2.3622286027258355e-7	-1.7489400305770175e-7	1.843062739093071e-7	5.353761660664702e-7	1.9189634858918225e-7	-3.442988363300259e-7	-1.4689820360125339e-8	5.535314190341367e-7	-1.1152405077208272e-7	-6.923826044724635e-7	2.3259769565964206e-7	-2.1321856480405188e-7	-6.735871598273491e-7	4.4661725695505083e-7	-1.3484029159904765e-7	3.751591607370486e-7	4.7590594598467817e-7	1.7277197783549525e-7	-1.384737416953996e-7	-2.1348259060527397e-7	-5.714280705282349e-7	-6.573271327248165e-8	6.847420762623457e-7	-3.5984524915377847e-7	4.7467969910286456e-7	-1.1634641483571073e-7	-3.849218530582732e-7	1.6280320247474833e-7	1.2155008488612395e-7	-2.7962032911332813e-8	1.717350672780782e-8	3.194206255052734e-8	5.908727396253255e-8	2.6439765266061954e-8	1.574963814920949e-8	-2.38619608516899e-8	-6.046654388303097e-8	-6.636882565747015e-8	-9.029769820756428e-8	-5.3022873314212404e-8	-1.2877664268273747e-8	5.0542928620167515e-8	2.1039860631510976e-8	8.886595803669906e-8	7.925491940508067e-8	7.766092369188016e-8	9.270303924502343e-8	1.602995813865249e-8	4.625386540446641e-8	3.9639396320900744e-8	-1.2950890471152832e-8	5.1621517060951305e-9	-3.350893429399093e-8	-5.712900597032444e-8	-3.1582567006083195e-8	-3.678287818775772e-8	-1.002403967609311e-7	-3.2241209257932724e-8	-2.9509258703264152e-8	-8.983894728142872e-8	1.720635200985754e-8	1.7536366025971972e-8	4.193302749477823e-8	2.0437317937993527e-7	5.651410193152628e-7	0.0000015627285016028836	0.000004342068888329997	0.000011635041689772585	0.00003036591748784012	0.00007550222143259955	0.00017907234209801892	0.00040420576094968297	0.0008673020460087111	0.0017672905672191375	0.0034174904409227658	0.006265808192607691	0.010882420201285492	0.017887479122995154	0.02779795185176981	0.040800462274126925	0.05650039561155129	0.0737490957417718	0.09067285565301186	0.10499607025325486	0.11464620297267936	0.11847521277810713	0.11680670466685195	0.11150953586175327	0.10546199115292432	0.10154320515741433	0.10154321844538916	0.10546198091229064	0.11150947693969548	0.11680674208138841	0.11847532119420312	0.11464610865315117	0.10499600496770733	0.09067294042757157	0.07374915042321839	0.05650037231005356	0.040800410889823224	0.027798025768201007	0.01788752672842453	0.010882351045157335	0.0062658006008800005	0.003417512021182123	0.0017673023558929524	0.0008673176799257609	0.0004041945972381722	0.00017908822426992987	0.00007551899074742519	0.000030320574882836127	0.000011651052616135082	0.000004344533428235486	0.0000015602769765088453	5.452481982581858e-7	2.2413978006952107e-7	5.161594984759432e-8	-5.445485729005384e-9	-4.2825386126210674e-8	-8.242487914422725e-9	-3.606391496546735e-8	-7.800052892470433e-8	-3.975756024399146e-8	-4.3263155280470755e-8	-4.7847548811930096e-8	-4.9957275982670524e-8	-2.0197521988229994e-8	2.7365366084275422e-8	-1.3922359709539478e-8	-1.0036703801397096e-8	3.590929276153787e-8	2.8551863207049166e-8	9.560108138462198e-8	9.641608844646044e-8	6.140354458228359e-8	6.914777672673011e-8	5.1452694771469965e-8	6.247243256041202e-8	-2.5138640946664736e-8	-7.867982532161477e-8	-7.792698586417401e-8	-6.077186709418925e-8	-5.790183432718976e-8	-3.705862949843208e-8	2.8733863843832808e-8	2.664235543292648e-8	4.9919588240854296e-8	4.197947978124006e-8	1.5778428896773278e-8	-3.399669823433982e-8	1.2984393182868814e-7	1.6099103683497873e-7	-3.8464464213738836e-7	-1.1453988391085801e-7	4.591844764423314e-7	-3.446211723767689e-7	6.750514544018316e-7	-5.927286017559652e-8	-5.752322145280431e-7	-2.0903536857019844e-7	-1.4083467658743132e-7	1.7628309056938463e-7	4.7469531216925986e-7	3.747176350321624e-7	-1.3176998614472524e-7	4.4269277865716106e-7	-6.732724914249033e-7	-2.0596207539469447e-7	2.193020171015192e-7	-6.809406734031853e-7	-1.2239739755059986e-7	5.637312447959175e-7	-2.1357614121697566e-8	-3.4351745370475584e-7	1.9478381052540072e-7	5.337117211512421e-7	1.8842417504050246e-7	-1.8022754066926439e-7	-2.3553475314574968e-7	-1.0089765911658333e-8	1.4607036080693803e-7	1.648813716670361e-7	1.3665203779655855e-7	1.0929118521296743e-7	2.172410324963181e-7	4.795838010052123e-7	8.937940784159437e-7	5.687263920917118e-7	-0.000002653244119632525
"t=45"	-0.0000025730194818107677	6.320664125425424e-7	9.647299196169357e-7	5.517529616527739e-7	2.2951743450239093e-7	3.2734395860600785e-8	-1.015456766451095e-7	-1.1307376834857052e-7	-7.234036702996605e-9	1.459118686986116e-7	2.4229219641735966e-7	1.8684854774519977e-9	-2.759821701170395e-7	-2.461031041178785e-7	3.288115155708482e-7	5.553061837026974e-7	-4.770709316481714e-8	-2.955037512464287e-7	4.5596102027367635e-7	3.8929370416163067e-7	-6.366622514741849e-7	-7.91951382250744e-9	6.926844631216511e-8	-8.253546661673994e-7	1.9820312480156588e-7	-1.1801181076798173e-7	1.5248578111304312e-7	5.392352477873175e-7	2.8442290989083574e-7	-1.6177386208404698e-8	-6.236164529216381e-8	-6.330422537281777e-7	-1.6966686267050335e-7	6.043074728401265e-7	-3.518252839063152e-7	4.7505451150620104e-7	-3.085621680387618e-8	-3.6754081966794416e-7	1.2670482463228439e-7	1.4652121016478503e-7	-2.244101238169094e-9	2.7397841440013337e-8	-4.974770595467248e-9	-8.62565130432813e-9	-4.9545206270984465e-8	-5.6642887935609565e-8	-6.230370219739712e-8	-5.643946454636506e-8	-2.374653806924698e-9	5.236907818506609e-8	8.180056010331782e-8	5.475450393088721e-8	1.227031377615262e-7	6.143546771308905e-8	7.113541145020719e-8	5.540554803840081e-8	-6.657777551488664e-9	2.027738743581864e-8	-3.350309940586271e-8	-5.9290761300623274e-8	-3.649774737990441e-8	-8.29037193339488e-8	-5.232249578046577e-8	-2.0415406254414847e-8	-4.340522619106224e-8	-3.47907058717567e-8	3.3506185492804264e-8	-3.756311461877715e-8	-1.2532621274097266e-8	4.4733870607771564e-8	-3.742339005352591e-8	2.4194549252953834e-8	1.2691397965891582e-7	3.4918230129576955e-7	0.0000011864456198606987	0.0000034906285990565777	0.000009642764882578092	0.0000254889426040128	0.00006377595577844453	0.0001524007294351204	0.0003465932221889956	0.0007495772584773519	0.001540363581385984	0.0030053844740934865	0.005562183790982833	0.009756225119162742	0.016203041019367093	0.025453069897516944	0.03777785172192305	0.05291524401209491	0.06986271849846448	0.08683706929266388	0.10150419609135242	0.11149974071188229	0.11513396112605945	0.11204888326265516	0.10355142458397215	0.09242386161164506	0.0822016231467676	0.07612545903144541	0.07612553605270378	0.08220160549818101	0.09242373633800705	0.10355146217655053	0.11204896013682919	0.11513394995257431	0.11149966754724494	0.10150422885914512	0.08683715190741736	0.06986270012133622	0.05291521640315067	0.03777783588724826	0.025453105690337097	0.0162031008836091	0.009756198628716684	0.005562173607678855	0.0030053796992869364	0.0015403634076253114	0.0007496019057670056	0.0003465911033363467	0.00015237545026980381	0.00006381032730307101	0.00002546179704820961	0.000009637196604961318	0.000003497036980659729	0.0000011950673927119126	3.391747841474668e-7	1.0795431737431471e-7	2.056132775152264e-8	4.9108267674569106e-8	-2.6024240096234053e-8	-1.4404418657854023e-8	3.37823728990827e-8	-3.2590981247082595e-8	-1.141717875796644e-8	-3.9440805399415524e-8	-3.9720288613764865e-8	-7.840504812062221e-8	-8.036487753049215e-8	-1.6034827465816193e-8	-2.2375390984485932e-8	-3.662534520110228e-8	-7.3216892548799706e-9	-4.69911520806221e-9	3.927636971212678e-8	9.302339376571211e-8	7.380718602956193e-8	8.631758352528607e-8	6.610512126581369e-8	9.687623447884874e-8	5.760572208135528e-8	-2.628436635010445e-8	-5.969093519464508e-8	-4.883406912181698e-8	-5.064477071048401e-8	-6.351578918373235e-8	-6.654158002383781e-9	1.1231626517727022e-8	1.4948441595663553e-8	-1.9572181653160214e-9	1.5252043872315824e-7	1.224889218942593e-7	-3.655822474746273e-7	-3.178110596913086e-8	4.723477973200829e-7	-3.3904738827583714e-7	5.895031617297875e-7	-1.6131665059315736e-7	-6.426622763955336e-7	-5.634801492071517e-8	-2.0364106179115993e-8	2.901171696212401e-7	5.309430662903125e-7	1.5574635892079414e-7	-1.1620570528059204e-7	1.9600193879032446e-7	-8.209463575603593e-7	7.002876456496665e-8	-1.0473937606114703e-8	-6.305304933729161e-7	3.7862445800840305e-7	4.6552360710716556e-7	-3.065107730959582e-7	-3.6692189175902e-8	5.478695319638405e-7	3.297472669361312e-7	-2.435189314642372e-7	-2.7721482009912535e-7	5.788607926326961e-9	2.3780164959408268e-7	1.4606589082699628e-7	-7.074087093883463e-9	-1.1223096274548539e-7	-1.0086084989424648e-7	3.175746232653154e-8	2.2924054943196381e-7	5.522747611452772e-7	9.6469182830905e-7	6.319135222865313e-7	-0.0000025729441901489736
"t=46"	-0.0000026244411577280857	6.060619640591014e-7	9.660401359967707e-7	5.878435843653662e-7	3.418841872937506e-7	2.0213722384809785e-7	1.0964824892489844e-7	-1.9855106558885893e-8	-1.8368164755866445e-7	-2.4311891366757266e-7	-1.62666827674407e-7	1.4350963228881852e-7	2.535763166111593e-7	-3.3575129343432764e-9	-4.0751392260673924e-7	-1.6025130589181202e-7	5.172713065659806e-7	3.7478209080621383e-7	-3.1705183900498923e-7	1.3794548847645416e-7	7.061791664764172e-7	-3.266625108189203e-7	-2.306809435692614e-7	2.903655283992279e-7	-7.846250363874319e-7	-6.488932335901865e-8	-1.0833102348506429e-7	-7.721670303162398e-8	4.987019518454261e-7	3.741091963993526e-7	8.556682140614669e-8	1.1698168089768757e-7	-6.533834643329683e-7	-2.544661886760835e-7	5.106372883423305e-7	-3.405875583784024e-7	4.820597863108844e-7	6.271641173061226e-8	-3.3172676161541403e-7	7.61027957318916e-8	1.2721024855721907e-7	-4.78024732020188e-8	-2.87402204257603e-8	-5.108595491076784e-8	-3.698825323805721e-8	-4.206488202207481e-8	-1.8217908293038931e-9	4.895716709807374e-8	9.109575060950448e-8	8.387187155900477e-8	7.119692246870812e-8	1.008353053277844e-7	1.7071258517908916e-8	5.099241828787626e-8	-4.1993374333415545e-9	-4.944413156682259e-8	-4.3784587955286725e-8	-8.13208557159939e-8	-6.096080784612212e-8	-4.2289405421946924e-8	-6.799182938888038e-8	1.4860350727730065e-9	-4.363731487266875e-9	-2.0874446615692932e-10	4.269423226066493e-8	5.695188654009087e-8	1.0629365276848546e-8	7.985627570317178e-8	3.042642271466889e-8	-1.615556299849885e-8	4.787342200440747e-8	6.519397011128802e-8	2.676499941678401e-7	9.546739587751318e-7	0.0000027986433719373593	0.00000793438865531737	0.000021224910410788667	0.00005365763339948426	0.00012944901037792444	0.0002967344040037956	0.0006468989408551229	0.0013406390889391107	0.0026388992865149508	0.004929518042177894	0.008731321700219286	0.014650015021044238	0.02326114710027638	0.034912770884025224	0.04947446463986105	0.06611079916611551	0.08319126289112277	0.09844497639711691	0.10940166680699737	0.11404192385954104	0.11145969320981408	0.10228754902362269	0.08869695535685207	0.07393830645600508	0.061557316204539636	0.0545255093255681	0.054525538026280906	0.06155737889465962	0.07393821232150799	0.08869686974955404	0.10228764187493711	0.11145975021411048	0.11404184894926372	0.10940161351113553	0.09844502501325969	0.08319136449999953	0.06611072155821562	0.049474453263717244	0.03491280382749262	0.023261199962686052	0.014650052100292243	0.008731262622986735	0.0049294776407026175	0.0026389356334665104	0.001340656051648903	0.0006469018551094052	0.00029674566076021147	0.0001294257083479522	0.00005367513047060957	0.00002121536412780234	0.000007920658341653564	0.0000028060884091907212	9.563477372243057e-7	2.7798213309004893e-7	9.318787819179164e-8	-2.3968713236399708e-8	4.396099018144639e-8	4.776857243093957e-8	9.366681874567462e-10	6.552382736391138e-8	1.682638584021845e-8	4.17238591454705e-8	1.496889101559873e-8	2.6354007420792414e-8	-2.995803016769827e-8	-7.413168146008786e-8	-4.641522111104024e-8	-5.1604136408478496e-8	-5.8858574236708705e-8	-5.287514659446657e-8	-2.8794949313848406e-8	-2.4034466417077738e-8	3.4354404987446685e-8	4.6011551790847705e-8	7.842098381782847e-8	7.226444043162417e-8	9.115072407972491e-8	1.0793868765457404e-7	4.082055848897426e-8	-2.666095255676737e-8	-2.990540204361736e-8	-2.6772728145552094e-8	-5.535235025888596e-8	-4.793081120890719e-8	-2.8442088240154817e-8	1.2711228547512832e-7	7.22873900738108e-8	-3.301386883869384e-7	6.2828512170654e-8	4.835629566768418e-7	-3.372013435143373e-7	4.998446712090043e-7	-2.440587966168195e-7	-6.612364951141814e-7	1.2364209278636906e-7	7.885150921094208e-8	3.77974145648885e-7	4.923171067483523e-7	-6.619910208893742e-8	-1.1564020196974667e-7	-6.752234549267655e-8	-7.807531086090336e-7	2.875787223910464e-7	-2.303607514742012e-7	-3.2379492931333687e-7	7.064914286925017e-7	1.4280292592872001e-7	-3.26394414607023e-7	3.83575833096117e-7	5.055743756976483e-7	-1.4843407203368741e-7	-4.149915139306515e-7	-3.249397306781532e-9	2.551186358834556e-7	1.4349644295030828e-7	-1.5899103933403325e-7	-2.4661182662644165e-7	-1.8386481559495849e-7	-1.9975846310416046e-8	1.100186965974359e-7	2.0297386449374955e-7	3.415281379925972e-7	5.87219734504707e-7	9.664372795370468e-7	6.062168602660734e-7	-0.0000026245940927260847
"t=47"	-0.0000025931065993356484	6.133753599479874e-7	9.366496183105255e-7	5.282692552288637e-7	2.4814314392163084e-7	1.260818059956037e-7	1.105361491227086e-7	1.4699690087383033e-7	1.8540049995241503e-7	6.530093843437612e-8	-1.4629436917434901e-7	-3.495170364242739e-7	-2.2867159243933344e-7	1.4209579457524768e-7	2.734863003839294e-7	-1.7201225788188168e-7	-4.964608308899443e-7	9.80743323220068e-8	5.957293460756574e-7	-8.642966686789322e-8	-1.929017177104697e-7	7.47288360192222e-7	1.0322813004393083e-7	-3.52057012986684e-7	4.17762668458721e-7	-5.895930783594849e-7	-2.900316143916726e-7	-1.0893960911140255e-7	-2.6338797143310444e-7	3.808350762524171e-7	4.100794827044396e-7	1.471116455320498e-7	3.0776014670053087e-7	-6.26186646979221e-7	-2.8956499886767517e-7	4.349320791297018e-7	-3.442933235175971e-7	4.5983044683062246e-7	1.152017929939575e-7	-3.241601905790148e-7	-1.5184063673068238e-8	8.778788351815336e-8	-5.567735317235645e-8	-2.8999338930191243e-8	-1.3362643991321477e-8	4.705480460831524e-8	7.483279218511996e-8	1.0332136135549064e-7	7.068081586680819e-8	6.251412032476367e-8	4.3672177763021125e-8	-1.0169209807564528e-8	1.9165995901460064e-8	-6.08420890335637e-8	-7.013129121880013e-8	-5.6546766935561266e-8	-5.563439786637758e-8	-3.18703260449027e-8	-2.3710774121887823e-8	-2.3415318906039317e-8	4.371986894735613e-8	1.734140564479958e-8	5.1514615240222383e-8	6.165773513977513e-8	2.7159961724088078e-8	2.4909217355428837e-8	5.7285086008107555e-8	-1.6444522410452578e-9	3.341035748061216e-8	5.697285154759868e-8	7.009891989095962e-8	2.6400033770190845e-7	7.917917276278885e-7	0.0000023325362308312947	0.00000663945840007063	0.000017756312410188713	0.00004519103366062982	0.000109834869859049	0.00025364994968790633	0.0005575368089538735	0.0011651879028788947	0.0023136175818500027	0.004361648308542021	0.007800252105092054	0.013220529931889158	0.021214583557952804	0.03219512141186531	0.046153103809624674	0.06241908598530521	0.07953328289070694	0.0953381294077934	0.1073510422325894	0.11336711782431441	0.11211597520228456	0.10373022002462984	0.08982669153501543	0.07315555993601564	0.056954523993496986	0.04424732442790402	0.037297589027696754	0.037297618924664544	0.0442473317167662	0.05695450537647051	0.07315551229372941	0.08982666018509677	0.10373029907559217	0.1121159812965965	0.11336703347024812	0.10735106449161036	0.09533817156836466	0.07953331443295453	0.0624190309390632	0.04615311541604361	0.03219521316324958	0.021214550756485817	0.01322052933435891	0.00780027551981799	0.004361621221644962	0.002313594081423509	0.001165209443657944	0.0005575374793594934	0.0002536635322755165	0.00010982494560218825	0.000045206283163068406	0.000017759819562312984	0.000006620705718218822	0.000002340104315656788	8.069262409371447e-7	2.416300453056408e-7	1.257418968947377e-7	1.019704620741635e-8	3.702375073189046e-9	4.4879202798497886e-8	-2.682092326011798e-9	5.3633640861860954e-8	3.5738192627476906e-8	6.058128121377848e-8	2.4181182389781952e-8	6.281127118423768e-8	2.5609382836577765e-8	-2.513594632436167e-8	-1.1465738691818217e-8	-4.04865713177216e-8	-4.6908945394719126e-8	-8.667276940599322e-8	-4.734066338940579e-8	-3.4494533784901193e-8	-5.178529494109796e-9	-3.442862661628965e-10	3.3832169288317004e-8	6.168442490128712e-8	6.545257014156647e-8	1.1089005158559928e-7	9.798596800614234e-8	1.3888767358416487e-8	-1.3645859331390398e-8	-2.4293946965237012e-8	-4.136945308541584e-8	6.762021609318936e-8	-6.051268486295669e-9	-3.223226298088022e-7	1.1413807232685258e-7	4.5792870495553473e-7	-3.4102885282383255e-7	4.3256133219760073e-7	-2.8183245259771894e-7	-6.361753203121268e-7	3.128716358213879e-7	1.444775592496228e-7	4.1356796998126555e-7	3.762696695330803e-7	-2.5814360526954516e-7	-1.193076757388667e-7	-2.801411215225258e-7	-5.897697561429993e-7	4.1192741928597343e-7	-3.4999260822843326e-7	1.0241619285977777e-7	7.462208020392325e-7	-1.9255881567037392e-7	-8.469431400648375e-8	6.009169360998712e-7	9.011113832890771e-8	-4.878462870339106e-7	-1.8388362765797694e-7	2.8433183518750127e-7	1.3632713014022357e-7	-2.2842781477461216e-7	-3.5024559452701e-7	-1.457180657249424e-7	6.943535257875055e-8	1.8200824447589525e-7	1.4702656381260226e-7	1.1034987101865568e-7	1.2630065593377537e-7	2.48663885482614e-7	5.282056001476576e-7	9.363334226852871e-7	6.133387008278035e-7	-0.0000025929776185096287
"t=48"	-0.0000025654552504583705	6.416440958556535e-7	9.950238554212731e-7	5.955007923441613e-7	2.968764297728299e-7	1.1179589998189243e-7	-1.1415450140717098e-8	-5.523741752888611e-8	-4.296126476788231e-8	1.0420855156567654e-7	2.411193361639974e-7	1.8516138367008494e-7	-1.1300228475175089e-7	-4.196720674309873e-7	-2.3451188935208478e-7	2.2378355846175424e-7	1.875094628456253e-7	-4.5134789639078576e-7	-4.063550170796404e-7	4.607841512793698e-7	2.3665818771334557e-7	-3.78665373945708e-7	5.234181625901613e-7	4.935870999700498e-7	-3.425136960721886e-7	4.396015965690836e-7	-2.989938472364173e-7	-4.105171670376606e-7	-1.1831602164669164e-7	-4.121694789915864e-7	2.1529411875498283e-7	3.9572785182073744e-7	1.6477558528738e-7	5.015230455374109e-7	-5.610308982939571e-7	-3.0539531692408417e-7	3.47689189439393e-7	-3.863037832951832e-7	3.992747890091408e-7	1.312596012992273e-7	-2.9835581683013146e-7	-5.063977526198471e-8	9.53075658394198e-8	1.6446568995576172e-8	6.457561385619925e-8	8.351250913030128e-8	9.658692068370556e-8	3.563278150320315e-8	2.5968869499237712e-8	-4.675892339989218e-9	-1.932411841654158e-8	-2.892645545315986e-8	-9.172719839245502e-8	-6.80276234232835e-8	-5.027301630544656e-8	-3.137422321941585e-8	-1.539595340105393e-8	3.227469957955975e-9	5.006911441007844e-9	5.267685054821669e-8	1.8551718938830675e-8	4.894541361100124e-8	2.440068402886908e-8	8.806237294933794e-9	4.706936895804148e-8	3.173077800511237e-8	5.3976615399520256e-9	4.4218363415282624e-8	4.55600578375126e-8	1.0378729720095237e-7	2.7224162557626386e-7	7.054891131286212e-7	0.0000019986516996972625	0.000005575762804577167	0.000014903468196325598	0.00003813478212588706	0.00009324848756564474	0.00021677845832202003	0.0004801167849241006	0.0010114047955178673	0.002025489832822025	0.0038531838319362244	0.0069564939889871225	0.011908222052755102	0.019308908454364726	0.029624434893773532	0.04295484294791885	0.05878911352551841	0.0758426878964743	0.09209399075524705	0.10509329132208989	0.11251955182776241	0.11283503641682446	0.10580011649174226	0.092628167700465	0.07569820925511128	0.057940396797365845	0.042151519350060895	0.030503305351262555	0.02436450724490591	0.024364448512291248	0.030503329807943347	0.04215158479737846	0.05794029029049175	0.07569814061549418	0.09262823775008577	0.10580018463233376	0.11283492974423381	0.11251948348467322	0.10509341860571175	0.09209401096281145	0.07584269982812386	0.058789033141799396	0.04295484657691073	0.029624544804678687	0.019308928056099628	0.01190818988592024	0.0069564471669766315	0.003853198012542247	0.002025509235327294	0.0010114124287373683	0.0004801130110855256	0.0002167854781933709	0.00009322806780087678	0.000038148080255706596	0.000014918893419646473	0.000005579789891685394	0.000001990096239246064	7.122378485879821e-7	2.2813946165545218e-7	1.1901008933890012e-7	5.672419878255397e-8	2.278713695513801e-8	5.88306484639034e-8	2.0706702574813107e-8	2.5739288256332316e-8	-6.494486060049098e-10	5.316113904640929e-8	7.460738582487636e-9	5.236868394487004e-8	4.254060537167703e-8	-1.7378013361657452e-8	2.182273239892396e-8	-1.7136589147703774e-8	-2.8114790495692432e-9	-7.701938953275089e-8	-9.415395729739373e-8	-6.08584502792553e-8	-2.2920193076814144e-8	-1.8237307997104324e-8	-1.8067630613849417e-8	3.66948805785583e-8	4.0136958423531155e-8	7.000525625855403e-8	1.2238955204857405e-7	5.0588563116349405e-8	1.321601761361535e-8	8.719453981065328e-8	-3.8428410675805935e-8	-3.16294501034875e-7	1.379335836659834e-7	4.0202871631755954e-7	-3.8365877841339824e-7	3.3939962029716497e-7	-3.02084989023399e-7	-5.627814833042422e-7	5.127580160468881e-7	1.6250068946010998e-7	3.9263210072082444e-7	2.148791694578378e-7	-4.102941270067717e-7	-1.2256181136649502e-7	-4.026355249209246e-7	-3.08455998188073e-7	4.415317935713148e-7	-3.3947647626320077e-7	4.89887488241969e-7	5.255567043782605e-7	-3.804941983709398e-7	2.3583191488540933e-7	4.6038526047009753e-7	-4.0471471873804177e-7	-4.4609700911024674e-7	1.8066389417814577e-7	2.3180150787727172e-7	-2.4494959982579445e-7	-4.1040331211217307e-7	-1.1921796350122804e-7	1.8700013570960294e-7	2.3951472138961094e-7	1.0427449670391553e-7	-3.842074791648997e-8	-5.822433035707064e-8	-1.182366926588685e-8	1.1165029079052147e-7	2.973795092398035e-7	5.957384140442556e-7	9.94880041127466e-7	6.415286477601256e-7	-0.0000025654129410801474
"t=49"	-0.000002652806166625332	5.922057317864216e-7	9.404039646998541e-7	5.663225232099833e-7	3.3498970641865355e-7	2.2395024767973837e-7	1.7656796946763365e-7	8.68672239695556e-8	-6.114178607852239e-9	-1.2301709628737e-7	-1.4846997398176853e-7	6.043936195965216e-8	2.722366898577633e-7	2.9245050980897247e-7	-1.5625259230933608e-7	-4.5329214615197344e-7	-1.2936432880472637e-7	3.31476260218011e-7	-9.715028959078609e-8	-6.623180797138417e-7	4.5753475785836883e-8	4.375806206269317e-7	-3.588056197711964e-7	1.525517804301657e-7	7.159472498186048e-7	-2.1304202957317386e-7	3.9938705687081466e-7	4.844417200722262e-9	-4.272918465719755e-7	-1.0873008160494635e-7	-5.078971810901223e-7	3.555868455240585e-8	3.508064911894593e-7	1.4033310369310215e-7	6.599532732520785e-7	-4.921749457986735e-7	-3.0878336665374206e-7	2.6321184776190165e-7	-4.461920091181071e-7	3.5563376754588205e-7	1.927845596494393e-7	-2.1326598531601348e-7	1.1772268715404266e-9	1.5723263357969586e-7	8.124835226830385e-8	4.848943924162796e-8	-1.6287415416371687e-8	-5.5932524167801034e-9	-3.8370841726198535e-8	-4.2593247595590356e-8	-8.188839328848729e-8	-9.171242199013108e-8	-5.7307935508177366e-8	-2.096562135012192e-8	5.265908487039894e-9	1.4873783649171912e-8	2.7287735404613045e-8	2.848443070302409e-8	8.253251915224524e-8	4.188432867202607e-8	6.252022799468904e-8	2.092059370184529e-8	2.93457874667169e-8	4.854040092094891e-8	-5.028158556186213e-9	1.5306488077015956e-8	2.349761740738643e-8	1.8938805856905105e-8	5.89988015109455e-8	1.7283838837922616e-7	5.479483555781428e-7	0.0000016500268615882163	0.00000467323557917787	0.000012528146718260302	0.00003220196980191492	0.0000791667697840337	0.00018519267744476764	0.0004131299567066149	0.0008770532369215545	0.0017710825859542645	0.0033989815282550184	0.006193723130063278	0.010706772741208015	0.017539854573752733	0.027200940834155696	0.03988675520711027	0.055234992621307044	0.07213599225406209	0.08871834448199178	0.10259432185029616	0.1113680090027589	0.11328171015857269	0.10777624902886773	0.0957300121351502	0.07925265046341878	0.06110327310851871	0.043971896445929026	0.02991753715585066	0.02015694833513426	0.015208268783080792	0.015208278182605284	0.020156927344823328	0.02991755326156842	0.04397195165109735	0.0611031524028014	0.07925260038164494	0.09573010065978127	0.10777627797261968	0.11328162171436307	0.11136796230271273	0.10259443748613617	0.08871834717565719	0.07213593468307011	0.055235014143097505	0.039886817523108076	0.027200954472354932	0.017539844885276934	0.010706787694822917	0.006193692866144795	0.003398981404582946	0.001771120464077014	0.0008770421140928963	0.0004131108510497805	0.00018520382525266665	0.00007915426609061971	0.000032219984845260896	0.000012516919219662803	0.000004659704308851431	0.0000016554706584459566	5.642743557965346e-7	1.7063918777981968e-7	6.477929215265021e-8	2.634184514960225e-8	-5.325105134623698e-9	1.384114700631045e-8	2.5460013430844697e-8	5.9080189518390114e-8	3.380533630803484e-9	5.9559954856958086e-8	1.903139779102503e-8	5.764832666788067e-8	8.670531903565148e-8	-2.1234953795357114e-9	4.060800684602128e-8	-4.678102349942037e-10	2.6472474101701948e-8	-9.124089705991878e-9	-8.914864046971616e-8	-9.772140141528496e-8	-6.15894841793363e-8	-2.8434750665162767e-8	-6.221812309803454e-8	-1.151264605869784e-8	2.6649004891687866e-8	8.276580643062914e-9	9.863518835029339e-8	1.5859184765432133e-7	3.57141305418196e-9	-2.2211951855588552e-7	2.0639542952505252e-7	3.3880067518143875e-7	-4.4524367859288816e-7	2.612970791959768e-7	-2.9893632524924385e-7	-4.965521939181983e-7	6.60864276413875e-7	1.3424073364021183e-7	3.533580007486492e-7	4.290939226159196e-8	-5.101824694930812e-7	-1.0595667532253827e-7	-4.2722130821903903e-7	-1.8656133304872924e-9	4.0550307234266114e-7	-2.1356287638329974e-7	7.163603013005115e-7	1.536247155042858e-7	-3.654224983717924e-7	4.4152411415865345e-7	4.5737588827421405e-8	-6.655571582747655e-7	-9.881032747571794e-8	3.3318710246366123e-7	-1.2446276320687844e-7	-4.581162160732788e-7	-1.4933552061613398e-7	2.830502114914424e-7	2.82587400923795e-7	5.3237607877676396e-8	-1.4690307137410485e-7	-1.2479020505828942e-7	-6.4946265032617134e-9	9.140624512848916e-8	1.7470557633902928e-7	2.2338596472604166e-7	3.3404724608665504e-7	5.670586299411084e-7	9.411045429619236e-7	5.91607187017118e-7	-0.0000026527415951660416
"t=50"	-0.000002621731591601062	5.841789653127094e-7	9.175094068947232e-7	5.10392838881657e-7	2.144951853910726e-7	8.297525766476355e-8	4.513247664483799e-8	1.1715176262416804e-7	1.8086986341980804e-7	1.894094803223112e-7	1.0213874490627717e-7	-1.4490845634540506e-7	-1.7724745238201223e-7	6.614515379865793e-9	3.873600370463137e-7	2.903366147499753e-7	-2.435154997648681e-7	-4.3535680127604337e-7	1.5107716389017867e-7	2.6599195568355327e-7	-5.5623797434734e-7	-4.0469964224243427e-7	4.044532816438462e-7	-1.961432005703756e-7	-2.1666677496590125e-7	7.341553442952176e-7	-4.0296884051826964e-8	3.1117176690909076e-7	2.765660950254656e-7	-3.535820809474899e-7	-5.9518724726537187e-8	-5.281236927778821e-7	-1.3402629361891627e-7	2.573095945201942e-7	5.337194608490137e-8	7.738789221667375e-7	-4.258410087887299e-7	-2.8712718869172704e-7	2.5181761076353837e-7	-4.46109765683822e-7	3.404930896122593e-7	2.849972394747269e-7	-1.2936728666090858e-7	-8.718319510769845e-9	6.16234649974956e-8	-3.636115808447471e-8	-3.243967905408596e-8	-6.547526343325671e-8	-5.46576115478814e-8	-8.897677006292071e-8	-4.5875545584550537e-8	-2.1081360657149162e-8	3.5118249863685946e-8	3.94730491626305e-8	3.921809976770163e-8	4.842394007997797e-8	7.117164424474964e-8	1.0140815132064773e-7	2.9290029956996477e-8	4.817958210168172e-8	8.636830250985383e-9	3.835009132480138e-8	1.9898499181714158e-8	-3.6930180802308143e-8	-1.6127353896777663e-9	-3.994229813564232e-8	-2.0993359051146854e-8	1.296845053566642e-8	1.1969634794439798e-7	4.3064336296971817e-7	0.0000013491526347220173	0.000003862813721777769	0.000010447405407454369	0.00002712765449619514	0.00006709718071751247	0.0001580183978321381	0.0003551309643433642	0.0007596767482780376	0.0015466914233679407	0.0029940674796629096	0.005505937546662176	0.009609685981186611	0.01590224680841279	0.02492375426996707	0.03695494378860953	0.0517712020943043	0.06843507080723621	0.08523485682828102	0.09986898093487606	0.10990032269139238	0.11338498085376048	0.1094689922541231	0.09871093785371621	0.08297214623578586	0.06489558389702055	0.04717752041702383	0.0319255116481012	0.020336663276629308	0.012767281472761738	0.009084181511358258	0.009084107973553857	0.012767250612578773	0.020336707423391998	0.031925488088402565	0.04717750038928781	0.06489552394021691	0.08297221329999782	0.09871092469570597	0.10946896860387811	0.11338495480589417	0.10990031995059446	0.09986904834933608	0.08523484296149886	0.06843503470327916	0.05177120573534888	0.03695496016210631	0.024923879558398365	0.015902204349995674	0.009609665007426771	0.00550592473445588	0.0029940466270969024	0.001546721033496845	0.000759715840273012	0.00035511226872575463	0.00015802284892674212	0.000067053594318911	0.000027129569814321464	0.000010468944332320262	0.000003841144525895679	0.000001360732827748734	4.4913442032168405e-7	1.1704052005345744e-7	2.303113744162033e-8	-1.6474025810175874e-8	-2.0770188458030248e-8	-2.98721223312981e-8	-4.381328622127256e-8	2.29930527950728e-8	-1.1221233942038111e-9	5.5575898549875546e-8	3.076731802664767e-8	3.6177516649082975e-8	1.2061454135459115e-7	3.509906132403984e-8	6.308611932848152e-8	3.6899077682228665e-8	3.510832247144435e-8	5.335823938246165e-8	-2.0919626475546238e-8	-7.764426313006112e-8	-8.402089135550739e-8	-2.9104656462664025e-8	-6.964639209794399e-8	-7.819894387584014e-8	1.7644278260675605e-8	4.688024490828724e-8	-1.777090896659672e-8	-1.279624961547654e-7	2.9576982252255135e-7	3.327648169237918e-7	-4.3304490981999066e-7	2.3920990355197347e-7	-2.8120704065326407e-7	-4.319368642757837e-7	7.783755437973383e-7	5.0141801377634465e-8	2.5746565435191826e-7	-1.323510298023578e-7	-5.330337981002131e-7	-5.382979306745028e-8	-3.5955598187698e-7	2.819505334761274e-7	3.1472241890373454e-7	-4.290975097465122e-8	7.329490490093349e-7	-2.1716726628095984e-7	-1.9394169226139013e-7	4.123300627600912e-7	-4.1445938847584074e-7	-5.564723616346967e-7	2.7008303993270033e-7	1.4809771653467863e-7	-4.3844140729110137e-7	-2.4267161791158287e-7	2.9368123211082064e-7	3.852477500343454e-7	1.2230953028158353e-8	-1.8733809770132837e-7	-1.3405904364383048e-7	9.670790235283278e-8	1.906274268437258e-7	1.7835088106377128e-7	1.1641717190258305e-7	4.894889349404963e-8	8.212136448637608e-8	2.1448547660174455e-7	5.089484393927535e-7	9.177784185965265e-7	5.852320408283873e-7	-0.0000026222455304925063
"t=51"	-0.000002608820227401054	6.203210802802062e-7	9.64355967192354e-7	5.602788756275956e-7	2.798941011183942e-7	9.310398951800636e-8	-1.564140061915964e-8	-1.0772260994329486e-7	-1.1104158770258721e-7	-5.477080899929376e-9	1.2909603142041703e-7	2.9714564353522377e-7	1.52414384335664e-7	-1.0049069787410048e-7	-2.5414951898561355e-7	9.76481265846374e-8	4.793374851486121e-7	2.2694009182977481e-7	-4.1250757332189636e-7	-1.8839011317606236e-7	4.073433185203257e-7	-1.97447872607448e-7	-6.779854901939331e-7	1.748396368794758e-7	1.849756592342544e-8	-4.954329123618706e-7	5.615540447090339e-7	1.2593683662576183e-7	1.9873339807130463e-7	4.851324743038177e-7	-2.1593156684929227e-7	8.46500747275769e-9	-5.081899152603597e-7	-2.850398550524602e-7	1.4361725264588898e-7	-7.88314021837877e-8	8.695749498244254e-7	-3.0271734885456425e-7	-2.200846637157028e-7	2.716090405918692e-7	-4.2375235853597815e-7	2.829615395327778e-7	2.700168590941132e-7	-1.9975702347796442e-7	-1.1845802116994264e-7	-2.3784163527551527e-10	-5.864487473417057e-8	-4.4744669858154396e-8	-6.422653098248077e-8	4.619540194816807e-9	2.36076007631425e-8	9.01374850315051e-8	4.8944102659653765e-8	5.106971723289888e-8	5.4527745430021923e-8	7.964495130075022e-8	5.323307616933448e-8	-1.0769695246715116e-8	1.7500623172850283e-8	-2.6074327696967714e-8	-1.774021374245649e-9	-5.250808332579737e-8	-6.923951523241101e-8	-1.1701723034995837e-8	-4.399379971431472e-8	9.983646021005654e-9	1.5986468482331873e-8	1.1680172407046996e-7	3.7250116091680496e-7	0.0000011401286250656284	0.0000032085963086458946	0.000008728942444302668	0.000022818208764152637	0.00005673527853367055	0.00013465557813829854	0.000304857862979957	0.000657131242218334	0.0013488859188969249	0.0026335353390671834	0.0048867599494309966	0.008610210109311733	0.014390611252079077	0.022790961727344072	0.03416344979398256	0.048410398300783974	0.06476092977273862	0.08166953533591881	0.09694137416790283	0.10812971004221472	0.113136073453035	0.11083213551232862	0.10145886587397246	0.08661697519175093	0.06882449975680249	0.050807267645826326	0.03480589803267742	0.02215243798590205	0.01323079225747259	0.007756875319845813	0.005206924651148581	0.005206990850358917	0.007756862674603071	0.013230734585507387	0.022152508557160222	0.03480585131428615	0.050807195608363886	0.06882447408113246	0.08661708835914195	0.10145887186807101	0.11083199458066273	0.11313608268024566	0.10812979263954692	0.0969414312187562	0.08166943642989088	0.06476092015417845	0.048410466631591764	0.03416343964089408	0.02279102896488927	0.014390589778422558	0.008610154661956027	0.004886814843378273	0.0026335563533499418	0.0013488556861122047	0.0006571509845402224	0.00030482567251077786	0.00013468299754249013	0.00005673779669346235	0.000022794591764241368	0.000008762879116663846	0.000003191086566767254	0.0000011242931943211687	3.83189717956256e-7	1.031609072610351e-7	3.602553011461396e-8	-2.0960762792121557e-8	-2.3895241785254484e-8	-1.772637814312361e-8	-4.9042136684995796e-8	-2.78584226798273e-8	-5.2603195466183195e-8	-5.347641662822866e-9	1.0405920680689462e-8	-1.7620581993504913e-8	8.805568751935056e-8	5.0147492824947904e-8	5.045041318041399e-8	6.498341076355274e-8	4.572429657123678e-8	8.174368604230153e-8	4.5037794382807306e-8	-1.834504459452546e-8	-7.016154701666721e-8	-3.177521634700753e-8	-3.042054719237797e-8	-6.155949150432605e-8	-9.419713165037535e-8	-1.7469239099732192e-7	2.57794046443216e-7	2.73717115750749e-7	-4.1556576746426543e-7	2.6859748913921067e-7	-2.0483700879925237e-7	-3.1962924962325445e-7	8.717693608106813e-7	-8.118821726021963e-8	1.4580343143943963e-7	-2.8264576223957505e-7	-5.145557229191411e-7	1.3635087392493972e-8	-2.218170164214328e-7	4.942381711670052e-7	1.9203140999568546e-7	1.2911542457416658e-7	5.605503333727668e-7	-4.93936351597668e-7	1.7960797404903417e-8	1.7357955806041048e-7	-6.831603895918192e-7	-1.8448718019925536e-7	4.0414921864684317e-7	-1.929168883529897e-7	-4.0821842428595545e-7	2.252265672852971e-7	4.7577834516587814e-7	9.817246726662177e-8	-2.5363032962744114e-7	-1.0140643336153943e-7	1.5935775199427127e-7	2.875589638628995e-7	1.375958159632873e-7	-9.271645673436524e-9	-1.0942360839649723e-7	-1.1060584470534707e-7	-1.6741748765092268e-8	9.684814294974586e-8	2.788010902143867e-7	5.608532424039581e-7	9.63240010309896e-7	6.199530024897371e-7	-0.0000026081457155102683
"t=52"	-0.0000026475822824112427	5.812657823955902e-7	9.259345428169752e-7	5.458026755000844e-7	2.830565429823295e-7	1.751670533067795e-7	1.205963608974514e-7	8.411821283971221e-8	-4.014350407643974e-9	-1.4697546701913922e-7	-1.961640392345032e-7	-1.6643613964806292e-7	1.042511685866998e-7	3.1045936521589823e-7	2.1892645285515044e-7	-1.67164931563768e-7	-2.3599409881835953e-7	2.4718240299037575e-7	5.649386727313299e-7	-4.5041563923042816e-8	-4.0894069430752467e-7	2.8117358141788173e-7	2.2746459327205315e-7	-6.578767645093464e-7	-1.5813091513994237e-7	1.8699345527561917e-7	-6.180202252181743e-7	2.6615246073724563e-7	2.47979397904885e-7	7.7357400596334e-8	5.908461484516181e-7	-6.762848026031776e-8	9.482219665013503e-8	-4.3038929697925e-7	-3.7875288194655354e-7	7.351086461770961e-8	-1.9348883184555632e-7	9.228766812974243e-7	-1.8408613888798442e-7	-1.4680850657367017e-7	2.4545625898486634e-7	-5.005659778900551e-7	1.0276475759241066e-7	2.1666607197268206e-7	-1.7416563669048202e-7	-1.1172574243545341e-7	1.7740689584044844e-8	-1.8749237384874107e-8	5.4286934836333955e-8	6.507003025291169e-8	1.0516004289584657e-7	2.3573718865854687e-8	5.612900078055816e-8	5.3475685879433854e-8	6.706229305208922e-8	-7.486993913730089e-9	-3.32305378769604e-8	-2.90216856102532e-8	-5.4902719037741576e-8	-1.9289445485348722e-8	-5.624501098200341e-8	-9.16834286268653e-9	2.2824490963913036e-8	-1.628339763026787e-8	2.6987732382188767e-8	1.964538309806585e-8	1.1826360346578468e-7	3.061214428612402e-7	9.258335345041502e-7	0.0000026387547577000348	0.000007295709588683863	0.000019157854571738575	0.00004795296006676608	0.00011467791674191208	0.0002613963191752111	0.0005677739417032646	0.0011748308999220969	0.0023131037570910395	0.0043304205146259545	0.007701483510217599	0.012998576702938802	0.020799046100583363	0.03151507102736972	0.04516341933486678	0.06113286654357786	0.0780475588948768	0.09383766702077134	0.10607511377927037	0.1125393202138043	0.11185067939713988	0.10393574435455277	0.09011628818925965	0.07275590593607484	0.05458970423532661	0.038001801718752004	0.02452118156223959	0.014685275432509193	0.008240926081731992	0.0045295190966068155	0.002877133499730067	0.002877083156197946	0.004529505662981381	0.008240941674571678	0.014685261420206541	0.024521262590902593	0.03800171856522938	0.05458965705696839	0.07275588424919788	0.09011634682143299	0.1039357129549997	0.11185066485196904	0.11253932991401228	0.10607509900744083	0.093837729856867	0.07804753977349366	0.061132800440292345	0.04516354696223346	0.031515053947181015	0.02079906200933268	0.01299858233797846	0.00770141236473032	0.004330432775731308	0.0023131285749730113	0.0011748434898533056	0.0005678038202899804	0.0002613762405312414	0.00011465736521665271	0.000047984401058132065	0.000019135347767096356	0.000007307491435626368	0.0000026418867882238573	9.075570456262838e-7	3.091221913997799e-7	8.452765254407524e-8	4.9134730284450256e-8	1.7826696674383413e-8	5.941976466417032e-9	-4.380848350749034e-9	-1.0255910121159673e-8	-8.679387208943012e-9	-4.569061184955814e-8	-4.21204441325429e-8	-1.8159734382905413e-8	-6.213166603430409e-8	2.177859059759868e-8	5.8124838941964185e-8	3.261188641356938e-8	5.8777502531803805e-8	4.756515159520802e-8	8.858518663057424e-8	8.835339160295774e-8	2.528461340300936e-8	-2.5738624565008195e-8	1.3403930965161237e-8	-6.60389501971892e-8	-2.117067334772571e-7	1.953117721997799e-7	1.3595221037832061e-7	-5.020174270731204e-7	2.3893030487442957e-7	-1.4339047826883444e-7	-1.9048729615889215e-7	9.442131144732357e-7	-2.0370605136044162e-7	7.023587922372343e-8	-3.7594350521530373e-7	-4.347614100952413e-7	9.940051259871296e-8	-7.860423323347021e-8	5.984390597513212e-7	7.1051473260475e-8	2.541561531232972e-7	2.591501536697294e-7	-6.123826843396074e-7	1.8650001909481517e-7	-1.5696544053422912e-7	-6.581757346912909e-7	2.3242772406728562e-7	2.711520841192083e-7	-4.0225888486844497e-7	-4.1950261486789486e-8	5.596178230815596e-7	2.5099668066186354e-7	-2.3780764812908473e-7	-1.699116258802036e-7	2.2090326445844966e-7	3.095622197468728e-7	1.0254092952521887e-7	-1.6139103664603027e-7	-2.0296570912847756e-7	-1.394077110417058e-7	-7.783583111375947e-9	8.676822060849076e-8	1.1738669203342766e-7	1.734676848830219e-7	2.865708156329916e-7	5.45195513623753e-7	9.261992590658963e-7	5.803734718368148e-7	-0.0000026472954254286307
"t=53"	-0.00000258597583979725	6.162696719602678e-7	9.470999534633151e-7	5.245927413577434e-7	2.3242357283237425e-7	7.205122043441037e-8	1.1478807238063382e-8	2.038253177349958e-8	7.578479910286262e-8	1.4466553011072136e-7	7.669211754546268e-8	-8.157369024708316e-8	-2.71080037195226e-7	-2.6057515212229987e-7	6.668014018718083e-8	3.5244950580270995e-7	1.617909995976774e-7	-2.713165393464223e-7	-1.5882754689222622e-7	5.139407071030888e-7	4.093091383605696e-7	-3.318582676437032e-7	-2.843781876649132e-10	4.964148814234903e-7	-3.74322759455481e-7	-4.366409646072711e-7	2.6715147449785093e-7	-5.733998846846333e-7	-7.287746517370408e-8	2.7936900504066386e-7	-5.2817432205642945e-8	6.016749490855844e-7	7.728702000608934e-8	2.0098955666458806e-7	-2.7958270187866674e-7	-4.027549783680584e-7	9.567191816550746e-9	-3.178499893286002e-7	9.021134709241707e-7	-1.68030196867619e-7	-1.607350123000728e-7	1.7471278979108718e-7	-5.252533471500342e-7	5.385982393413258e-8	2.6664042029889146e-7	-7.465836104891821e-8	-4.793700103533638e-8	1.324634448796047e-7	8.856618549657469e-8	7.96991423968052e-8	2.285570843696405e-9	6.212875325317668e-8	2.6981560097283364e-8	2.370986873501124e-8	-5.673208014478348e-8	-3.8216931730339354e-8	-3.964297823344509e-8	-1.1758400253469858e-8	-8.638173731867482e-9	-3.8640106891918435e-8	2.0408934542359702e-9	-1.8884707908561893e-8	-2.3730344134165193e-8	1.8138344715090682e-8	2.6890370929955054e-8	1.0306830433570724e-7	2.4633842732324496e-7	7.79909521742006e-7	0.0000022297553217143218	0.000006118680799471754	0.00001609337693198043	0.000040562308101566025	0.00009759513394624886	0.0002239194376855158	0.0004900878140458031	0.0010220090062671439	0.002028908308712607	0.0038316597264831387	0.006877227868049118	0.011720062151457933	0.018944044730357157	0.029010505345603788	0.042038651055257725	0.05756811321140731	0.07439384173414065	0.090584440540743	0.10375784696331036	0.11160401655542174	0.11251785934218761	0.10611866131470749	0.09343404764079777	0.07664168512356395	0.05845178423773645	0.04137292830581196	0.027141046737091057	0.016495139590165908	0.009305750163821958	0.004922099232128163	0.0025515015011481346	0.0015433059134749572	0.0015433536117198665	0.0025515052697206997	0.004922082098921532	0.00930577422167278	0.016495101236140175	0.02714109916839469	0.04137282645252882	0.05845173539250359	0.07664176342189477	0.09343407007977345	0.10611859881442864	0.11251779527655648	0.11160410330599879	0.10375791822404101	0.0905843603796197	0.07439383164580482	0.05756805758859873	0.042038794287934333	0.029010546523012826	0.018943991376881075	0.01172001595065153	0.006877270803427815	0.0038316691445038353	0.002028905126369107	0.0010219992012127088	0.0004900996368962796	0.00022394882994303256	0.0000975566739168654	0.00004057423955938777	0.00001608866732594194	0.000006112196074381515	0.0000022276817465138876	7.840313809293065e-7	2.733502072471694e-7	7.815663682908536e-8	3.5298150846685417e-8	-6.854689371671441e-9	7.712959160244282e-9	-2.3426535378234803e-8	-2.3762320777720447e-8	-1.3318417813046324e-8	-2.9359024211750295e-8	-2.420907496691882e-8	-4.39686731468214e-10	-4.9318143791055036e-8	-5.1277938339922e-8	2.771310902982549e-8	1.8277075630734885e-8	4.1095312153238694e-8	2.7132603275248357e-8	6.173056499303442e-8	1.396652142826582e-7	1.0691709384502701e-7	-6.149992426429662e-8	-9.209889817451966e-8	3.026954767948453e-7	5.573797579039308e-8	-5.654980682612276e-7	2.0139942646935083e-7	-1.6484453213561068e-7	-1.7642260730088566e-7	9.065390039753041e-7	-3.2931341586994733e-7	2.9645259358446197e-8	-3.995904406250972e-7	-2.922325176291096e-7	2.0788521148951133e-7	7.360987652749174e-8	6.146823926522771e-7	-6.6902565487581e-8	2.810157325727758e-7	-7.651497635485782e-8	-5.665180388136903e-7	2.592627325048724e-7	-4.340065190566733e-7	-3.7464362290240416e-7	4.975244126681488e-7	-5.885563481022871e-9	-3.239550717681894e-7	4.057889670949777e-7	5.128839107859662e-7	-1.5362268845908744e-7	-2.750044263422069e-7	1.67710495602158e-7	3.498982292793329e-7	6.206157188159978e-8	-2.5827308347547984e-7	-2.7253746781585875e-7	-8.012739305396366e-8	7.832154014231207e-8	1.3843023083381922e-7	8.345944113585801e-8	1.6511261469176475e-8	1.4917252433299666e-8	6.905791083422486e-8	2.3045278207955988e-7	5.274969551161135e-7	9.468542722101958e-7	6.166570721832798e-7	-0.0000025866441871746915
"t=54"	-0.0000025798490019823817	6.372388625663916e-7	9.829457586763013e-7	6.008881572316938e-7	3.246459842065619e-7	1.5261413843781213e-7	3.7334955904633205e-8	-5.8685183934592544e-8	-1.0781171488893904e-7	-1.0900419977755149e-7	-2.064357573772213e-10	1.551303888680522e-7	1.5527011365534804e-7	-1.8971341497753258e-8	-3.401716334172633e-7	-3.222380087208876e-7	8.768657666635704e-8	3.6687056015338726e-7	-5.520006673975786e-11	-3.8935936419459694e-7	1.38352922118834e-7	6.380281460938164e-7	-1.5775304396115075e-8	-2.4003687215667924e-7	5.366201474288346e-7	4.409981424480236e-8	-5.662635489400714e-7	2.364720472769477e-7	-4.189434957835303e-7	-3.744022074592124e-7	2.4233693840525206e-7	-1.6836921168383867e-7	5.392978461582487e-7	2.11820022522069e-7	2.9772133691707836e-7	-1.224680925560051e-7	-3.8427080706338046e-7	-8.296096620785676e-8	-5.068856572254532e-7	8.015126969906916e-7	-1.8720003369665505e-7	-9.522388888516531e-8	2.7518827205863516e-7	-4.2587220649981106e-7	5.420261262045756e-8	3.151332936823792e-7	6.168403154926949e-8	-1.882646982753755e-8	6.358526360994432e-8	3.5302089029798367e-9	4.7670624780948856e-8	-1.8152406244809072e-8	-1.7828135301378722e-8	-8.859934019778137e-8	-4.0081408858583245e-8	-3.510161827868785e-8	-6.166025579013024e-9	-5.128722713187983e-8	-2.938866006108043e-8	-2.4694100098088256e-9	-9.956157787094355e-9	1.6603708852258592e-8	1.8491887354699088e-8	3.858287356273138e-8	8.711038246289604e-8	2.230773190614599e-7	6.825204681426555e-7	0.0000018765787699326353	0.000005116719193898334	0.000013543609864496986	0.000034313577686240215	0.00008298843018217372	0.00019170759139242044	0.00042267087968583805	0.0008880483013473661	0.0017773232456856913	0.0033854034988002324	0.0061314311357709705	0.01054871665426127	0.01722159677506785	0.026649955059098618	0.039043346385320477	0.05408224889966873	0.07073111243784591	0.08720812322002447	0.10120164693806832	0.11034357904863934	0.11283109650192802	0.10798910259990391	0.09654111283319822	0.0804488619562499	0.06236080390175536	0.04488145993585313	0.029945185246240014	0.018507464443294763	0.010601066546205407	0.00564643363855899	0.002828919253989648	0.001395414943133555	0.0008122396115139985	0.0008122375115975355	0.0013954539042203562	0.0028288736858878005	0.005646387633647776	0.01060114952968505	0.018507427055475367	0.029945173078818055	0.044881424972850636	0.062360829402193896	0.08044885018221848	0.09654109457874538	0.1079890954027185	0.11283101594082467	0.11034368068625411	0.10120167776412492	0.08720804651184255	0.07073113489573113	0.05408224359092306	0.039043404132909965	0.026650024074884038	0.017221571708861072	0.010548654689907844	0.006131423930060831	0.003385446095690803	0.0017773386875004071	0.0008880481432328446	0.0004226342902647895	0.00019173809146932896	0.00008297603447793289	0.000034305809044510305	0.000013565692111083827	0.000005134926281624708	0.000001857224125711987	6.73725561006755e-7	2.4327235048637874e-7	6.848924438696002e-8	5.8208986741803415e-8	-1.1242158315383222e-8	1.187904530297601e-8	-2.9597126971481202e-9	-1.158492979325132e-8	-2.5187464336440257e-9	-4.571967471278526e-8	-5.1563761926942675e-8	-2.8093123716210755e-8	-1.9991381661199625e-8	-7.855250627741839e-8	-1.6513403089390977e-8	-1.0721775023370128e-8	1.624329815097525e-8	2.712378521785297e-8	1.3814571819814603e-8	4.4106893692941185e-8	6.539436325780912e-8	3.047872451089617e-7	3.1487905838289976e-8	-4.171301496436186e-7	2.9959580860605683e-7	-1.40977693852129e-7	-1.5982984746809592e-7	8.070374136748271e-7	-5.192197746195504e-7	-7.746610053427361e-8	-3.987149924666866e-7	-1.2014024863837847e-7	3.1501786912357943e-7	2.009396447011369e-7	5.470150390429751e-7	-1.8162486115080867e-7	2.56953062605092e-7	-3.787923205100796e-7	-4.192830440619133e-7	2.3359973111425347e-7	-5.606529775992186e-7	3.815145477314985e-8	5.369258530008025e-7	-2.4064210568663924e-7	-1.201660837502061e-8	6.29921208528117e-7	1.3976315549335538e-7	-3.852492962419518e-7	-1.8988560723798287e-9	3.696505567196695e-7	8.1478116586986e-8	-3.139653281802879e-7	-3.394496513875467e-7	-2.3760292400254457e-8	1.580731214811948e-7	1.4916180601787232e-7	4.5676354920587414e-9	-1.080170071166009e-7	-1.146616218639096e-7	-5.1518239230219365e-8	3.431593253999665e-8	1.5618777526871241e-7	3.217666699750765e-7	5.98492704617648e-7	9.853243252422317e-7	6.380847542564183e-7	-0.0000025806158191477024
"t=55"	-0.0000026300329424300273	5.902292811166276e-7	9.461377857844511e-7	5.583057461899799e-7	2.9650830402072614e-7	1.9051610378184591e-7	1.5419053178700182e-7	1.4744213427952957e-7	9.186966531959939e-8	-1.0400614813832476e-8	-1.1929907040020282e-7	-2.1295354557526736e-7	-6.283898223991002e-8	1.1540392730324811e-7	2.438036658114484e-7	-3.73810189469026e-8	-3.9826300912704227e-7	-3.326857032082131e-7	2.0418230617380573e-7	2.992248809841058e-7	-2.912244365660399e-7	-2.9520064892540887e-7	5.145762976832557e-7	3.5918828056313856e-7	-3.105217515342318e-7	3.6753809051770503e-7	4.3352486422953973e-7	-5.109322249730042e-7	1.4696598749086576e-7	-1.8932489731504631e-7	-5.705241153952656e-7	1.7227889348436776e-7	-2.503082360272302e-7	3.965654814530595e-7	2.801421907783208e-7	3.5431413669684275e-7	-1.3572393764427204e-8	-3.482684863831409e-7	-1.6126083934864255e-7	-6.641620620140287e-7	8.029715052870756e-7	-6.755370385302939e-8	4.489726479484091e-9	3.50817109806556e-7	-3.534249921610666e-7	5.069123387713148e-8	2.4960417099872956e-7	-2.6248493378844273e-9	-9.080307017406142e-8	1.399455695771934e-8	-5.386514845273638e-8	-4.15732259728685e-8	-9.233961362209442e-8	-1.6060272667317577e-8	-2.1390826776546135e-8	-1.7845758981671622e-8	-4.093614880407159e-8	3.16616912687806e-8	2.0311555326557595e-8	5.004006298214847e-8	5.150317661239967e-8	4.2931619370634166e-8	8.280387497894282e-8	8.056311473492173e-8	1.9983024246439385e-7	5.572351778893037e-7	0.0000015351077926606393	0.000004239689646468037	0.000011359732509097498	0.000028936909485022255	0.00007047836258022855	0.00016399186685400746	0.00036410895501159946	0.0007707525310546304	0.0015550277419053016	0.002986961940003585	0.005458042533651675	0.009478250548141998	0.015626685837421328	0.024432266495203914	0.03618264213005318	0.0506891591223364	0.06708136782356078	0.08373535485477923	0.09843116436283894	0.10877367520562864	0.11279202811213207	0.10953338813015578	0.0994115334964718	0.08414662048695354	0.06628905959250408	0.04850725577066395	0.03291733087431692	0.020695067744117	0.012055415198778285	0.006519864267326869	0.003291537281116197	0.0015737535794783097	0.0007486297758585447	0.00042648297240655	0.000426455733040787	0.0007485841626082568	0.0015738207276764227	0.0032915422402665095	0.006519779254902547	0.012055490654817702	0.020695079904067715	0.03291727248353393	0.04850717708078289	0.066289091746501	0.0841466920793068	0.09941146572682957	0.10953330265454198	0.11279211997397942	0.108773727906189	0.0984311523635304	0.08373524160521073	0.06708142345912949	0.05068922736449588	0.03618269688073206	0.024432224474232322	0.01562665177485567	0.009478279102066445	0.005457998320511526	0.002987022782844573	0.0015550218883021438	0.0007707823976772499	0.0003640599297616287	0.00016399858687543567	0.00007049799226566122	0.000028925610066954377	0.000011346720312443992	0.000004283839258545363	0.0000015184716990468416	5.36875755186017e-7	2.2594916648799312e-7	5.421482385248311e-8	9.757375618590913e-8	5.521864576696345e-8	4.8043218625615225e-8	3.523481661993344e-8	1.6767628396863188e-9	3.2256133319918945e-8	-1.2104495739073684e-8	-2.911468455213395e-8	-4.7883097265000174e-8	-6.306146271839452e-9	-8.22628282159954e-8	-4.945219689300728e-8	-2.5397834391149843e-8	-1.4814231730220229e-8	-4.4717891611867344e-8	-7.641351285059272e-8	2.812555444098308e-7	7.470555796196265e-8	-3.5305056067524987e-7	3.3771981855501565e-7	-8.372760484931518e-9	-3.067289156000186e-8	7.540410741357917e-7	-6.496901804320387e-7	-1.4361347266955704e-7	-3.602697963289714e-7	-8.434891340947104e-9	3.547185953856058e-7	2.698359237163217e-7	4.109133444618607e-7	-2.654778352706444e-7	1.8754165598267036e-7	-5.790487604961925e-7	-1.8122316125523952e-7	1.4424464256368452e-7	-5.165414481700381e-7	4.337326643399919e-7	3.7322146351215224e-7	-3.1326454885682864e-7	3.584713363924408e-7	5.131101850075481e-7	-2.8949626151852925e-7	-2.9307452442672854e-7	2.916371443228982e-7	2.0805190037442856e-7	-3.336897310690645e-7	-3.912167517716725e-7	-4.7422357929427505e-8	2.4981090218645363e-7	1.1844118397164038e-7	-6.871360347382449e-8	-2.0509072262697714e-7	-1.291830252769799e-7	-5.213764198153115e-9	9.31980387308684e-8	1.4091634104040907e-7	1.6004154457238684e-7	1.8792823541780024e-7	3.0042258891693763e-7	5.557657491994661e-7	9.439243889852733e-7	5.914347476210224e-7	-0.000002629449829316677
"t=56"	-0.0000025980188759211487	6.229358009424146e-7	9.498525140871905e-7	5.353809031660717e-7	2.5183644636328495e-7	8.648626215190802e-8	2.5080784671338563e-8	1.9462174982720626e-8	8.060799816522746e-8	1.7599082480224126e-7	1.750322764504375e-7	1.367628725823522e-7	-1.1126464194433083e-7	-2.1696472751742135e-7	-1.56996543432264e-7	1.7233925131421302e-7	2.6739532721364867e-7	-8.439190724018886e-8	-4.95911395725912e-7	-2.0746588047515502e-7	3.258500370639794e-7	2.1456561971611166e-8	-5.067483411780316e-7	1.227553553251326e-7	5.806629451710066e-7	-1.9957542640725023e-7	9.077596974105262e-8	6.779209950069642e-7	-3.0396050154646304e-7	4.606736725421001e-8	7.382136291145258e-8	-6.426236465184587e-7	6.580585532045546e-8	-3.1914275089306443e-7	1.8667294432450632e-7	2.503529115127634e-7	3.6437798978106173e-7	6.144565223298315e-8	-2.2093578921911217e-7	-4.6568589873174915e-8	-6.834142660672171e-7	7.554350959226852e-7	-3.596151476603637e-8	3.9983541033628e-8	3.8077562070082394e-7	-4.008819123324514e-7	-9.418334423472174e-8	1.5162610900176787e-7	-2.021455314249465e-8	-1.1799920862642921e-7	-3.33922709483403e-8	-6.756856674172695e-8	1.3952277000406355e-8	-6.83173118076752e-9	3.767061107495806e-9	2.8058913192907653e-8	7.346319752521424e-8	3.372539858492729e-8	7.856791839344623e-8	1.5482407578204516e-8	3.6255343616176106e-8	5.7124373675776496e-8	2.4627401007393246e-8	1.614053301013385e-7	4.359560620281755e-7	0.0000012449446870066438	0.000003518584070216768	0.000009533907227687877	0.000024405308075015064	0.00005986113791001113	0.00014016425053942072	0.0003133175764391538	0.0006682327010620881	0.0013588128636710106	0.00263171384387495	0.004851145742560403	0.008502234733429592	0.014153696160919882	0.02235493702611613	0.03346027426835674	0.047400527680399596	0.06346461982483242	0.08019156181505482	0.09547228242087191	0.10691309804873306	0.11240631387438116	0.1107409617769256	0.10202186408639424	0.08770556354625703	0.07020944493933268	0.05223102353120723	0.03604801785450806	0.023054676265969798	0.013661531072394428	0.007512041593079388	0.0038487097718721275	0.0018533891168330818	0.0008554890948582194	0.00040050959174875445	0.0002293866163576297	0.00022942978510964718	0.00040054561455626914	0.0008554020464480727	0.0018533884089000363	0.0038487388312197224	0.007512019963509475	0.013661579792614509	0.02305465525881656	0.03604796558267631	0.05223101268941899	0.07020945939189505	0.08770562131118298	0.10202174136150421	0.11074094050501593	0.11240637149340593	0.10691314502933358	0.09547226411723286	0.08019149790230062	0.06346465438603832	0.04740054711310404	0.03346039789747823	0.022354874661544177	0.014153678387087587	0.008502247019029907	0.004851109107890994	0.0026317552765355856	0.0013588040403331725	0.0006682685625499785	0.0003133104096668671	0.000140131040089142	0.0000598520046346529	0.000024422547227120894	0.000009489729589473583	0.00000356397753253912	0.0000012619639240263325	4.0350859187299193e-7	1.9362045955428897e-7	2.2251541498263805e-8	3.1220730334347024e-8	4.34686542316598e-8	3.967760975331913e-8	6.862740953295088e-8	2.888014283275453e-8	7.211126995532169e-8	3.709162510467934e-8	1.3744372751034462e-8	-3.856065522445107e-8	1.3525822906146345e-8	-4.4320317527102304e-8	-5.8817655634868515e-8	-9.913808585171324e-8	-5.964449323325738e-8	2.1945207506757214e-7	-1.5459388646998917e-7	-4.083911235852611e-7	4.079325169881187e-7	5.260168356446826e-8	-2.8771331539445555e-8	7.292794170776773e-7	-6.383408742705043e-7	-8.852568234019031e-8	-2.268377262693022e-7	8.484697733290858e-8	3.5769845285749113e-7	2.407268056003886e-7	1.948775900650901e-7	-3.299719975036197e-7	8.654915784056527e-8	-6.594907959733831e-7	7.910816102185692e-8	4.0371843090802884e-8	-2.9551792479765027e-7	6.862004786611919e-7	8.023521314015625e-8	-2.0019070468002553e-7	5.843477530742547e-7	1.2312095132305245e-7	-5.069377805311248e-7	1.9863806710596066e-8	3.243973968336533e-7	-2.0101899489421982e-7	-5.050767911685128e-7	-8.119206273971002e-8	2.6255879181924513e-7	1.8255665268362975e-7	-1.651144161396445e-7	-2.1485141776800276e-7	-1.0539275097087852e-7	1.2691194684055773e-7	1.864864773715169e-7	1.6580613004801847e-7	8.56233857149391e-8	2.0515508958318662e-8	1.905232893673059e-8	9.086107166655921e-8	2.4961033873172056e-7	5.407594740880484e-7	9.470474185979683e-7	6.197231858795504e-7	-0.000002595696742657694
"t=57"	-0.000002614943169776396	6.049881138281421e-7	9.590573296636151e-7	5.76397359397518e-7	3.027385505616209e-7	1.628374114437392e-7	6.29524690154426e-8	-1.3106929208639428e-8	-6.906819749463722e-8	-1.1044288628081489e-7	-1.0144153295144065e-9	9.760142216652667e-8	2.777927924357826e-7	2.0816237478182842e-7	-1.6432552207845674e-8	-2.663734026686626e-7	-1.3204200655092535e-7	2.4065657788785444e-7	2.86160073748043e-7	-2.590330113738659e-7	-5.026985406830775e-7	5.586459184137027e-8	2.853330363095097e-7	-4.2011344825176877e-7	-3.299929112188238e-7	5.412807697613431e-7	2.278531785471216e-8	-1.7590203782447134e-7	7.347450857730919e-7	-7.2404980899776206e-9	-4.990384883107879e-8	2.9194071959892653e-7	-6.111766908123428e-7	-5.916612788592346e-8	-3.7356694493340115e-7	-3.944770732289271e-8	1.7247396089103972e-7	4.517262862657745e-7	2.558574316857687e-7	-4.338016745819573e-8	5.390298429830409e-9	-7.588825022830648e-7	6.362091732325936e-7	-8.504529458441823e-8	-4.6103127870900096e-8	3.2236387037531955e-7	-4.0772480747186535e-7	-1.3953337818506384e-7	1.2075831257174485e-7	-2.4873229587107915e-8	-9.108658749479304e-8	5.445091733058405e-8	1.957167516941638e-8	3.4934692472177176e-8	6.383724038272476e-8	5.2955551166355974e-8	2.4042767887699767e-8	4.6190744118490557e-8	-3.0393291550190327e-8	5.466130248432677e-8	1.2567405116570285e-8	9.206628792668425e-10	1.3858198910643438e-7	3.3975986957202053e-7	0.0000010490240414107177	0.0000029653603061952083	0.000008013718042709783	0.00002057137644317919	0.00005078618272713609	0.00011965396139368423	0.0002693613818133267	0.0005787358983522228	0.0011858785368965563	0.0023155751991319473	0.004305309685897596	0.007614187796554983	0.01279666411612268	0.020414663869362748	0.030878272418621844	0.04422582995646196	0.05989888874563076	0.07660137321271421	0.0923508504803513	0.10478229768003522	0.11168216153661459	0.11160515842530405	0.10435155514097838	0.09109769326044115	0.07409400564132995	0.05603215983907217	0.03932709507363119	0.02558548091143198	0.015423531924769973	0.00862505986803519	0.004489830392298	0.0021912876427030437	0.001016462353344516	0.00046097397369837534	0.00021939397913206538	0.0001315330100546408	0.00013148145296215663	0.00021937817848594054	0.00046105185560796347	0.001016417633331046	0.002191275968267292	0.0044898886372704006	0.008624994176922307	0.015423512432696351	0.025585494939521447	0.039327054562107944	0.05603219192025399	0.07409399829908492	0.0910976407154066	0.10435149009638833	0.11160524589843368	0.11168223332258242	0.1047822491349023	0.09235075351199518	0.07660140897755585	0.059898937156972365	0.04422591518948771	0.03087828547349558	0.020414625808171327	0.012796618199036436	0.007614224046278761	0.004305292463178345	0.002315625107519259	0.0011858553620969214	0.0005787201888379778	0.0002693847368899771	0.00011965774278754893	0.0000507576975757873	0.000020610514624208598	0.000007964571748342308	0.0000029614830617807897	0.000001080385925278371	3.135767019379898e-7	1.43255240225848e-7	3.886392607732603e-8	-3.2082365652996714e-9	3.349632982097006e-8	1.0124373006625831e-8	5.1333317152568725e-8	5.25641341564409e-9	4.632648420432872e-8	5.74970592248647e-8	6.20321370936594e-8	2.9348714569721324e-9	2.43299016489118e-8	-6.249118889023464e-8	-3.062825348898457e-8	1.4368700573808013e-7	-1.9743784240855433e-7	-3.4280160443600494e-7	2.997595384135465e-7	-8.178937604963465e-8	-7.749928010447604e-8	6.459837336159069e-7	-7.316862368211829e-7	-2.7624354248523275e-8	3.085539934666315e-9	2.333308505297893e-7	4.2680350664792144e-7	1.9242935045404863e-7	-3.106202395297686e-8	-3.9097353610184626e-7	-4.880167503440447e-8	-6.264445374659644e-7	3.0828308106300994e-7	-5.67657594263693e-8	-3.796416736534525e-9	7.302793254559958e-7	-1.799951551140211e-7	4.0480489293948096e-8	5.323382760158424e-7	-3.3084006734185323e-7	-4.1919734083961657e-7	2.8541741625698336e-7	5.440074568596742e-8	-4.977219969504176e-7	-2.645571245407652e-7	2.943404167066177e-7	2.312327423981131e-7	-1.2724238052097547e-7	-2.7489899379062877e-7	-8.230166326228527e-9	2.0495966956968203e-7	2.759739018420859e-7	1.0747508438768705e-7	-1.3536858634033422e-8	-9.840404902039523e-8	-7.935721069163293e-8	-8.107562288195425e-9	6.409022890174754e-8	1.577011494724445e-7	3.067763995057149e-7	5.725108117582423e-7	9.645514715828085e-7	6.046472654785973e-7	-0.000002617103304292101
"t=58"	-0.000002650971386075618	5.75966425664376e-7	9.138647368844843e-7	5.221461909510339e-7	2.625982162829388e-7	1.3373374652125847e-7	9.936369749219409e-8	1.0810335571154184e-7	8.803034445836744e-8	6.315165079762153e-8	-8.001497509013689e-8	-1.2965251172669667e-7	-1.4048663599108835e-7	6.682751774178541e-8	2.9033756376861675e-7	3.0388952043658435e-7	-9.732589068001118e-9	-2.820870809161491e-7	-5.6603223552720294e-8	3.874319590702058e-7	1.8137841861776138e-7	-4.497917422963127e-7	-3.1354455420906646e-7	3.1863204275062174e-7	-1.1750293360535125e-7	-6.235021043909938e-7	2.700608426886575e-7	2.5663666314290623e-7	-3.4558124806238766e-7	5.84798250158336e-7	2.6390647067664474e-7	-1.2766302937006202e-7	4.391734336195441e-7	-4.7509107581333865e-7	-1.3718562541509272e-7	-3.403469769347467e-7	-1.162397381682112e-7	1.2536073257241043e-7	4.360387518831388e-7	2.8854280575973945e-7	5.455729568115686e-8	2.5787087687412225e-8	-8.374490834128778e-7	4.552552134162724e-7	-1.909682513234756e-7	-5.8642199096681225e-8	3.892990620979475e-7	-3.330624372965829e-7	-1.5985148826835882e-7	1.7172349509042562e-7	1.062708189225603e-7	-3.051562247335937e-8	4.50481680847048e-8	6.572335542465169e-8	1.818624917326872e-8	2.5191447372563402e-8	3.137691506616136e-8	-2.933287390760597e-9	7.194832707391186e-8	-3.2381162862193946e-8	3.00356498561527e-8	1.2262558390929712e-7	2.7460621987440703e-7	8.798209577554061e-7	0.0000024561229075015234	0.0000066903095056192186	0.000017330158319173172	0.00004305882728017352	0.00010207017162222609	0.00023138417148826917	0.0005006428266309815	0.0010336748537332907	0.0020347427248256222	0.0038152925277460392	0.0068079999614764075	0.011549573437757865	0.018607529754450902	0.02843721611296479	0.041173117403965565	0.056400200092867725	0.07298802753344003	0.08909241827543579	0.10240293357195551	0.11063076339302258	0.11212235355972466	0.10638285978128181	0.0942956203269284	0.07791431914248526	0.0598885001602939	0.042742832371904016	0.02828575765706498	0.017346554165093564	0.009866518203628605	0.005220460905198232	0.00258559801137781	0.001212333018016043	0.0005496333420877964	0.0002516977214782612	0.00012750430961616654	0.0000838087662424769	0.00008385576092073688	0.00012750587810339553	0.00025165276772964873	0.0005497372112153176	0.001212297131311657	0.002585474480128247	0.005220524537079996	0.009866610953400579	0.017346492449441198	0.028285668822542465	0.04274280227290772	0.05988860025040199	0.07791433753604904	0.09429555787878696	0.10638276947957925	0.11212241349441121	0.11063084468371553	0.10240288370059591	0.08909239235101563	0.07298797838269899	0.056400316906797254	0.041173156148768486	0.02843721064233795	0.018607512026285966	0.011549514780757275	0.006808036879655921	0.0038152732653783383	0.0020347819560998515	0.001033695064562079	0.0005006334985963035	0.0002313693302439246	0.00010209622500712001	0.00004301408780138516	0.00001736015358067	0.000006696302016773181	0.0000024466530780253848	8.948490843874168e-7	2.7066759400451446e-7	8.89320682651018e-8	5.589552742879533e-8	-1.05576015707598e-8	2.4476285775953954e-8	-3.4074739696521306e-9	4.899538108560364e-8	2.860196213205768e-8	2.5862854746705466e-8	4.7319655860356136e-8	5.9287636133831256e-8	-7.244544963924682e-9	8.340834956044318e-8	1.674703548060208e-7	-1.7059752221992852e-7	-2.9471747797771286e-7	3.3923480624586944e-7	-2.20425231400867e-8	-1.729550739293373e-7	4.2109535669521136e-7	-8.554068559041283e-7	1.4425143191054701e-8	9.655497856808637e-8	2.5718788176920526e-7	4.698967012162214e-7	1.319383625686399e-7	-1.4879321141858526e-7	-3.365375725872255e-7	-1.1353284157245014e-7	-4.947611781380701e-7	4.4544534316681705e-7	-1.3675969667836796e-7	2.761453361532773e-7	5.80853678489035e-7	-3.486951384301662e-7	2.62731502220781e-7	2.545176382984238e-7	-6.055873253973942e-7	-1.2509480873390544e-7	3.1973675085339437e-7	-3.140595429274029e-7	-4.4571096002865573e-7	1.7553091213873273e-7	3.946798150522568e-7	-6.293315191197024e-8	-2.7271177172050187e-7	-2.033188661876295e-8	3.114184953245669e-7	2.8436822196997724e-7	6.830521714906723e-8	-1.3946708476986203e-7	-1.354998588887213e-7	-6.819941411606578e-8	5.055273288867568e-8	1.0051922916254341e-7	9.874595097159045e-8	1.0402023287170437e-7	1.346765143850348e-7	2.5708706596905273e-7	5.251443837561709e-7	9.111509904347059e-7	5.81274304023438e-7	-0.0000026535695322182917
"t=59"	-0.0000025947709125784257	6.163367796130359e-7	9.531875279078506e-7	5.354644905253281e-7	2.4039848478540904e-7	6.741824876144165e-8	-1.3252097974536525e-8	-5.2699370645115096e-8	-6.896747617446408e-9	3.889511268617696e-8	1.4789570224049697e-7	1.2233506696546215e-7	2.0851673498967216e-8	-1.5875247383334568e-7	-2.1502445390897407e-7	1.7861204182345602e-8	3.2074406819404544e-7	3.431907754647412e-7	-6.569495536457026e-8	-2.827592837650883e-7	1.4653526714258902e-7	4.7281694803835705e-7	-7.603951113210883e-8	-5.119034282019541e-7	1.1427980795009063e-7	2.1532638516674751e-7	-6.350997735493635e-7	-1.2409848193506434e-7	3.617751097584332e-7	-4.033206778553122e-7	2.9953417413075556e-7	4.6716189383566586e-7	-1.5878894243925856e-7	5.149139433724415e-7	-2.2535999055772749e-7	-7.457116357745264e-8	-2.6651448381542764e-7	-2.410843591427181e-7	-4.844658729741269e-8	3.1142109913062654e-7	2.39537506385723e-7	1.4577300122553538e-7	2.3923533931657914e-8	-8.771077941727157e-7	4.582501419436724e-7	-1.5458604896156913e-7	-5.986138562619203e-8	4.458712300481338e-7	-1.684284277603254e-7	-1.0146157047863369e-7	1.470297625871808e-7	1.1740840621943249e-7	2.006295007905834e-8	-7.534258328334431e-9	4.153405042117697e-8	5.622451726416955e-9	-1.5420107524199977e-8	1.1547665934585893e-8	-6.4976384939186e-8	3.046663821226758e-8	3.972418372022446e-8	2.0519694277076894e-7	7.160899561098333e-7	0.0000020217888340168244	0.000005599673799761007	0.000014609714407143315	0.00003648031849490252	0.00008702863714948883	0.00019859295701851742	0.0004326926149115229	0.0009000767082708583	0.0017857529043852072	0.0033762806995834005	0.00607770290345222	0.010406250917544102	0.016928948927707133	0.02613666445844709	0.03824847255483321	0.05298307933742974	0.06937323783195015	0.08572299813817352	0.0997981975333837	0.10926612434755423	0.11229182981551411	0.1080999947029756	0.09727339046944694	0.08164182988937552	0.06377639113245759	0.046280740230041806	0.031151391299264253	0.019434638190146236	0.01124454211340331	0.006048911232201193	0.003042017324684454	0.0014442058090851084	0.0006587229555691243	0.0002985320279143	0.00014357346522198	0.00008166045760016338	0.00006064632838076456	0.000060607178023253105	0.00008166472876613984	0.0001436299642926242	0.00029844177847226927	0.0006587181572087486	0.001444273429607068	0.003041993845772417	0.006048886795963382	0.011244601284547295	0.019434570651908123	0.03115139824335489	0.046280732826138204	0.06377644379081071	0.08164169929552578	0.09727337718071039	0.1081000505652222	0.11229185636595851	0.10926608361846557	0.09979821974107861	0.08572297616533298	0.06937318156821737	0.05298322565109281	0.038248449964085385	0.026136694441680763	0.016928904925970878	0.010406238049266325	0.0060777349034037975	0.003376299105249392	0.0017857472979545541	0.0009000781008469128	0.0004326918980466221	0.000198573471473118	0.00008708092600173689	0.00003646739915530439	0.000014587751842820573	0.000005587869645440335	0.000002027502111312529	7.120398894944202e-7	2.2649985609302092e-7	1.9682847240964918e-8	1.069817989751698e-8	-4.2003430511527995e-8	6.856528678156337e-9	-1.7988764811072144e-8	7.3916318621414234e-9	4.440354894885701e-8	1.4722887353713077e-8	1.6460817708896514e-8	9.209483808891861e-8	1.5430215349887533e-7	-8.072552515336895e-8	-1.6888729037489725e-7	4.265867674657642e-7	-4.072229053964094e-8	-1.8073241281335584e-7	4.633667834985644e-7	-8.384478303868903e-7	2.109741892297734e-8	1.2671237947792235e-7	1.9412311036415275e-7	3.50255820125156e-7	-6.19333291318469e-8	-2.341401648120467e-7	-2.3947105654009704e-7	-9.172578530058928e-8	-2.459009077471208e-7	5.40342734889343e-7	-1.652274389529751e-7	4.665636773593107e-7	2.8709548449690203e-7	-3.977418202572025e-7	3.6891199595157076e-7	-1.3755240102497623e-7	-6.183340076626465e-7	1.9777470527948537e-7	1.299857358416645e-7	-5.190155453194123e-7	-7.382367805952583e-8	4.6886307680793493e-7	1.5143705378584116e-7	-2.8932744522425224e-7	-5.853286677570679e-8	3.383905268217191e-7	3.3278137567815946e-7	6.148854425624961e-9	-2.1284082751815703e-7	-1.579229806925042e-7	1.7920030570550693e-8	1.264768850761655e-7	1.4071595544340454e-7	5.138018666084321e-8	-1.9790693750465493e-8	-4.2114435383489024e-8	-2.1401053706959772e-8	7.199376017563708e-8	2.409554927806923e-7	5.321931078050568e-7	9.553476166823671e-7	6.121378434142954e-7	-0.0000025913476777716937
"t=60"	-0.000002609891472382664	6.182616285599352e-7	9.630621293776898e-7	5.831139554546283e-7	3.0342861223608963e-7	1.7179971834035968e-7	7.164486737210041e-8	7.478257235682406e-9	-8.924044658797925e-8	-1.2344208366599219e-7	-1.4734195441512554e-7	-4.236187467476782e-8	1.0428833840947505e-7	1.795191764131232e-7	9.443137982678707e-8	-1.9042739152208554e-7	-2.611125027307537e-7	-4.944797460382233e-9	3.976229616675653e-7	2.975302560992432e-7	-1.9051499022815221e-7	-1.8330347206774178e-7	4.1893814661797535e-7	3.6510191914196355e-7	-3.917654268770221e-7	-1.7981746769368812e-7	3.9111209404474323e-7	-4.1105105075267545e-7	-4.7123931368187044e-7	3.2591013643390454e-7	-3.4974467333359627e-7	-4.526182950659319e-8	5.708580488317239e-7	-7.568138971070226e-8	5.790977510855555e-7	-6.919656292403431e-9	-6.712213562742875e-8	-2.624509159998567e-7	-3.7092908178326667e-7	-1.9684604524172755e-7	1.9332257761295324e-7	1.1256721799135505e-7	2.7801266033744554e-7	2.370004060781028e-7	-8.222768567156535e-7	4.317387781727078e-7	-1.1400025967667204e-7	-4.521092500375801e-9	4.7361232724529856e-7	-1.2887346667600497e-7	-1.1881296635429806e-7	9.854159110922467e-8	2.6359139093656836e-8	1.2348551181595724e-8	-5.3237212416235025e-8	-3.580722041096607e-8	-2.75542888505953e-8	-6.804579200103689e-8	-1.4368182199575585e-9	1.4523302338531607e-8	2.1562239338468459e-7	5.900747226394998e-7	0.0000016927427436419507	0.00000472263740236567	0.000012322681676724123	0.00003088719301413967	0.00007415938129151645	0.0001702794690602305	0.0003736008206198793	0.0007828517511059285	0.0015651953737035873	0.0029836303405688103	0.005417552826359029	0.009360554462147563	0.015374006400232232	0.02397527076999828	0.035456541874555714	0.04966019388333143	0.06577741389893532	0.0822676562665251	0.09699271137517007	0.10760453215032362	0.11211690287264886	0.10949106622557037	0.1000071010363307	0.08524716514699104	0.06766956316403527	0.04992401126975776	0.03417673722678782	0.02169052125967086	0.012766200840305109	0.0069831789143006695	0.0035675299382971204	0.0017169602780091608	0.000790172626236485	0.00035723163015544124	0.0001672811615947012	0.0000889302549065274	0.000058781426156118144	0.00004893608659506388	0.00004896014298638729	0.00005878520642910168	0.00008886492675019841	0.00016730478625870404	0.00035727326587975394	0.0007901935523693115	0.0017169426737113636	0.003567509964000015	0.006983158728133598	0.012766256873050663	0.021690459998742084	0.03417669186657124	0.04992405611247086	0.06766962429037415	0.08524703231267594	0.10000703553195389	0.10949119010436037	0.11211696362979429	0.1076044274356901	0.09699268996602461	0.08226759708408404	0.06577752187715413	0.04966027280965157	0.03545655879735088	0.023975256069991846	0.015373971914607099	0.009360539870452822	0.005417552054279184	0.002983660242580344	0.0015652038675463276	0.0007828509115579418	0.0003735998270172347	0.0001702495298574469	0.00007416424572181946	0.000030913457993220206	0.000012340077725103704	0.000004695489608019798	0.0000017056658405678604	5.752915810397496e-7	2.0601666927966278e-7	2.351668926259265e-8	5.824198345827369e-9	-6.741069580318282e-8	-2.922142305905595e-8	-2.5732900255093227e-8	-6.762287274586498e-8	-6.068223701305442e-9	3.2238365865744356e-8	1.210180757826862e-7	-1.2736780696798178e-7	-1.6600778518505166e-7	5.054370982859879e-7	5.677908698764611e-9	-9.863890793049279e-8	4.190026883232889e-7	-8.305136529607182e-7	2.1139011807669306e-7	3.051390922159669e-7	1.3477716542809048e-7	2.145017450327913e-7	-2.5522660673793496e-7	-3.6366309685842424e-7	-2.4988723679175706e-7	-8.455993127931549e-8	9.715200977034044e-9	5.906625227813933e-7	-9.755502072827937e-8	5.801877567268576e-7	-4.7021410987113654e-8	-3.4417601824099364e-7	3.2263700311396803e-7	-4.791580978658061e-7	-3.9395889106508264e-7	3.665175838385437e-7	-1.6457852092255365e-7	-4.056135146646156e-7	3.8083942544009375e-7	4.1173508891212407e-7	-1.80638579871939e-7	-1.9342839541192092e-7	3.025349641916364e-7	3.9223584080705365e-7	-1.2139138583222575e-9	-2.684342247372129e-7	-1.7772370175528351e-7	9.054368932392975e-8	1.7549332442801102e-7	1.0922657323053642e-7	-4.7687084392400436e-8	-1.4385102220515478e-7	-1.3244336005691082e-7	-7.595210149702325e-8	-1.7362234983053781e-9	7.884979258410141e-8	1.6370582189839666e-7	3.100803359634696e-7	5.834161758144774e-7	9.591072868131434e-7	6.191249527498499e-7	-0.0000026095882813548243
"t=61"	-0.0000026192420472526123	5.991362983515103e-7	9.426789308042416e-7	5.307531472098503e-7	2.813682070668122e-7	1.3034933055156017e-7	9.940251644025011e-8	9.150117474820973e-8	1.1785528042373983e-7	6.920873674154393e-8	-2.4723685321248468e-9	-1.3312449442803853e-7	-2.2278306965883843e-7	-1.45592301548092e-7	2.4975092549617273e-8	2.3555579919953828e-7	9.665529465685552e-8	-2.0651325016718403e-7	-3.334473435145924e-7	7.593267459249375e-8	4.43889601298153e-7	1.4418748628397537e-7	-3.035415084839954e-7	1.1150257983594258e-7	5.9975906041565e-7	-3.3749714911657236e-8	-3.8854409389887934e-7	3.605478087198577e-7	-6.037906874478693e-8	-6.473298853615361e-7	1.8554530512027156e-7	-1.674220331260301e-7	-2.913139471871773e-7	5.416451902551245e-7	-6.487473325211823e-8	4.808005826806294e-7	8.9299410865884e-8	-5.4305002605836705e-8	-1.6230005650541557e-7	-4.24253781550199e-7	-3.173479599105633e-7	2.177462676833386e-7	1.3003703203118278e-7	3.507578357764274e-7	3.853638600448406e-7	-7.288016177220413e-7	4.329198287633673e-7	-1.500260601305925e-7	-7.649718702928965e-8	4.32102623793007e-7	-1.3797957598704613e-7	-2.0812716117202257e-7	6.220726334049687e-8	-5.032620242761965e-8	-3.351297772624662e-8	-2.2122005227664943e-8	-3.2039751962642526e-8	2.560949796670542e-8	6.943045127716374e-8	1.996557666972265e-7	4.702799646372213e-7	0.0000014502082171796715	0.0000039788055952172385	0.000010364820774988459	0.00002613596560685494	0.00006314589009415172	0.00014586587400478024	0.0003222416577464138	0.0006801086352268282	0.0013702187550629352	0.002633138641158772	0.0048218889477698035	0.008406228200499855	0.013937161542453058	0.02195041650412377	0.032800466396644246	0.04644224873259073	0.06221967269830431	0.07875098353515853	0.0940115170526239	0.10566474645493451	0.11160380974262019	0.11054737731346376	0.10247490805784587	0.08870237082484889	0.07154161766458789	0.053654026686268286	0.03735308891111144	0.024114820129054193	0.014438046371693214	0.008031630802583178	0.004169253479725743	0.002035552030676957	0.0009470310342348798	0.00042929284625792263	0.00019790094991756213	0.00010033775046769389	0.00006152813835069715	0.00004715445302327925	0.000042473451120850214	0.00004246983386591019	0.00004712030938835987	0.00006153627468274969	0.00010037266724216565	0.00019791542826519404	0.00042923259007032755	0.000947008655323156	0.0020355784852786885	0.004169352276459093	0.008031565797137818	0.014438036101150686	0.024114761128674722	0.03735308504506751	0.05365402628273064	0.07154165597911477	0.08870238067422098	0.10247479647610047	0.11054742997349354	0.11160383102260807	0.10566478904953092	0.09401137954471483	0.07875102541974244	0.06221973784971724	0.04644232527798575	0.03280041162800251	0.021950431572068663	0.013937136573688669	0.008406233542787245	0.004821915093036089	0.0026331461249805566	0.0013702168630151945	0.0006800884990277867	0.00032224945945802386	0.00014586885011924622	0.00006313304335170411	0.00002611764320192833	0.000010398209028039673	0.000003952134421725262	0.0000014603968310211712	5.049364688591851e-7	1.9762378222765165e-7	5.108820144705817e-8	4.6169545075969154e-8	-4.260122155042012e-8	-6.107114425280002e-8	-3.931418746105919e-9	-4.7724207696830945e-8	4.960140920218237e-8	-2.0595236760456714e-7	-1.1356225360081851e-7	4.631752890116303e-7	-1.5161717592526713e-7	-1.3415009514350373e-7	4.009389275028141e-7	-6.67110132690496e-7	3.675815739567767e-7	3.6766743027882853e-7	9.826338576157667e-8	2.190058004947204e-7	-3.180815907333212e-7	-3.7609104563962603e-7	-1.9617702973206974e-7	-8.667809081597255e-8	1.29386236724649e-7	4.754636963033576e-7	-7.251726330537167e-8	5.545159983411097e-7	-3.0153757513140533e-7	-1.578188247863821e-7	1.80079167355629e-7	-6.546286271946755e-7	-5.093726729299419e-8	3.4425822725836497e-7	-3.5957719246582087e-7	-5.382571632850386e-8	6.084710723053277e-7	9.404435963311641e-8	-2.886087592246511e-7	1.416979342749869e-7	4.4412078870070815e-7	7.247078237515581e-8	-3.326181968743569e-7	-2.0885993445851625e-7	1.0270450989668944e-7	2.2951495648459996e-7	3.132968096064559e-8	-1.4325236530332575e-7	-2.3086731038013397e-7	-1.2742291610745582e-7	-6.633157689783786e-9	7.457677186906153e-8	1.0763627977805612e-7	9.898878028380409e-8	9.507761189464503e-8	1.3957331346237112e-7	2.718948426405632e-7	5.358179648862205e-7	9.425445701705115e-7	5.966920907374273e-7	-0.000002618032333590037
"t=62"	-0.0000025719772895893556	6.262805799517324e-7	9.618149439116763e-7	5.797054365430654e-7	2.6607995629035486e-7	1.1865925864107396e-7	1.7804040353119888e-8	-1.532390725422772e-8	-2.8368727922334358e-8	4.0956351865517604e-8	1.0610380296594002e-7	1.5164841682402397e-7	1.0921157356236222e-7	-8.415356822499831e-8	-2.271410838305954e-7	-2.5633721090212447e-7	2.1555869644807046e-8	2.3141523697312039e-7	9.417748658702152e-8	-3.2393746440817495e-7	-3.2071283828649655e-7	2.1788317883242314e-7	4.208216758394556e-7	-1.416989805491653e-7	-2.3016717964896571e-7	4.974623053488614e-7	3.705254880692621e-7	-3.7963574439636716e-7	1.9355959479661067e-7	3.0008305151874026e-7	-5.750317929598125e-7	-3.007225912732281e-9	-1.195801735409674e-8	-5.291700029275148e-7	3.1519521226375247e-7	-1.5015803034312825e-7	3.863376183410594e-7	2.8067501856021693e-7	1.2893525136448147e-8	1.0665952898669673e-8	-2.87085298533718e-7	-3.5142167897905807e-7	1.395269292325807e-7	6.74382418797137e-8	3.988177076363897e-7	4.734876025702661e-7	-7.208880963283093e-7	3.3967049795080584e-7	-2.318239639143016e-7	-1.966972803524314e-7	3.6713867079818385e-7	-7.964210457789278e-8	-2.535343953669056e-7	6.975198230119162e-8	1.5434976963213387e-8	-2.556543388099186e-8	4.054361468774914e-8	8.618399427451351e-8	1.471581410061873e-7	4.123224015550875e-7	0.0000012484625306896646	0.000003310208467777187	0.00000869757169230656	0.00002209656229967827	0.00005370034314833294	0.0001248461005488588	0.00027771486940464385	0.0005902575427876311	0.0011981461670399485	0.0023207483778551197	0.004285504829661058	0.0075372293906800225	0.012612819054269697	0.020058880626223075	0.030281843774609407	0.043338176211115687	0.0587167853746855	0.0751965568113554	0.09087980337913804	0.10346771998801874	0.11076202282385295	0.11126352349042656	0.10465762430859382	0.09198020751733804	0.07536483215552092	0.057449762898333256	0.040670367295006615	0.0267071984173185	0.016265866026957565	0.009202145001112827	0.004854729399802249	0.002405549282654129	0.0011325177221804816	0.0005161552383801116	0.00023595695650746595	0.00011564058365964858	0.000066702889277237	0.000047851235060569763	0.00004087538400199264	0.000038661177344523345	0.00003862928468201243	0.00004090239927534434	0.00004790705725998823	0.00006669056180497179	0.00011556610570218062	0.00023595489215211263	0.000516180829139401	0.0011325308313059335	0.0024054759812496274	0.004854780873711717	0.009202125516059367	0.0162658493022092	0.026707234162649307	0.04067040205639216	0.0574497055895794	0.07536474873611576	0.09198019661282142	0.10465770120470652	0.1112634926771019	0.11076209908687284	0.10346766381963513	0.09087970422819669	0.07519662964673313	0.05871685856100339	0.043338253054361675	0.03028175450079551	0.02005889912461667	0.012612750879930745	0.007537283786807181	0.004285520110614671	0.002320765418266868	0.0011981567978254226	0.0005902405759434792	0.000277694091172509	0.00012483928094564334	0.00005372812910342528	0.000022073036635261722	0.000008729447045663363	0.000003314230311080024	0.0000012136353758629426	4.261254737958353e-7	1.64946645786479e-7	3.7572126077023427e-8	7.211331043421865e-8	1.995406639920816e-8	-4.343034343268215e-8	8.089459058169268e-8	-2.3456469544491654e-7	-1.0136259420701066e-7	3.4765139866888006e-7	-1.9819479990523803e-7	-1.4266541070728778e-7	2.644378491734045e-7	-6.767489446612984e-7	3.957635436036e-7	4.5717441332637776e-7	4.0719295379965104e-8	1.665246993631797e-7	-3.688480940677863e-7	-2.8219062653267457e-7	-1.2164640295075912e-8	6.222970683200657e-8	2.9448505522999824e-7	3.1014663393058584e-7	-1.2849237984724482e-7	3.32351655307761e-7	-5.364529824802844e-7	-1.6280796710788081e-9	-1.4402018466697086e-8	-5.648030584337604e-7	3.1131673128292903e-7	1.7479682690169085e-7	-3.637257003363814e-7	3.454746646536222e-7	5.216676768338147e-7	-2.4370666362738547e-7	-1.2943477734062014e-7	4.046411770097791e-7	2.2318964332246338e-7	-3.1963956059755105e-7	-3.2354861168037985e-7	9.733319350502256e-8	2.2896106477432454e-7	1.700310925389914e-8	-2.541972535796688e-7	-2.2907474139799433e-7	-8.284618080445227e-8	1.1653414067058776e-7	1.4489683364260486e-7	1.1105174790859706e-7	3.4701342355170084e-8	-2.283213806908435e-8	-1.9718623400777346e-8	2.1284661255727144e-8	1.1274721312126701e-7	2.7411749137229435e-7	5.704024154118414e-7	9.671666133526102e-7	6.32064873329341e-7	-0.0000025777259943238207
"t=63"	-0.000002624306648879582	6.089028125044749e-7	9.643149364579884e-7	5.622443060016025e-7	3.247820327123563e-7	1.8054190631389133e-7	1.1647024567018605e-7	5.657948576320848e-8	1.3064405446350236e-8	-7.130042500858025e-8	-9.598116323950023e-8	-5.565200378310209e-8	4.633644645757329e-8	1.973961509804667e-7	1.87937818196815e-7	1.7022688147960707e-8	-2.610835093674879e-7	-2.848889273376898e-7	2.6681395537409003e-8	2.7418969372750013e-7	-8.473960533272873e-9	-4.400263148296446e-7	-2.168357099430196e-7	3.8322952966574064e-7	1.5349278525977894e-7	-3.6729351415853984e-7	1.684116696099025e-7	6.307442209640968e-7	-1.629604478026181e-7	-1.4714774065893721e-8	5.256977713141708e-7	-3.677993014594705e-7	-2.4440071266784713e-7	4.828713418003616e-8	-6.473486333646861e-7	1.9936194650682637e-7	-1.2512430547229059e-7	2.1300498354026587e-7	4.322871772766135e-7	1.529344966222368e-7	1.7329200030502534e-7	-2.022345420016336e-7	-3.80561186785755e-7	5.500658817325643e-8	-1.0671981431897848e-7	3.1045475323843164e-7	4.648292659670261e-7	-7.132130861453589e-7	2.7939948177291285e-7	-2.424534176759252e-7	-2.4173100199309516e-7	3.252988822755043e-7	3.855214791848027e-8	-1.926013708519747e-7	5.1685056123851325e-8	9.240528764387079e-8	5.779255718429965e-8	1.0382062676228543e-7	3.8497725640684877e-7	0.000001041387885258871	0.000002757906351402717	0.000007338433680725842	0.00001871068245928864	0.00004566563428154424	0.00010681400523460116	0.00023910976644081483	0.000511720851813946	0.0010464730400305822	0.0020427951555632706	0.003803426012030431	0.006747585270367673	0.011394900140434316	0.01829673548632904	0.02790116258094999	0.040355122448756164	0.05528413623067252	0.07162659588095932	0.08762296004504089	0.10103523125225655	0.10960381996710189	0.11163746695354093	0.10653918422481401	0.09505417701772012	0.07911087425465058	0.061288426861555556	0.04411570445544555	0.029465114094962663	0.01825470394889439	0.010503296884930235	0.005632086700508632	0.00283293952797814	0.0013506405969382351	0.0006203674389791969	0.0002825553181425855	0.00013478048832504808	0.00007367158033200205	0.00004980623485739688	0.00004075794349067685	0.00003743408312106844	0.00003625793133199551	0.00003630602043047659	0.00003747236447249058	0.000040730441649983185	0.00004974940185908938	0.00007369848698046688	0.0001348544639211413	0.000282546341230705	0.0006202671979589347	0.0013506895100565686	0.0028329216703423254	0.005632118181306489	0.010503316773730953	0.018254622167462986	0.02946513502638992	0.04411569422564399	0.06128843871997458	0.07911076633798875	0.09505425062950357	0.10653922140768446	0.11163744074242188	0.10960386917717568	0.1010351162580353	0.08762299479115077	0.07162662128403696	0.05528416809433789	0.040355173675863165	0.027901116918051416	0.01829670901396263	0.011394887422445876	0.006747657793489736	0.0038034165185938384	0.0020427891685363964	0.0010464789657816942	0.0005117231654104826	0.00023911849594282497	0.00010678683536713418	0.00004570365416922684	0.000018695364434218043	0.0000073236932726095105	0.00000278815691212575	0.000001013797015225748	3.6384724177995764e-7	1.6075645692392726e-7	6.610230696146857e-9	7.101849497370694e-8	1.3641428775468256e-7	-2.230508456824154e-7	1.4541983284210858e-8	3.474455030350043e-7	-2.4293748690507044e-7	-2.604266130523669e-7	2.265558998182371e-7	-5.885680237627255e-7	3.773975553178488e-7	3.753715834831084e-7	-1.8650368760475544e-7	1.1120686682630776e-7	-4.162185379685823e-7	-1.8241102961447098e-7	1.6237305333621777e-7	1.6928559798401466e-7	3.986153270796322e-7	2.2581980196889617e-7	-5.2031106645422653e-8	1.276530827709621e-7	-6.598219528530791e-7	7.026706239088298e-8	-2.5400727166058346e-7	-3.5500032080637567e-7	5.189766182356337e-7	-1.6335685804058642e-8	-1.3808157284245226e-7	6.062162164477414e-7	1.8470987717122966e-7	-3.879611809587402e-7	1.7605628221950553e-7	3.6936225011885426e-7	-2.0895979913060359e-7	-4.4612149874279083e-7	-7.2493080427449286e-9	2.76764717588307e-7	2.104127372337672e-8	-2.788367213790721e-7	-2.6326515645269666e-7	1.4299662010053282e-8	1.869751706795597e-7	2.0028663350046827e-7	4.433642120105219e-8	-5.085570309315557e-8	-1.0164434394166477e-7	-6.358775916925907e-8	8.50210735148238e-9	5.7332221414796436e-8	1.1473706762465952e-7	1.8152981529073742e-7	3.1875989414675843e-7	5.71830811035845e-7	9.599511546776185e-7	6.074220029184119e-7	-0.0000026223798826885414
"t=64"	-0.0000026372978029209904	5.947086704205518e-7	9.229393764798033e-7	5.297745288013189e-7	2.438570628759962e-7	1.1730886595451295e-7	7.247538136301301e-8	8.486355029813097e-8	9.473449380514865e-8	1.341188770043189e-7	9.127357691873783e-8	-1.0731376454131691e-8	-1.0193719024442771e-7	-1.334818763298884e-7	-9.62961477224411e-9	1.946338751279697e-7	2.706505175531504e-7	6.8083632398519e-8	-2.822372410227203e-7	-2.728096242243794e-7	1.1804734600939781e-7	2.750403237383736e-7	-2.068518274445097e-7	-5.147864271526359e-7	6.789071749224718e-8	3.670864516802652e-7	-2.5031783412732267e-7	-2.197416447691225e-7	6.262441487603354e-7	1.4746820486966072e-7	-2.063586931333461e-7	5.192857869262824e-7	-1.0351617740766983e-7	-3.4699611162203325e-7	2.245996031380315e-7	-6.31506764214862e-7	7.047542438520793e-9	-4.124779129366374e-8	8.405901852359676e-8	4.7264605784747005e-7	1.6983215234134263e-7	2.6594716306949095e-7	-1.3688391009569756e-7	-4.6970561196069127e-7	-5.1614893248341787e-8	-2.8921780259594243e-7	2.4664387221484674e-7	4.923261500699994e-7	-6.23660343479493e-7	3.022620795878339e-7	-1.722520874825051e-7	-1.9232697334725657e-7	3.1783648468675096e-7	9.520813371022285e-8	-9.297323799728474e-8	8.515934968311711e-8	1.500116553199149e-7	3.4321270259152215e-7	8.269144909922588e-7	0.000002316711849359443	0.000006177976840993082	0.000015789358583373492	0.00003877253568895789	0.00009129208929958832	0.0002056754721876386	0.00044320570845646223	0.0009129714288648172	0.0017958745720427771	0.003370883080474729	0.006031570212655324	0.010277642447812929	0.01665941422593542	0.025657743165447444	0.03749869920356774	0.05193504017203421	0.06806201325811467	0.08426597086316989	0.09839067684839886	0.10814416908610403	0.11167041315697557	0.10810567802666404	0.09789989457072579	0.08275127021247886	0.06514558165513773	0.04767335668701389	0.03238360455403588	0.02040800588948588	0.01194293209437447	0.006510035697109395	0.003325014421456607	0.0016063817772618005	0.0007446041194206776	0.00033909271132070984	0.00015871410114454143	0.00008284828830618096	0.000052588086803861955	0.000041031707966321385	0.00003682190599696433	0.0000351678776164821	0.00003463287386873404	0.00003465184821294098	0.00003513931634668843	0.0000367591990901861	0.00004109885749825626	0.00005265090459982691	0.00008278304404951697	0.0001586840764484787	0.0003391619636038401	0.0007445493155734395	0.0016064241651975175	0.0033250558561085386	0.006509962748931009	0.01194292380205142	0.02040794787447442	0.032383650734978175	0.04767340614884552	0.06514556568811425	0.08275113610578022	0.0978999201548778	0.10810572231525317	0.1116704928403709	0.108143994921168	0.09839062145586741	0.0842660668270353	0.06806210834521487	0.05193508747345177	0.03749876363668314	0.02565763954565592	0.01665936855464567	0.010277639400542271	0.006031607899348312	0.0033709362180162072	0.0017958756443057222	0.0009129764354053327	0.00044319254456004487	0.00020567747832145322	0.00009124567921636739	0.00003878477595020691	0.00001581177961607061	0.000006136725348215855	0.000002339655148841935	8.564756397433371e-7	2.8968260279427227e-7	2.1599629529411857e-7	7.13192098711346e-8	-1.6431358906832116e-7	1.5045753876119505e-7	3.301076204609288e-7	-2.1656551241200361e-7	-1.634214370493936e-7	3.1476615736103497e-7	-6.152556593086445e-7	3.721733909944902e-7	3.895431875955424e-7	-3.55762423631667e-7	1.0819991125288198e-8	-5.464083464579161e-7	-7.954940783871933e-8	2.439283394162217e-7	1.7304557908826013e-7	4.527143396826361e-7	1.0710128617308357e-7	-5.391470170312829e-8	-3.777950885464065e-8	-5.303560781655392e-7	1.9418732333242872e-7	-3.8505598243254724e-7	-8.089084069240471e-8	5.055884207960659e-7	-2.044483100593908e-7	1.4619389110404057e-7	6.109062491432837e-7	-1.8520581179792828e-7	-2.632095366106313e-7	3.7871285996082804e-7	4.287434096639231e-8	-4.9347806008182e-7	-2.0943694822861403e-7	2.726463491642406e-7	1.1647648445745062e-7	-2.758247019674087e-7	-2.755265907650184e-7	6.056027901379935e-8	2.787363391210107e-7	1.9433320075368243e-7	-1.1260571142202025e-8	-1.4200630860106145e-7	-9.835413639081025e-8	-7.935009760373646e-9	9.607523432375586e-8	1.2571256768900696e-7	9.978366533047733e-8	8.42345492246821e-8	6.97711874941831e-8	1.1849386771789483e-7	2.4801415154929174e-7	5.26572582093543e-7	9.24376141520078e-7	5.880564247773279e-7	-0.0000026323177610976245
"t=65"	-0.000002595538440619549	6.090211767117992e-7	9.566432317420492e-7	5.572121449803902e-7	2.6606254921457406e-7	1.0102715808368856e-7	5.46064582440664e-9	-4.9971628390821365e-8	-4.267161346493964e-8	-3.473401077869198e-8	4.76156051254506e-8	1.5343460346706195e-7	1.8239545007681102e-7	9.032530545738382e-8	-6.417825471061178e-8	-1.829998799163235e-7	-5.149567094964169e-8	2.0274942003073448e-7	3.572556502851043e-7	4.828402921930319e-8	-3.131832362335274e-7	-2.1235548464115794e-7	2.674956157688868e-7	1.8014338032390498e-7	-4.6279921628311627e-7	-3.3509152064237213e-7	3.260752945433154e-7	3.327720732304584e-8	-4.788445554515519e-7	3.155738335092195e-7	3.486788306972244e-7	-2.9999922945833646e-7	4.607408621293274e-7	2.8820077846436476e-7	-3.7571696287486134e-7	3.374414925261249e-7	-4.3268228322457247e-7	-1.6533133173624037e-7	-4.927618713068682e-8	-1.4943053461280442e-7	3.9347972025094435e-7	1.2299075624611078e-7	2.6991107249241253e-7	-3.622398714320241e-8	-4.7625204835366475e-7	-5.88194222217453e-8	-3.9143079133552305e-7	2.5925575564134107e-7	5.722752015602239e-7	-4.75904188057541e-7	3.4909241497516064e-7	-1.4145112803287674e-7	-1.921255716741399e-7	3.448238683478877e-7	1.3234850881893578e-7	-5.588820783941628e-8	2.616808288946615e-7	6.837179159502327e-7	0.0000019441148658705387	0.000005132466094126542	0.000013292254944619053	0.00003289980576726137	0.00007795440585156577	0.00017672660540013485	0.0003834851063718725	0.0007956143949611194	0.0015769291960050502	0.0029835947988720024	0.00538356227329706	0.009254996894374368	0.015141944036010324	0.023549824366781213	0.03477305606303838	0.0486813074453285	0.06452199636829126	0.08083336178337974	0.09555825402787455	0.10640006966287441	0.11136714815921234	0.10934708294569806	0.10049498931911072	0.08625761155817291	0.06899475645778874	0.051325685515207664	0.0354553629389851	0.02272739931787371	0.013527660655415108	0.007496672367322876	0.0038891010398504067	0.0019052235953048724	0.0008924973061350538	0.0004077539404852004	0.00018849202230397655	0.00009461409894861994	0.000056557428269488064	0.000041932849426884466	0.00003643070129932813	0.00003421741686926438	0.00003347698539024613	0.00003318939959029432	0.00003307233260552156	0.000033420264799799426	0.000034317530878014146	0.000036412935067842156	0.00004184196680045993	0.00005660040727140103	0.00009466823731352214	0.0001884600958902416	0.0004078040830604035	0.0008924829413206048	0.001905147348696401	0.003889152966835119	0.0074966255440888085	0.013527686427716956	0.02272739974788418	0.03545537832129697	0.051325643705144586	0.06899470007165542	0.08625764670254465	0.10049486992469026	0.109347258818142	0.11136715159762811	0.10640000705497099	0.09555814602599033	0.08083343224641049	0.06452211612863035	0.04868130213099375	0.03477308964316306	0.023549721377603805	0.015141994966842987	0.009254969343483688	0.005383568516072468	0.002983640513088859	0.0015769050307489207	0.0007956216334453758	0.00038348231321005954	0.0001767573417786883	0.00007792588036159565	0.00003286966349247411	0.000013342652494752194	0.000005116553965844872	0.0000019115903401312195	7.418324916574903e-7	1.9314330645947564e-7	-9.571563208687905e-9	1.5892813343132417e-7	2.792662537887125e-7	-1.7250884920549936e-7	-1.1572555036476473e-7	3.3562208601178867e-7	-4.912889799424391e-7	5.830257882033507e-7	3.3638980012629105e-7	-5.459325445045238e-7	4.077042325967284e-8	-5.108401430753418e-7	2.4312571733631216e-8	1.9566485220945395e-7	1.591948161072665e-7	3.9838650467416414e-7	-1.462771779259242e-7	-7.92482570677322e-8	-1.548616829216698e-7	-3.9250676520108385e-7	2.5094900357736094e-7	-3.0776589343695093e-7	3.0327482480885237e-7	4.1520530913441434e-7	-2.8125469508921697e-7	3.471745513294877e-7	3.1338284334214705e-7	-4.71207491137271e-7	6.5432269602538895e-9	3.4381717894937935e-7	-3.414182211392003e-7	-4.443433989642642e-7	1.5772391459556445e-7	2.7334951024915455e-7	-2.0078258577971297e-7	-3.2004448691225207e-7	5.088243448803098e-8	3.5231467565566277e-7	2.1066078736975413e-7	-6.0631231479924e-8	-1.7909322569398256e-7	-6.205401381631503e-8	9.656445842942674e-8	1.7305612520779334e-7	1.4832019956667608e-7	4.972325629015728e-8	-2.667328191652274e-8	-4.795950325764409e-8	-4.909734829805501e-8	8.796587236403752e-9	9.83173445989749e-8	2.6762172555816477e-7	5.535095840558668e-7	9.553284774366233e-7	6.172237851931328e-7	-0.0000026005071440682315
"t=66"	-0.000002635552351804016	6.001113265208247e-7	9.448100711795249e-7	5.4957375805742e-7	2.9950028879177637e-7	1.558050173322556e-7	9.142098900127849e-8	5.6097670175780934e-8	-9.94919824304219e-9	-5.436931094227049e-8	-1.0648383230726921e-7	-1.3107261342959475e-7	-6.323835743948791e-8	1.0592691446209557e-7	2.057360256602081e-7	1.9649629900975185e-7	-3.807186710336197e-8	-1.851268509600601e-7	-1.041830810510902e-7	2.8465805457233984e-7	3.6523757085404895e-7	2.4371054063720976e-9	-3.488159433517879e-7	-5.907981548425312e-9	3.8886625852718737e-7	-1.1154538770430378e-7	-5.418966123604818e-7	2.1344319534044587e-8	2.257214681833375e-7	-5.324824199348654e-7	-5.884823861546096e-8	5.45627682146943e-7	-2.045720544074925e-7	2.447717247777703e-7	5.919554575406494e-7	-2.915759992339062e-7	3.3261075216284297e-7	-2.546453240492852e-7	-3.7321137069668e-7	-9.930376432265575e-8	-3.718303215327623e-7	2.50902876475223e-7	1.2655249437276694e-7	3.142444771064845e-7	1.3386891017930225e-7	-3.6755341048522183e-7	5.638647859740331e-8	-4.47060232167118e-7	2.5799082048472144e-7	5.696640850150203e-7	-4.076007711351082e-7	3.781145275771891e-7	-1.0707390873943012e-7	-2.8420260755890325e-7	2.760716278915609e-7	2.931734208733161e-7	4.1147023133181193e-7	0.0000016110132223801088	0.000004303763104673841	0.000011238514326494808	0.000027905792376659022	0.00006651541783631032	0.00015177052209913722	0.0003315544430497752	0.0006926339341231103	0.001383035835714863	0.0026373131019274965	0.004798224652844407	0.008320915072435264	0.013739090312052227	0.02157476377712897	0.03218068316041012	0.04553277082032159	0.061024349403637324	0.07734840238414131	0.09256255083961906	0.1043906908109159	0.11073521495575311	0.11025677325163719	0.10281936420017423	0.08960303780501111	0.07280924755462259	0.05505261430669661	0.038670478784538886	0.02521241762187687	0.015263549136575238	0.008600312237408536	0.004532618834671265	0.002252347420948486	0.001067486278023888	0.0004909058907280883	0.00022564295030924608	0.00010992485561600596	0.00006219861609746413	0.000043588278316186724	0.0000364673468178367	0.00003364895975044302	0.00003248635744956818	0.00003178606903730952	0.0000314986415241858	0.00003163389657434568	0.00003186349004624667	0.00003241718125557291	0.00003363837467129649	0.0000364929720986229	0.000043542577817135	0.00006217351006154725	0.00010998960296604299	0.00022563032679745465	0.0004908390434877896	0.0010675507862615286	0.0022523318279668025	0.0045326814919591785	0.008600280735887478	0.015263493789567595	0.025212402078543028	0.03867056658851531	0.055052504976514594	0.07280921083295411	0.08960306333322754	0.10281940404358536	0.11025682132986947	0.11073512625402271	0.10439070662180017	0.0925623980876421	0.07734854086409448	0.06102444805011731	0.045532787034757605	0.032180660387779114	0.021574726950206236	0.013739089990696063	0.008320914926185585	0.004798239835140605	0.0026373428990535963	0.0013830177443647784	0.0006926201313303126	0.00033152729062790876	0.00015179884263583077	0.00006655220532236772	0.000027870310693289824	0.00001126451409294571	0.000004327115816438187	0.0000015425084665121602	4.795270504009963e-7	2.2426116152995945e-7	2.889435682940089e-7	-2.3573876184457276e-7	-1.5372908035438115e-7	3.753842160447718e-7	-3.798692599366049e-7	5.940542034954532e-7	2.3392384673748268e-7	-4.905333074178841e-7	1.7130430685075027e-7	-4.891029644626954e-7	1.626876350302453e-7	2.9943997714720894e-7	1.899658594872733e-7	1.9992864630502538e-7	-3.74761773280774e-7	-7.165674364983943e-8	-3.477204563173686e-7	-2.7869457086548977e-7	2.810723280788352e-7	-2.1985297382620672e-7	5.324916206861374e-7	2.68710968476249e-7	-1.6618119635936068e-7	5.079222873405342e-7	-5.4018808981481925e-8	-5.29274492899745e-7	2.154926077579944e-7	3.178741991849421e-8	-5.555825864922426e-7	-9.976970805070096e-8	3.799108148072605e-7	8.317292965465128e-9	-3.5596014513750163e-7	-8.706644294420585e-9	3.838718384274742e-7	2.763279379758288e-7	-1.0229095415148493e-7	-1.9091251479697036e-7	-2.992296277426476e-8	1.9329250244837226e-7	2.059293772171955e-7	1.0197833089087283e-7	-5.5969430645674834e-8	-1.3247052055298525e-7	-1.128086862811628e-7	-5.581229833850898e-8	-4.471389147830962e-9	5.588980600546023e-8	9.271477485750523e-8	1.5999069835626045e-7	2.901816079647901e-7	5.532040243672043e-7	9.457185046191086e-7	5.949281731698619e-7	-0.0000026311357992359063
"t=67"	-0.0000026101517187626655	6.004900590106388e-7	9.290564779718125e-7	5.370611827482108e-7	2.3991554531921366e-7	1.0767594749161447e-7	4.698405509095949e-8	3.0970241704508794e-8	6.342311420493019e-8	8.623183500588993e-8	7.053861983408183e-8	1.2612665245548271e-8	-8.279721586124111e-8	-1.9997359312906582e-7	-1.4569225725846735e-7	5.569730787691185e-9	2.3253302072756554e-7	2.1912326264583726e-7	-2.3329894682788677e-9	-2.5880253429200195e-7	-3.4788498748383745e-8	3.570727002966123e-7	3.7280013542861923e-7	-1.5456984114869954e-7	-2.673648467066414e-7	2.944325619980148e-7	2.5218572863305866e-7	-4.6556513422224555e-7	-3.2053571841217376e-7	3.4111853042251283e-7	-2.799460337987725e-7	-3.989334278475809e-7	4.872651797604988e-7	-5.67995416256295e-8	-3.767836387336132e-8	6.924562774290877e-7	-2.148883393449097e-7	2.0757387242387182e-7	-4.4446166636014084e-8	-4.4652866937333613e-7	-7.425030801311294e-8	-4.262906370122721e-7	1.320214275679632e-7	1.5528881602833167e-7	3.9899510650975856e-7	3.2146777251274017e-7	-2.809306838269521e-7	1.408733900643e-7	-5.739123201120577e-7	2.1038983344379147e-7	5.492327133094221e-7	-4.118822599652461e-7	3.065428341164633e-7	-6.496708071512813e-8	-1.6351916143353407e-7	6.357182770200254e-7	0.000001478822597267282	0.0000034964350784649767	0.000009475371338329985	0.000023671727709673185	0.00005676304308910307	0.00013024722900878416	0.0002863450666441558	0.0006023108841812785	0.0012115532914593885	0.002328213512692523	0.004270499020181617	0.007469562787670969	0.012445231486258201	0.019729346793822655	0.029722933644606098	0.0424975846002521	0.05758500544311229	0.07383370164632919	0.08942804351686529	0.10213697172552305	0.10978514578423448	0.11083081258096683	0.10485589165296927	0.09276127333590523	0.0765618810590285	0.05883271546449298	0.04201765738776242	0.02786125281352425	0.017155240589873055	0.009828459575362047	0.005263056392458498	0.0026539505711877798	0.001273755415908684	0.0005905787972041443	0.0002709735397026236	0.00012937294541615074	0.00006998931261870123	0.00004627584157557152	0.000037041016422101336	0.00003341458791716878	0.000031779570170420435	0.00003083153386596038	0.000030334107377294472	0.000030084042041411685	0.000030017291679618197	0.000030332027718626975	0.00003084835787603435	0.00003177047563940327	0.000033443382241094	0.00003708672227775711	0.000046278879698435915	0.00006990782071636392	0.0001293064967858859	0.00027106399397958114	0.0005905416007694342	0.0012737999771019748	0.002653968323237721	0.005263019086527376	0.009828459496988184	0.01715519729455206	0.027861279074511525	0.04201767165132886	0.058832710700581714	0.07656178786618462	0.09276126919879912	0.1048559610923756	0.11083088014691089	0.10978503376376714	0.10213690641572204	0.08942807046799994	0.07383377740483221	0.05758506836562627	0.0424975673759892	0.029722911004519403	0.019729342976764874	0.012445219738916213	0.007469571011159193	0.0042705263233916435	0.0023282182320419897	0.001211556952752546	0.0006023297169349684	0.0002863285185016329	0.0001302242477131399	0.000056780067197004236	0.000023651337226593405	0.000009475428917049555	0.0000035606584377623207	0.0000013961064989631566	7.025153482276281e-7	-1.9162434594655053e-7	-8.654450889267196e-8	3.585011884021938e-7	-4.3585228826081845e-7	5.215699968585952e-7	1.9621708380324066e-7	-5.240297287212314e-7	1.5835672251274246e-7	-3.6005879500145e-7	4.2022198820657053e-7	3.663832746081397e-7	1.3239353346961025e-7	1.0610688727652473e-7	-3.7810129649429314e-7	-7.17635934011085e-8	-4.915475706468442e-7	-4.280869858597214e-8	2.356087202004531e-7	-1.7089328530062176e-7	6.147767519504299e-7	1.754406508958084e-9	-8.006946905503298e-8	4.830245168285785e-7	-3.5767840933509376e-7	-3.0275318185779554e-7	3.364062626243225e-7	-3.0967875230825115e-7	-4.6965153632783085e-7	2.539296960479831e-7	2.823983886734993e-7	-2.595150485618092e-7	-1.574185121144822e-7	3.730361757270373e-7	3.6566081840216924e-7	-5.655839285800823e-8	-2.3947406446733766e-7	-6.110112416024549e-9	2.1964601637503023e-7	2.283955352622158e-7	5.3279833878150384e-9	-1.4485587829238256e-7	-1.947764375342942e-7	-8.604019041680289e-8	1.6795038138006646e-8	7.09237877316582e-8	8.054623046316323e-8	6.324991908002175e-8	3.342712817655524e-8	4.42288624613596e-8	1.0346168788366583e-7	2.49139997854364e-7	5.333126628093154e-7	9.317747167170154e-7	6.03778710472902e-7	-0.0000026155441842368177
"t=68"	-0.000002585362472662389	6.319697865020402e-7	9.809886520883992e-7	5.648681477010697e-7	2.951676212337162e-7	1.2884125732970375e-7	3.47768107644697e-8	-2.239848162499669e-8	-5.6027538830605295e-8	-6.803956320577953e-8	-1.5774653694400342e-8	6.105050509574994e-8	1.0738631406326249e-7	1.2208448096906466e-7	-3.3765232609894724e-8	-1.9236589943183446e-7	-2.488571022585262e-7	-5.3162066304679456e-8	2.121999077564496e-7	2.68448872353666e-7	-8.473667034714083e-8	-2.695199001756521e-7	3.423385130929546e-8	4.781129598896428e-7	2.143928788944649e-7	-3.1792857024814936e-7	-6.190338242006987e-10	4.6463631819815276e-7	-7.385515798929987e-8	-4.7355954235772657e-7	2.357515672679611e-7	-1.1251799492129066e-9	-6.237967661304467e-7	2.4389176900285747e-7	7.666443457843286e-8	-3.474084779853115e-7	6.092977509197794e-7	-2.914575747414716e-8	1.483377610744796e-7	2.100765175150343e-7	-3.5904347206461296e-7	-2.1882953449292586e-8	-3.986413181777948e-7	2.9420556213466398e-8	1.0596316346589418e-7	3.75742176927929e-7	4.1945229145579077e-7	-2.60162686060994e-7	2.427190839426885e-7	-7.140897125834655e-7	4.040404444349832e-8	4.796852569599608e-7	-3.2373897718152023e-7	4.496684081756186e-7	3.4198716769573423e-7	7.945633326844614e-7	0.000003129905178922421	0.000008119750190105357	0.000019985289069213152	0.00004837765901988256	0.00011166217101699072	0.0002470789479163127	0.0005232812878035453	0.0010601794055102864	0.0020527733073589793	0.0037956404033923086	0.00669521141704843	0.011254690438986525	0.01800958116293727	0.027399893841501877	0.039582329983710474	0.05421822266561749	0.07031031673439248	0.0861793838114745	0.0996607010797812	0.10853010504342053	0.1110688790633435	0.10658983367219965	0.09570770790286187	0.08022495292557319	0.06264310256980954	0.045482866847113224	0.030670292597131166	0.019206840514719103	0.011188966552160506	0.0060884011203534705	0.0031161789268585594	0.0015152399962609087	0.0007093051541047224	0.0003261994634699006	0.00015351207310032589	0.0000796422686543119	0.00004981824487759745	0.0000383038101762212	0.00003366406020677282	0.00003143555245743723	0.000030215037684300228	0.000029485577541343844	0.000029011423282376825	0.00002878654008042769	0.000028808567476112934	0.000028957877954538525	0.000029490485933925115	0.00003025194440875456	0.000031423739272451456	0.00003366777233237972	0.00003827667919165112	0.00004981756385347147	0.00007972112600163062	0.00015344631742275627	0.00032625786653783795	0.0007092707972901069	0.0015151601028684514	0.003116225597305511	0.006088395661385748	0.011188989694412621	0.019206840040447926	0.0306702929910736	0.045482826789493225	0.06264312686776652	0.08022484158808096	0.0957077836226371	0.10658981770584897	0.11106898817201438	0.10852989184206319	0.09966071763315842	0.08617947900021083	0.07031034718289864	0.054218281407234614	0.03958229112867495	0.02739985945845058	0.01800956751902716	0.01125471786476051	0.0066952279281172755	0.0037956618020955624	0.0020527869992332803	0.0010601617577177258	0.0005232801566548151	0.00024708670782591646	0.00011164899788385085	0.00004838346653901482	0.000019966558072015417	0.000008080351373340733	0.00000322507762706703	7.484706237015359e-7	3.643415777965231e-7	4.5400530346295653e-7	-3.6929945179675627e-7	5.070268302986847e-7	4.988412227735495e-8	-7.15390295225049e-7	1.8116202782358926e-7	-2.3254637560032876e-7	4.84761672359113e-7	3.165898125878641e-7	1.156564204407573e-7	6.609401892454514e-8	-4.181314081641574e-7	-3.9355851466638114e-8	-3.7262730789855425e-7	2.572575342751904e-7	1.1650472164781434e-7	-3.5440853474177914e-8	5.884319340676569e-7	-2.7289867499113996e-7	3.3407516752959054e-8	2.422629150622413e-7	-6.264088615592911e-7	-1.35320065153266e-8	2.711200357552457e-7	-4.7614764542291965e-7	-8.29202925212158e-8	4.650988540966239e-7	-1.8525180278672337e-9	-3.2086500978412147e-7	2.0690626889585673e-7	4.782694484894989e-7	4.533441899656765e-8	-2.8177656519190464e-7	-6.523196283136912e-8	2.4462381198464556e-7	2.243402827950547e-7	-5.223863808190288e-8	-2.5131968683922423e-7	-1.882463838143167e-7	-3.8162750515269295e-8	1.1921780129764414e-7	1.1276135369886475e-7	5.923528767493025e-8	-1.2746814048725241e-8	-6.500737803616374e-8	-6.298827359696446e-8	-2.4276550103508043e-8	3.671447235120695e-8	1.2932998116887973e-7	2.9413040525394507e-7	5.713895210313069e-7	9.781949250609046e-7	6.260365802424062e-7	-0.000002581131149703708
"t=69"	-0.000002620357127725015	6.018913333294407e-7	9.467783131933416e-7	5.741024876604328e-7	3.015608958101268e-7	1.6960356352679895e-7	1.1864065541100643e-7	9.611311890811436e-8	4.856489466131819e-8	1.0028689767516141e-8	-6.80743809100548e-8	-1.2161250517728206e-7	-9.33393753399514e-8	-3.249483071510184e-8	1.1298660695935325e-7	1.7052932010930277e-7	4.084679039451089e-8	-1.8632397158491187e-7	-3.024369954474082e-7	-9.860403116235261e-8	2.5584653395860357e-7	2.080964325301693e-7	-1.7937776264354e-7	-2.9852130123408926e-7	2.125772826655492e-7	4.727134619297857e-7	-6.503057958795466e-8	-2.1176197373407035e-7	4.308345387116219e-7	3.2122098692077827e-7	-4.569227995965264e-7	-1.7180908584712995e-8	2.510079637474405e-7	-6.5853097563906e-7	-1.3823017186442854e-7	1.9627573899505535e-7	-4.6510126894272474e-7	4.5780210722323744e-7	1.7441893429559485e-7	1.378996169476565e-7	3.998793326465133e-7	-2.1943018602144093e-7	4.383985408029645e-8	-3.6863007890630684e-7	-1.1313366388154833e-7	-4.980182388703014e-8	2.43381512055052e-7	4.751489952603549e-7	-2.938767000859599e-7	2.9867465600741383e-7	-7.173195727405712e-7	3.888813271402114e-9	5.264672516824831e-7	-1.0615074375053268e-9	0.0000012444686549040185	0.0000025516537198733147	0.000006467395573528378	0.000017114102414117482	0.00004133009753071182	0.00009559116037194393	0.00021303561768926116	0.00045420692367581506	0.0009267024179822059	0.0018077611698934515	0.0033690571195517105	0.005992318764329596	0.0101616488687718	0.016411042731367953	0.025210671996097944	0.03679184643504296	0.050936545319250515	0.06679788150930988	0.0828407576618212	0.09698506977588306	0.10698530636868453	0.11097376231204825	0.10800970039667779	0.09841936741346202	0.08377093255636336	0.06645887682461826	0.04904984419678049	0.033633629877993454	0.021420930018814066	0.012689011292613572	0.007017049074280135	0.0036461342192462	0.0017970342134209227	0.0008502157814863631	0.00039281235243349144	0.0001830793606746317	0.00009187188269121904	0.00005443346353350975	0.00003966752216055802	0.000033796978775479936	0.00003131056098681917	0.000029947616468239957	0.000028967051695749646	0.00002833154995263154	0.000027975080146180886	0.000027804390578367588	0.000027735952927154806	0.000028002470335630747	0.000028349762483337315	0.000028946248501027227	0.000029926157794180064	0.00003125007457982498	0.000033843951680490036	0.000039756616956210244	0.00005438039434735309	0.00009190567381722747	0.00018299758285955647	0.00039281056817852544	0.0008503126993234522	0.001796943360895198	0.00364617961946756	0.007016995191864939	0.012689055845096275	0.021420987450497142	0.03363351577029039	0.049049857104730865	0.0664588525385601	0.08377083087727644	0.0984195064645852	0.10800970862411186	0.11097373992531645	0.10698518265528678	0.09698517809857388	0.08284072530474973	0.066798002821707	0.050936536489460504	0.03679182073266962	0.025210650356739417	0.01641098631696103	0.01016174212121157	0.005992318313887246	0.0033690548118867625	0.0018077642041893771	0.0009266880274084732	0.0004542002800917988	0.00021304245076803063	0.00009559028148753423	0.00004135093984136695	0.000017139619269967987	0.00000639930553480994	0.000002574646269959402	0.0000012423357923507794	-1.3936792275792698e-8	5.60790901049657e-7	-6.862211465730184e-9	-7.238061999759182e-7	3.01388573431538e-7	-2.4568874912311855e-7	4.1811174988914956e-7	2.01434654512056e-7	-6.432522736687929e-9	-8.418490904382736e-8	-4.1872728473446585e-7	9.590533389669531e-8	-2.519966176839361e-7	4.256406441749405e-7	8.559878417191413e-8	2.3322641740097794e-7	4.4009993116489454e-7	-4.590780990909593e-7	1.4262474878901088e-7	-8.495423353682696e-8	-6.533511784923007e-7	2.2527438481301232e-7	-1.6823951898281564e-8	-4.703336732303498e-7	3.3818181788269897e-7	4.3260550253165775e-7	-2.100111128333637e-7	-6.10696240244124e-8	4.852730037807618e-7	2.0582678983416258e-7	-3.0294413533304976e-7	-1.9406435092239605e-7	2.3012686989343223e-7	2.3430054640893871e-7	-7.87893560394437e-8	-3.186897821194634e-7	-1.8129855083870439e-7	4.6429323941055145e-8	1.6175854922195754e-7	1.2180264741257218e-7	-3.461774933377626e-8	-9.976894566054995e-8	-1.1837629609878775e-7	-6.812894060015395e-8	1.2032547069829036e-8	5.356706056502958e-8	8.964530173738439e-8	1.1539808253413497e-7	1.7716359057562414e-7	3.000283972376394e-7	5.692928500833361e-7	9.467487339653857e-7	6.063169820658132e-7	-0.0000026219255947479425
"t=70"	-0.00000260795773743272	6.027675237829655e-7	9.434427771237708e-7	5.369271685040644e-7	2.614720986393593e-7	1.1837075675202868e-7	4.8326886603611285e-8	2.7614617592597313e-8	7.008276459163909e-8	8.93321828732141e-8	1.2749791611366135e-7	1.1227394869361973e-7	7.4157600060686946e-9	-8.969228226796133e-8	-1.583294562124138e-7	-1.1171272362719975e-7	9.580367432704406e-8	1.9983675125789802e-7	1.1180146308742422e-7	-2.096979936361265e-7	-3.580618088694365e-7	-6.156823084690899e-8	2.733931779852483e-7	9.703743253375308e-8	-3.5315798829760325e-7	-1.6802721414244104e-7	4.691979805793167e-7	2.942392820504125e-7	-2.913118337666276e-7	1.2383915803937384e-7	5.433950074351657e-7	-2.0932373701043616e-7	-2.977466275755347e-7	3.4963142403476866e-7	-4.119069323405e-7	-3.809903146301252e-7	2.7833999527437925e-7	-4.43418806561624e-7	2.6574324896166956e-7	2.696393169854261e-7	9.751864560314516e-8	5.144516738164739e-7	-1.0798900262898314e-7	3.941999460188583e-8	-3.828342058920242e-7	-2.3486561095964475e-7	-1.833591214417396e-7	4.253399576992223e-8	4.989614699191236e-7	-1.7717355904611765e-7	4.40876444129934e-7	-5.917265253341242e-7	2.3449609931613935e-7	0.0000011511947675124645	0.0000018622103560295145	0.000006037835207917119	0.000014468941787471046	0.0000347832071293519	0.00008198741948617361	0.00018367466009328037	0.0003937709433990966	0.0008090995874275864	0.0015900699000591656	0.0029864635792299365	0.005355448359625314	0.009160374194736032	0.01492882062016021	0.023153487122481775	0.03412981924876335	0.0477507411840834	0.06331498782816392	0.07943532802387199	0.09413373641259726	0.10516846631521182	0.11055114717607162	0.1091070314488286	0.10087551092054847	0.08717253072990627	0.0702544788946553	0.052700478575144594	0.03674297674607463	0.02379821561997164	0.014334780595168128	0.008056825359644693	0.0042510460714267895	0.002124611173454416	0.0010169685310230658	0.0004730685110169164	0.0002194546261866659	0.00010713756914249029	0.00006011173058406705	0.0000414506545762805	0.00003417393057791873	0.000031043510191897106	0.00002935809397452971	0.000028443833042901545	0.00002789178222362132	0.000027438762984943743	0.000027116443666375112	0.000026912959389946423	0.000027038085041897197	0.000027105111090275358	0.000027379831198381943	0.000027900865174013134	0.000028446075831634055	0.000029396653749014234	0.00003101567957197737	0.0000341283239918555	0.000041511514429215524	0.00006008027558879192	0.00010715591445209505	0.00021944037467458433	0.0004730231083395209	0.001017131437183183	0.0021245127973852362	0.004251052458294491	0.008056733210151434	0.014334809824874117	0.023798276613990366	0.03674293402073203	0.052700433509355715	0.07025449191012134	0.08717253876724484	0.10087562623303414	0.1091069282671584	0.11055099260709667	0.10516851658981063	0.09413375291902604	0.07943540304273289	0.06331509510861522	0.047750712287211505	0.034129792716200424	0.023153473874089503	0.014928768093841693	0.009160450810774878	0.005355465528091297	0.0029864389938206726	0.0015900956789337561	0.0008090840431974611	0.0003937608495386824	0.00018368365874155135	0.00008198102892509329	0.00003476145796044161	0.000014480262020444279	0.000006047200824421672	0.0000018375776092982576	0.0000011945183813200089	2.1721030118992957e-7	-6.036194117875482e-7	4.6400983644279137e-7	-1.8340913476855292e-7	4.645846436446277e-7	9.027401937089508e-8	-1.8195688034072788e-7	-2.688710198928135e-7	-4.192785452161729e-7	1.1949280487311142e-7	-1.8421882019836744e-7	5.874620241375084e-7	5.884189169247378e-8	3.2719354270405177e-7	1.7694044385230256e-7	-4.076097711580573e-7	2.8113718875122373e-7	-3.4917347857543746e-7	-4.576800388678137e-7	3.55602668977717e-7	-2.5282891369382554e-7	-2.3936737503227334e-7	5.335110415671807e-7	1.1704775526588662e-7	-2.7685703463120603e-7	2.9388564237731174e-7	4.6626748861910983e-7	-1.7949048536358703e-7	-3.346718279173544e-7	9.625273345026386e-8	2.792960596131877e-7	-8.948411189813044e-8	-3.2943032657328786e-7	-2.2616453676516102e-7	1.2449448161255816e-7	1.8907494259146063e-7	9.614716600658824e-8	-1.0038824993507944e-7	-1.7141989561153537e-7	-8.437391540994099e-8	8.996971168073742e-9	1.0634713665247375e-7	1.2962243101100057e-7	9.025241387572436e-8	6.864940071960035e-8	3.4867736808941174e-8	5.328399721449273e-8	1.0611316469955057e-7	2.6180997358959957e-7	5.354156796810727e-7	9.468846798865727e-7	6.048700632588222e-7	-0.000002609881885828891
"t=71"	-0.0000026045650580730495	6.216471984954453e-7	9.636392260814475e-7	5.66948224700603e-7	2.914713120860668e-7	1.360880235168338e-7	5.281271064916382e-8	-1.6505007360834156e-9	-5.297222660516354e-8	-3.8141007019376616e-8	-2.2876966765394968e-8	3.0204432177605156e-8	1.390422076363862e-7	1.823996689243046e-7	1.2064936971700746e-7	-6.262637519682812e-9	-1.8913056809566342e-7	-1.3782265884110245e-7	4.2683264034337753e-8	2.626641676384267e-7	1.2351077272043653e-7	-2.6907085637351e-7	-3.8249431644210574e-7	2.7384255085749487e-8	3.1417111634457484e-7	-7.780137711854707e-8	-4.345348719736464e-7	8.25007369087416e-8	4.4731767356864793e-7	-1.5045338164210165e-7	-1.7852609646151762e-7	5.057368452909827e-7	1.653265986334418e-7	-3.3278582467488604e-7	3.696044215129035e-7	-5.684309178910496e-8	-4.912863652561938e-7	2.6668719554923115e-7	-4.383250405970429e-7	1.6321178852862772e-8	2.9034290138785224e-7	-2.7069018915248932e-8	4.565024238623039e-7	-3.922229807606925e-8	9.887020147036907e-8	-3.269222412782824e-7	-3.182783760991015e-7	-2.1169377917296117e-7	-9.14631259618659e-9	4.913057169986246e-7	-1.1653971121461382e-9	7.853488226405858e-7	-7.657978806641097e-9	0.0000017743497934263885	0.000005116163994234313	0.00001187230041588272	0.00003012702083582397	0.00007016196109232986	0.00015766741342981838	0.0003411727977306045	0.000705853053827088	0.0013969604669054059	0.002643907610557661	0.004779572737056759	0.008245106570574201	0.013557761304182625	0.02122563791911447	0.03159849192187947	0.04466993277950326	0.059878100175239535	0.07598591286720546	0.09113056411366471	0.10309904481374166	0.10980965714944557	0.10987632514605672	0.10305783812061631	0.09040378232618473	0.07400309607055655	0.05641448615556077	0.03998799596527158	0.026337788885563596	0.01613177625219142	0.009215484550840203	0.004938074360770539	0.0025031219579678687	0.0012129735520467477	0.0005693385952093566	0.0002641534212248775	0.0001264204774593658	0.00006762536417515008	0.00004400029374040937	0.00003465523028456374	0.00003076764435827606	0.000028925951395142313	0.000027941142363374638	0.000027238127785933486	0.000026847854986966624	0.000026549406864750935	0.000026260324345717123	0.00002623658522438177	0.000026113266646032862	0.00002631207014647252	0.000026585411950441618	0.00002676630250053602	0.000027293160245300818	0.00002798279562232775	0.000028938351405494167	0.000030711595532362246	0.00003458655622590179	0.000044018290633718316	0.00006767365930138158	0.0001264489794519097	0.0002641735363850817	0.0005691856473517554	0.0012131301854140242	0.0025030685401926656	0.004938035340622315	0.009215529869223027	0.016131713699133354	0.026337877914351493	0.03998800434294869	0.056414277060153006	0.0740031423581744	0.09040386896172192	0.10305796248032262	0.10987614041451943	0.10980961439690629	0.1030989929328654	0.09113063309563307	0.0759860299604792	0.05987816185595807	0.04466991089034911	0.03159841637882144	0.021225630237299176	0.013557740160698106	0.00824516930056396	0.00477960038672276	0.0026438793945318118	0.0013969694442749203	0.0007058548297088629	0.00034114940791862836	0.00015766677596973366	0.00007018445916417981	0.000030152498878721623	0.000011822250629567321	0.000005187272307694002	0.0000017028363274995684	-7.021929704364993e-10	8.220865640451436e-7	-4.49759059995003e-8	5.111251535350192e-7	7.378406774449786e-9	-2.411757289433325e-7	-2.9932174694380365e-7	-3.1394184230038036e-7	1.1281962652986977e-7	-1.3552605082622904e-7	5.648589953555216e-7	-1.0937050232140422e-7	3.482051331715752e-7	-4.2583208514912485e-8	-3.331751128321514e-7	2.024395200361795e-7	-5.04930644296131e-7	-6.249578876627027e-8	4.014385879269611e-7	-3.425673109624938e-7	1.2244823188733989e-7	5.64968056004922e-7	-1.8597374673579026e-7	-1.677388805632063e-7	4.367875453548109e-7	9.193503136550873e-8	-4.3305912000857205e-7	-6.5218494937902e-8	2.986099041368817e-7	3.6658725943716775e-8	-3.8591576634328106e-7	-2.476044671517741e-7	9.056884275882027e-8	2.821329331270661e-7	3.360255806938994e-8	-1.2893238365840887e-7	-1.9732039580055982e-7	-1.2207290289723005e-8	1.3410522370360667e-7	1.7356312731475754e-7	1.418548072340542e-7	3.713115737102868e-8	-3.1354187579601955e-8	-4.183052282336064e-8	-4.7582833118120504e-8	2.4803599174560986e-9	4.450044688297794e-8	1.449122586372198e-7	2.86922820280644e-7	5.695297559116241e-7	9.606623910807244e-7	6.176033078286736e-7	-0.0000025999947749211216
"t=72"	-0.000002635587163291042	5.845700588036351e-7	9.35110963329322e-7	5.419855452215572e-7	2.7406623004377906e-7	1.4720127472500621e-7	8.958817276916164e-8	7.851620076326782e-8	7.5959935230685e-8	2.1025772345417693e-8	-2.5767551425914803e-8	-6.15982758134237e-8	-1.0595524546630486e-7	-5.877836062317954e-8	9.088372387999755e-8	1.9560984476640897e-7	2.3725681652653208e-7	3.400304460221548e-8	-1.4757326260994574e-7	-1.9693688546595922e-7	7.549758740399426e-8	2.9758429698212296e-7	1.090004942971845e-7	-3.220962854211251e-7	-2.912465598692293e-7	1.7399547413976535e-7	1.777562473881389e-7	-4.118108830608591e-7	-3.2376612790763204e-7	3.8036846394806645e-7	9.83977356261434e-8	-3.0065251943600657e-7	3.360045425226943e-7	4.7249928358805704e-7	-2.3704690976789067e-7	2.817866118220991e-7	2.2718245029640372e-7	-5.75765752852675e-7	2.1090200741369358e-7	-3.4425161665740944e-7	-3.0793384997451767e-7	1.7674124785926892e-7	-1.1509834807466035e-7	4.2710182446281664e-7	3.259489156359763e-8	1.8353900665957212e-7	-1.1848204151121422e-7	-2.441357731530758e-7	-2.453965594062524e-7	2.270374610535697e-8	5.799706935816218e-7	4.635022351484608e-7	0.00000220201017764321	0.000003356174596902406	0.000010218550773877233	0.000025627214789825103	0.00005957526539823732	0.00013613876676810133	0.0002954045713242648	0.0006146639606467996	0.0012259610472719062	0.0023378542872765085	0.004259767269066073	0.007410139275084271	0.012292476002490282	0.01942375647207739	0.029198881866309034	0.04170156828812499	0.05650225446486046	0.07251384564871344	0.08799968080552578	0.10079754436123267	0.10876069780251696	0.11031547348803306	0.1049506074854536	0.09343976329682979	0.0776778716397225	0.060169766608229924	0.043356227385582424	0.029036727979813493	0.018084106996473448	0.010500718643242646	0.005714821969207806	0.0029386538889193403	0.0014422831423247517	0.0006837147555002199	0.0003181539144414547	0.00015042525182329403	0.00007758091608733864	0.0000476748670872329	0.0000356704112147721	0.000030869340037154025	0.000028662998667439155	0.000027523246609706398	0.000026814219604265332	0.000026391758731647563	0.000025850140242811293	0.000025519892866032734	0.000025462448480118027	0.000025211449599438218	0.000025295497978916615	0.000025366209037258614	0.000025538968534744022	0.000025986610750372563	0.00002629091726835675	0.000026780468484810527	0.000027519887199844995	0.000028722968567262974	0.000030861361537959375	0.00003567215221433884	0.00004765563221353908	0.00007757582513012728	0.00015041192856168895	0.00031824461103002744	0.0006835375117263398	0.0014423844495407012	0.002938693499835665	0.0057147723560632135	0.010500769300564317	0.01808401516487268	0.02903680363513861	0.043356178676828394	0.060169669599126396	0.0776778800731438	0.09343985505146146	0.10495065803876202	0.11031540264330364	0.10876063192608831	0.10079746892429342	0.08799978953655929	0.07251392814379232	0.056502252418549115	0.04170158846585914	0.029198776471618615	0.019423783620596935	0.012292501274125733	0.00741014196518619	0.00425983258276319	0.002337837462707326	0.0012259437677738516	0.0006146672852371804	0.0002953959994945743	0.00013613978082904765	0.00005955456619244348	0.000025711355385982237	0.000010093643979969258	0.0000034400167129300385	0.0000021923639840215614	4.056632336713051e-7	6.467230472262386e-7	-8.354015479383747e-9	-2.3546232597038141e-7	-2.294868075569667e-7	-1.3129435971759307e-7	1.8364734599707333e-7	2.0465780403711165e-8	5.073928689425244e-7	-2.402236072285291e-7	2.5951185433914503e-7	-3.6905201517001274e-7	-2.8442956112595397e-7	1.1714829539766214e-7	-4.825142281283945e-7	2.3205501664680384e-7	2.479958058909659e-7	-2.4795077668837706e-7	4.806580909955116e-7	3.7633062333064515e-7	-3.65676047331398e-7	1.371216531431685e-7	3.899719265287871e-7	-3.413583050670965e-7	-4.2132959432450434e-7	1.8760799258554783e-7	1.6228204824386694e-7	-2.8073384994442563e-7	-3.25447368387799e-7	1.1840463276513447e-7	2.8392652118292006e-7	9.962837865806762e-8	-2.2163686919096648e-7	-1.3645173313481251e-7	2.8464076540224426e-8	2.46442818485626e-7	1.9128624606512545e-7	8.344472424148819e-8	-4.6013354793039696e-8	-1.0984727794038918e-7	-6.953818554311653e-8	-1.688781314790333e-8	2.2351539508136398e-8	6.866816770756401e-8	7.089080933386782e-8	1.0375093428827142e-7	1.380154709407222e-7	2.8129439089141783e-7	5.430538760897718e-7	9.324986381953337e-7	5.877467884607412e-7	-0.000002639373768653641
"t=73"	-0.000002611226722404325	6.047624773186655e-7	9.357354328054512e-7	5.386655799188844e-7	2.479504901398144e-7	8.68484009153292e-8	2.7662077739520896e-8	-5.66964142301174e-10	2.3445667629573563e-10	4.8060204815847385e-8	9.177129189907873e-8	8.52552625163483e-8	6.96002663280737e-8	-1.4002837667170809e-8	-1.3689679811967892e-7	-1.254160238994828e-7	-1.4774006906748127e-8	2.1433386887537154e-7	2.6709818423675813e-7	1.0686663343140168e-7	-1.7856169742813677e-7	-1.688040744962649e-7	1.7056421552918977e-7	3.6557640548107173e-7	-1.729376131187621e-8	-4.2716380421747857e-7	-1.501607519438508e-7	3.113203375093576e-7	-1.0224049995510853e-7	-5.537840063185584e-7	1.1913905562099814e-7	3.168202903358619e-7	-2.707279920244332e-7	5.5420195432809294e-8	5.87797423401426e-7	-1.4239384826808532e-7	7.260797929564689e-8	5.27481942125263e-7	-5.061929096994433e-7	7.133406643156093e-9	-2.1200427779977105e-7	-4.5126475944901046e-7	9.690955582453142e-8	-1.8995948847244648e-7	4.1043631360260235e-7	1.873619894787737e-7	2.928432769611078e-7	3.4007761051668695e-8	-8.939368045801643e-8	-1.8901667964144053e-7	3.354095529095602e-7	0.00000157239059772607	0.0000032156252116610773	0.000009512385218291008	0.000020922910322185295	0.000051058452068653004	0.00011700117654345199	0.00025495093239980005	0.0005355296234964557	0.0010748784385775645	0.0020642570598905507	0.003791395206007353	0.006650025609255983	0.011127417573707388	0.017743986491865815	0.026930756162326763	0.038851797277828504	0.05320074345821235	0.06903925405770417	0.08476478173580926	0.0982859564654186	0.10741806997291137	0.11042552879816236	0.10654096741457153	0.09625704498468057	0.08125174340021146	0.06394294466124506	0.04683264527904207	0.03189034138485869	0.020194884089208553	0.011919624744127	0.0065891657562676675	0.0034376848732654564	0.0017093852866859605	0.0008189395969939728	0.00038313233431508387	0.00017981883407769406	0.00008986857835147077	0.00005233086564893075	0.00003735520023140371	0.000031476313216649565	0.000028733319455298556	0.000027428360017789366	0.00002664340221403272	0.000026074515363627704	0.000025392205980523386	0.00002500814795713957	0.000024670755443434444	0.000024276688670998858	0.0000243265625509137	0.000024265360012654114	0.000024376025832828496	0.00002463522327889045	0.000024926101758637742	0.000025513425616963126	0.0000259872859156296	0.000026632519664948617	0.000027438525377676548	0.000028835733197341007	0.00003144591388204443	0.000037318291214227806	0.000052318559405795106	0.00008986706212421591	0.00017976597479751888	0.000383263673151224	0.0008188750941769962	0.0017093326599860736	0.0034377543044745718	0.00658911892294578	0.011919674851267548	0.02019487779612128	0.031890301468650684	0.04683256655812751	0.06394296246908182	0.08125175695782194	0.09625709704235741	0.10654093623861072	0.11042553870939531	0.1074179268326807	0.09828593738993952	0.08476495726021815	0.06903927470066662	0.053200776919428705	0.03885175992731915	0.026930702481918534	0.01774398532597299	0.011127458969853565	0.006650021444876697	0.0037914314185775178	0.002064276712438251	0.0010748528998077989	0.0005355365407432311	0.0002549298265608346	0.00011701812320330518	0.000050966493966408954	0.000021073573350571806	0.000009421866465353368	0.0000032309337039126973	0.000001632826036157553	2.515177748296793e-7	-1.5061593916509963e-7	-1.1044860936948453e-7	4.6381975260523234e-8	2.9106727206240635e-7	1.8795891587597424e-7	4.37727840973956e-7	-2.427745622313182e-7	1.901400185078117e-7	-5.481505849225243e-7	-1.6696404847582613e-7	-3.8688551584620257e-8	-4.262364814433539e-7	4.347246901348356e-7	9.743495443803596e-8	-8.390895755994165e-8	5.559724155501655e-7	5.136511094239182e-8	-3.0468273504169474e-7	3.834203666785996e-7	7.025720616393727e-8	-5.353598384605363e-7	-8.060608658322366e-8	2.946423373062501e-7	-1.717311683968603e-7	-4.139270094460912e-7	-2.0333395744920324e-8	3.6103516976027095e-7	1.65732854884304e-7	-1.550845644127108e-7	-1.892084429133689e-7	1.2731624821071819e-7	2.5122053282089496e-7	2.2171346658605984e-7	-2.208102378720156e-8	-1.1705946345585971e-7	-1.3672850140977744e-7	-2.3623164757680115e-8	7.230842558048067e-8	9.394229272263743e-8	8.415647778647894e-8	4.891640481563542e-8	2.662578491019474e-9	9.299380154814685e-10	1.3192011150131577e-8	1.0367008307365921e-7	2.4394073017131035e-7	5.321676345149129e-7	9.421092941330755e-7	6.046496222600339e-7	-0.000002612450854089232
"t=74"	-0.000002598053158053837	6.189034638115487e-7	9.69650714943704e-7	5.592279024302371e-7	2.936097919237213e-7	1.5226930305534125e-7	5.37494210250955e-8	-1.6825321136337834e-9	-4.020802657489497e-8	-7.553890790656936e-8	-9.453567684225561e-8	-2.93998262401729e-8	2.8885098868336456e-8	1.0440356357221958e-7	1.481648599366281e-7	4.3465237520301514e-8	-1.0576785891558416e-7	-1.992479601309327e-7	-8.147860497409454e-8	1.8659760769867972e-7	3.3486048400810375e-7	1.2599602117191466e-7	-2.0425587832217929e-7	-1.561890953238887e-7	2.679186920095944e-7	3.3465624893480594e-7	-1.6382012646420918e-7	-3.870477064404909e-7	1.6496763222129118e-7	2.6166695532570117e-7	-4.702406766199374e-7	-2.3300159612826832e-7	3.5105321727346706e-7	-1.6412874959126356e-7	-3.0607556611439435e-7	5.309099484485102e-7	1.0705971376090417e-7	-2.0552384094596476e-7	5.631438486641827e-7	-2.4838217127509665e-7	-5.518690282535488e-8	-3.6257225444202845e-8	-4.829856233845575e-7	8.514689286975852e-8	-1.880708593304803e-7	3.13955409114719e-7	2.0011255896790203e-7	3.731440428866861e-7	2.1860056476086243e-7	3.303732377668567e-7	6.674798384009861e-7	0.0000026285096944578257	0.000007605317257741717	0.000018006683607296736	0.00004453750591260075	0.00009971949888609721	0.00022040955144386754	0.0004657645964762924	0.0009407008046495857	0.0018212338069210077	0.003370371916351922	0.005958928232861371	0.010057045901197159	0.01618204403297341	0.024793124994598736	0.036124937726017436	0.049985423102100746	0.06558068650733884	0.0814492371624499	0.09558698344236882	0.10579761197047488	0.11021047405082396	0.10781883060844488	0.09883443015257276	0.08469796441953925	0.06770939601305681	0.050400351489305106	0.03489148502457429	0.02246562404147312	0.013478633316543531	0.007568928179472079	0.0040070384453705366	0.0020191159378070145	0.000978322380200125	0.0004610801503355244	0.00021578754781781395	0.00010528054058867031	0.00005829225338049859	0.00003940564990967399	0.00003201889223858334	0.000028901869150055326	0.000027622397547055755	0.000026709378304068387	0.000025933092383412237	0.000025146755171845392	0.000024706168850863186	0.000024202888511792864	0.00002371253585231603	0.00002354448584951374	0.000023301876831305357	0.000023357712306992795	0.00002347034436689377	0.000023756739587765807	0.000024200658028661337	0.000024585323171510964	0.000025316867573232926	0.000025910094926473448	0.000026674685949745758	0.000027558541132788328	0.00002896497330684422	0.00003204692301161938	0.00003935037345015324	0.00005829386968014827	0.00010533391617706389	0.00021573131607288687	0.0004611188229245444	0.0009783465520073475	0.0020190319232413767	0.004007111548544162	0.007568844016264342	0.013478695690231968	0.022465619904859402	0.03489147147346172	0.05040028378252226	0.06770936205892908	0.08469806883005349	0.09883440652124531	0.10781881522169656	0.1102104606958687	0.10579750365729446	0.09558701716577978	0.08144932309895281	0.06558076684848324	0.04998538899376148	0.03612489898261595	0.02479313103707459	0.016182039064526088	0.010057059742262564	0.005958944251811427	0.003370380460472	0.001821260369625488	0.0009406781394485364	0.00046576839265055625	0.00022037987479972543	0.00009980063242120973	0.00004441429048895884	0.000018099053655573627	0.000007590673775315082	0.0000025757711521467996	7.519232569919154e-7	2.870444884006673e-7	2.2791361564689083e-7	3.399866129738527e-7	2.1850987164118152e-7	3.2539263383757344e-7	-2.1798015847895869e-7	1.1442484659784924e-7	-5.303223292729697e-7	5.434509353641204e-8	-8.553856667425919e-8	-2.4017403532639037e-7	4.940471979297811e-7	-1.2955507455725268e-7	7.034431093178029e-8	4.838635873083419e-7	-2.266401771811033e-7	-1.868088389533895e-7	3.702047811637854e-7	-2.965326886261721e-7	-4.2017119161741334e-7	2.3440807472852043e-7	1.689302225882372e-7	-3.576286594642042e-7	-1.606181112556726e-7	3.157124416341972e-7	2.627056042703302e-7	-1.4732887887447532e-7	-2.121473615668279e-7	1.2060619203335676e-7	3.439740499100452e-7	1.791280065388534e-7	-6.663958396213587e-8	-2.1403247196793984e-7	-9.542399237449928e-8	3.7953759024489386e-8	1.496850693394336e-7	1.037153972704985e-7	3.051160402112174e-8	-3.8615098341132637e-8	-8.282214480903605e-8	-7.703981641515867e-8	-4.195323444200483e-8	-2.318826020086817e-9	6.088029913531301e-8	1.3587853497920577e-7	2.9979477333963445e-7	5.70078503403515e-7	9.6109258096444e-7	6.199672053508465e-7	-0.000002598232272665868
"t=75"	-0.0000026240987437420316	5.983379365304131e-7	9.350037093458496e-7	5.579531086041811e-7	2.865670472029791e-7	1.4738141218550993e-7	9.382115917500045e-8	7.48769097835833e-8	6.50045675065769e-8	4.6773334427818725e-8	2.340080218488083e-8	-7.629286402632829e-8	-1.1831335355871886e-7	-1.2862634080068602e-7	-7.711798422072036e-8	6.808229724430959e-8	1.6925410428747512e-7	1.0088860358248297e-7	-6.753134007553285e-8	-2.3091560830135194e-7	-1.1284504419784014e-7	1.8524497269467588e-7	3.221346071002884e-7	3.892357858248374e-8	-2.5682171034269174e-7	-1.9182220256652727e-9	4.2023233981502983e-7	2.454701263365777e-7	-3.2358994506154204e-7	-1.152061483988831e-7	4.094831763667983e-7	-1.7581210698391914e-7	-5.374842383387701e-7	1.5120405505442136e-7	7.516316968825265e-8	-5.0571833631885e-7	1.825755772122406e-7	2.914622672101075e-7	-2.536644746475858e-7	5.425673389458652e-7	4.236660833267791e-8	-2.743540816751988e-8	2.0103888775935275e-7	-4.3527190984882225e-7	-1.3043209401431e-8	-2.6890201887397325e-7	2.04252507129965e-7	2.280225346318332e-7	6.14699404821728e-7	0.0000010317176459828659	0.0000024473347148834534	0.000005838320203288561	0.000015193082849362938	0.000037451544075306487	0.00008569092418009294	0.00019127890473158438	0.0004041030509207566	0.000823049309511048	0.0016046583786055724	0.0029915150951843605	0.005332777752514173	0.009076039137487779	0.0147327390633466	0.022784017304490645	0.033524238447856125	0.04686610253975432	0.06215561600148012	0.0780753288821242	0.09272383316062882	0.10391713037177053	0.10967716690085116	0.10877751573591798	0.10115253625680765	0.08799064580764515	0.07144328021268576	0.05404049050213766	0.03803109140055383	0.024896195770669705	0.015183481195603088	0.008661758464527547	0.004653784416012052	0.0023768526347700547	0.001165357295511038	0.0005541979083403259	0.0002597322856521256	0.00012464269448930754	0.00006604905373608361	0.00004223084541377098	0.00003283831308353857	0.000029051700424886917	0.00002746791454266706	0.000026454001719189435	0.000025810321166885863	0.00002514125847052906	0.000024598160375588485	0.00002390300933174938	0.000023383502906870746	0.000023125157815662156	0.000022747406481227195	0.00002258050310621762	0.000022540667718118357	0.00002279643076141813	0.000023065012107026384	0.000023390380913479447	0.000024003036070530115	0.000024466377825826946	0.000025234900472015376	0.000025786463324961595	0.000026416500985892988	0.000027419759791258436	0.00002906388186640907	0.00003296535127572664	0.00004219852522580059	0.00006599823892294854	0.00012466745293138182	0.00025974426729102884	0.0005541716816215292	0.0011653913784325232	0.002376764352640337	0.004653847241372633	0.008661751437636145	0.015183517493982945	0.024896106058161394	0.03803114445774225	0.0540403797611263	0.07144333763496202	0.08799066473372275	0.10115254284587649	0.1087774452436241	0.10967710090167182	0.10391720942918614	0.09272388143424493	0.07807537321250113	0.0621556227901523	0.046866121740466116	0.03352412496307278	0.02278407130220461	0.014732748231852888	0.009076057511625768	0.00533280800501712	0.0029914642086137366	0.0016046746573468162	0.0008230489312034406	0.0004041213835300761	0.0001912317757356563	0.00008576123939774138	0.00003739341706210375	0.000015203265404495347	0.000005885826502849412	0.0000023831841067245563	0.000001063621287378247	6.184245386897658e-7	2.5215163557135156e-7	1.8067277562927586e-7	-3.012037107508192e-7	3.193822095681753e-9	-4.322654694188799e-7	2.343788219061338e-7	-7.850567307343681e-8	5.653880508216247e-8	5.625872570025336e-7	-2.2035793867392073e-7	2.2443512037728652e-7	2.1159179475205292e-7	-4.68462983627127e-7	-2.105210317182582e-8	2.1495865032417072e-7	-5.583960036581459e-7	-1.320071992827465e-7	3.620226208811417e-7	-9.340852036299196e-8	-3.396646075515264e-7	2.4176401280939785e-7	4.396700680198151e-7	-1.2523621029103538e-9	-2.5436987616256346e-7	2.460839021445338e-8	3.412598974517067e-7	1.7293458209888257e-7	-1.2171905283686613e-7	-2.2909377173085943e-7	-7.250803091274349e-8	1.2114500458348942e-7	1.5333180092280685e-7	7.151331460342192e-8	-7.455910522313758e-8	-1.235628935836175e-7	-1.2810069283109016e-7	-6.199689450703261e-8	7.775261656739474e-9	4.8169627731020626e-8	7.084669462198434e-8	7.612200791928814e-8	9.487822993925477e-8	1.509133724653111e-7	2.762375340692458e-7	5.529439180973483e-7	9.452092910589016e-7	5.968915322007717e-7	-0.0000026244908943873213
"t=76"	-0.000002594903724228992	6.165433534821574e-7	9.622740042569689e-7	5.543005424657466e-7	2.6808100084263486e-7	1.0979662823373815e-7	4.178451540326478e-8	6.239617378334117e-9	8.954036068153925e-9	3.5438936007992083e-8	5.612340658878168e-8	1.2203987242997982e-7	8.725699507383666e-8	1.656518733295087e-8	-8.011914343075688e-8	-1.7903636984062388e-7	-1.7127870188815564e-7	2.415329225513574e-8	1.595490174421954e-7	1.74653922990764e-7	-1.0644888603916769e-7	-3.0084288016318794e-7	-1.583572831753699e-7	2.4816464572197106e-7	3.4069398446856525e-7	-8.016811026134718e-8	-2.448869783622243e-7	1.928886833590937e-7	4.982116874607811e-7	-3.116897795418794e-8	-3.3242780483888623e-7	2.630243548518152e-7	1.8720840544439454e-7	-5.183184131896112e-7	-1.7578403166407242e-7	1.78724703592259e-7	-4.546310093944683e-7	-7.205923391317981e-8	4.054517557250392e-7	-2.1780052616993117e-7	4.737362729878569e-7	2.9702549508847653e-7	-5.613028275508469e-8	3.0822458407797626e-7	-3.9007562346871083e-7	-7.915903277311287e-8	-2.667798107980346e-7	2.6303508871006187e-7	8.105338551445129e-7	0.0000022456078203614283	0.000005422306634250695	0.00001333006358139599	0.00003153132412658799	0.00007345900624577961	0.00016435483290999642	0.00035075261336736663	0.0007201615710613618	0.001411689589747911	0.002652609328866018	0.00476569461071219	0.00817762428025437	0.013391825034914318	0.020901147990225688	0.031051153476562177	0.043851225095892565	0.05877979814811518	0.07466461770341493	0.08971978687661708	0.10179614769308676	0.10883518745884924	0.10941315322646517	0.1031948629777828	0.091104689009187	0.07511878619951029	0.05773234305810593	0.041297897883172396	0.027484577134150534	0.017038707622448857	0.009875144695068339	0.005385284353994657	0.0027883056669519846	0.0013839683522848256	0.0006649138911786201	0.0003129573607383307	0.0001485995930728956	0.00007608644136647413	0.000046122338071996616	0.00003412301020677688	0.000029391749862717198	0.00002733170135837959	0.000026170516039258906	0.00002545900321626604	0.000024744813532318055	0.000024261059181740485	0.000023708984712267345	0.0000232245061616565	0.000022793123662934178	0.00002233157330944202	0.000022173871581210314	0.000022066439436030372	0.000022093900192921012	0.00002212143715296655	0.00002238632847695321	0.000022814943283822053	0.000023177145053621118	0.000023761166713098802	0.000024140768696390147	0.00002482614536558625	0.000025495695922805872	0.000026128807930403397	0.00002734758536160342	0.000029283384548550728	0.00003422648803153017	0.0000461600435995857	0.0000760361551938038	0.00014857952104951888	0.0003129959271156446	0.000664862529643595	0.0013840341245070498	0.0027882422720829636	0.0053853214543699846	0.009875162040880126	0.017038707758450844	0.027484524574900804	0.041297859050335894	0.05773232692115404	0.07511884183468287	0.0911047057587927	0.1031948924682301	0.10941303251761325	0.10883505351143852	0.10179628650372818	0.08971988765004002	0.07466465082085871	0.05877978825646124	0.0438511953231544	0.031051090403908188	0.020901143954430768	0.013391874834811524	0.008177620958141896	0.004765743509770659	0.002652593301778139	0.0014116990454516865	0.0007201438253837678	0.00035076728413718783	0.00016433773354662673	0.00007346932514484816	0.0000315471546462609	0.000013280692859662935	0.000005455651899799463	0.0000022435981583690534	7.921929719989507e-7	2.736841552275493e-7	-2.735241887430462e-7	-3.938099435440989e-8	-3.838955094925822e-7	2.7955462444939627e-7	-8.67573929363985e-8	3.087196319695451e-7	4.911344347879876e-7	-2.403833978537051e-7	4.191551690180262e-7	-2.9668498657819953e-8	-4.899935499569352e-7	1.3109346475026484e-7	-7.897424514347051e-8	-5.992175291513746e-7	2.3131792270536522e-7	2.3254481140710936e-7	-3.0738819034592524e-7	-4.378475693123107e-8	5.08243874097758e-7	1.7532272034159746e-7	-2.5075099518989674e-7	-4.9403344304366215e-8	3.328432568450168e-7	2.5802222780590967e-7	-1.9018427932504522e-7	-2.762971332836983e-7	-1.0935690786251229e-7	1.7325540013768403e-7	1.597668132236052e-7	8.295837794491945e-9	-1.522749357718567e-7	-1.8472162932603453e-7	-8.726688804916449e-8	1.736102439586773e-8	1.0568719810422067e-7	9.852649651698187e-8	7.157066594931649e-8	3.259333125615882e-8	2.857858061311447e-9	1.3080930338915664e-8	3.3812764699270303e-8	1.1540137856425048e-7	2.741538405182098e-7	5.492244113947109e-7	9.555130381366794e-7	6.195248919427243e-7	-0.000002592881502505584
"t=77"	-0.00000260409461627642	6.203624716150102e-7	9.6628756374173e-7	5.716203679284604e-7	3.0461679356719173e-7	1.6586619100422695e-7	7.674408153413026e-8	4.7610372755357844e-8	-2.959763323318043e-9	-4.1157688479565024e-8	-4.5319798247511756e-8	-6.267635688228523e-8	1.6101715627492297e-8	9.473821815930705e-8	1.3909039209281104e-7	1.206380775276017e-7	1.3555785938201836e-8	-1.8787806232989368e-7	-2.0165310621322874e-7	-1.022859663635245e-7	1.6759232390750611e-7	1.6785054490764395e-7	-1.0113015835866435e-7	-3.358387886676084e-7	-1.3047854641179413e-7	3.3049082359681847e-7	2.3181886643630634e-7	-2.120597299981597e-7	-1.5537165853896084e-7	4.1698979214022103e-7	2.8291228992838313e-7	-3.129783742172876e-7	4.068715142580004e-9	3.8458054829604293e-7	-2.6357273363863953e-7	-3.4788363567628267e-7	2.6544384856830305e-7	-2.7700647442507886e-7	-2.830098926320801e-7	4.285311913099221e-7	-2.1714043296761076e-7	2.1300469355001184e-7	3.853612110527038e-7	-1.392273355493856e-7	4.076652264650704e-7	-1.6705151562046439e-7	7.169493965175633e-8	2.6324245194775386e-7	0.0000015145138527739022	0.000004449772560088938	0.000011366979706162184	0.00002730518251470304	0.0000634531651471093	0.00014137058621743748	0.0003042752104187585	0.0006279732493840173	0.001240877858472822	0.002349951298305175	0.004252648854008112	0.007358099374908722	0.01215346284834884	0.019139876476389706	0.028707210044613962	0.040948147645084365	0.055466953138726294	0.07123748461868551	0.08659824502524871	0.09945541208907727	0.10769642029453108	0.1097250487177267	0.10494720855370232	0.09401649251355859	0.07870937930694655	0.06145387243858147	0.04467831721745985	0.03022708909372529	0.019047911241445004	0.011216266844051526	0.006209039462427013	0.0032594413469363426	0.0016382645935490991	0.0007957134978577862	0.0003769742976345025	0.0001782277205429894	0.00008889437388281962	0.0000511525518654965	0.00003595056656879869	0.000030022602656831765	0.000027368421141815702	0.000026016310867293946	0.000025115913506956744	0.00002433926947176257	0.000023822842375786912	0.000023228639041472654	0.000022768959098695696	0.00002245036213688323	0.000022114871563450045	0.000021865702563128586	0.000021632956055062103	0.0000216434037240143	0.000021613379065477112	0.000021677117435836557	0.000021853512771730088	0.00002210504061284091	0.00002244476919599503	0.000022736674225809494	0.000023291286304294445	0.000023730009856781642	0.000024378606564789962	0.000025236037540010692	0.000025917230171312866	0.000027461617520208037	0.00002988650667234971	0.00003592097512594705	0.000051216645727714116	0.00008888463679124214	0.00017820972846838146	0.0003770629424331151	0.0007956546088997429	0.001638297511630804	0.0032593936127004453	0.006209056561486737	0.011216266655171947	0.019047923091338625	0.030227016003606777	0.04467829628884268	0.061453943546372236	0.07870940829615092	0.09401648880134994	0.10494718713799989	0.10972487151337507	0.10769642895541742	0.09945547252667064	0.08659831814161567	0.07123759243704453	0.05546688402865163	0.04094814649167633	0.028707151259242725	0.019139868913253588	0.012153560117572404	0.00735808896528245	0.004252663795979439	0.002349941636862196	0.0012408611834883176	0.0006279807449788288	0.0003042538308043463	0.0001414007552966723	0.00006340126326864759	0.00002735977256951294	0.000011358428597341153	0.000004425186107770429	0.0000015649306938092522	2.026437325719499e-7	1.2659697878891762e-7	-2.019130139752079e-7	3.838166993119785e-7	-1.0720280718690134e-7	3.933208878592609e-7	2.1907477232296912e-7	-2.495010558156707e-7	4.570121218128165e-7	-3.174914471326673e-7	-2.753848250547364e-7	2.982086515501692e-7	-3.0327615818670495e-7	-3.749760842941541e-7	4.637644588356693e-7	-4.817642618171192e-8	-2.73112051085711e-7	2.851950768878453e-7	4.054499599392969e-7	-1.5953066945240124e-7	-2.0212378881723225e-7	2.188623129395495e-7	3.0332380485109667e-7	-9.921874311036305e-8	-3.438028357560796e-7	-6.817601272413043e-8	1.3542812626887724e-7	1.8243777821780327e-7	-1.0795715799094552e-7	-2.0590718530222318e-7	-1.7766988580358856e-7	-1.4683061433373723e-9	1.2773911972630003e-7	1.4862728392461833e-7	9.036870096679195e-8	-4.089701244325283e-9	-3.721300367853786e-8	-6.138366670516149e-8	-3.294853367918904e-8	3.040411700183654e-9	2.939843712912449e-8	9.364731112793123e-8	1.593508910380237e-7	3.019303718154731e-7	5.767740911544195e-7	9.637881840385276e-7	6.191839424518619e-7	-0.000002602577151233909
"t=78"	-0.0000026279407242535413	5.94855713464959e-7	9.309000418289415e-7	5.404481520088211e-7	2.683477929865674e-7	1.3438326251780097e-7	9.934223610397197e-8	5.8692772642032764e-8	8.764826719964702e-8	8.69993904695221e-8	4.983356427512575e-8	1.9054811506435954e-8	-5.48486273066473e-8	-9.246945664731498e-8	-6.386413420322867e-8	3.28686323713967e-8	1.4497257894152682e-7	2.0641697195955544e-7	3.734852804804234e-8	-1.3281081301386166e-7	-2.652518644730151e-7	-6.797253171431095e-8	1.9098723680333052e-7	1.632091145564729e-7	-1.6038681827090784e-7	-3.919096317472892e-7	6.81967593507693e-9	3.2270524785715793e-7	-2.8000370910774564e-9	-3.8320761852617125e-7	1.0507889225408462e-7	4.820214066780792e-7	-6.523723117268787e-8	-1.806675885562825e-7	4.409748031175553e-7	1.355916697809434e-7	-3.8893281251173306e-7	2.52077309470522e-7	-7.453234074361603e-8	-5.560012832361849e-7	2.6136938013898714e-7	-2.0237526221489333e-7	-7.262896017934395e-8	5.163961694920616e-7	-8.729353573322385e-8	5.261076813090071e-7	4.816292757947593e-7	0.0000013018611653148326	0.000003494621024668909	0.000009180109274420367	0.000023006020279825456	0.00005426000246810947	0.00012214660051357296	0.0002642379566113462	0.0005475311320582987	0.0010898872998893472	0.002077751217799073	0.0037900026411792354	0.006611855250257648	0.011011874960682122	0.01749818331552977	0.02649168494463916	0.03816100701030256	0.052230061069169165	0.06781352788137451	0.08338196580914936	0.09691623261361892	0.10627542483179375	0.10971514880118816	0.10639843077139088	0.09670413636646369	0.08218877178392259	0.06518149255891892	0.04815698458065443	0.03311792820895798	0.02121325329091206	0.012691634549013786	0.0071324999219863905	0.0037967022600169376	0.0019329046913256764	0.0009496092917266052	0.00045369013219187515	0.00021450084105689715	0.00010485804372839524	0.00005761636826639993	0.00003840839054758405	0.00003075721984935331	0.000027421020202367252	0.000025894228629641525	0.000024877027302583343	0.000024177612820808214	0.000023609760737230978	0.0000229567372933559	0.000022434184858144413	0.000022029577978366355	0.00002163255435794209	0.00002140026056707267	0.00002128145058100106	0.000021199273603667024	0.00002097971667547327	0.000021019543662514906	0.000021198098717811753	0.000021260413744284	0.00002136175265665674	0.00002165367540329921	0.000022058278238423767	0.000022414582401264482	0.00002301373753188507	0.000023565804957215164	0.00002409048301821315	0.00002504869329189585	0.000025737196560182696	0.000027511476079267183	0.00003078009889978528	0.000038334766855330216	0.00005764339708425048	0.00010484425338308512	0.0002144474134462282	0.00045378804914120163	0.0009495750888082188	0.001932903258442975	0.0037967002213884493	0.007132484696679486	0.012691704659778424	0.02121324531624036	0.033117794215609564	0.048156939166486556	0.06518159893098863	0.08218880137688067	0.0967041888941601	0.10639827076379837	0.10971507432251248	0.10627543522467253	0.09691628308921674	0.08338205999071935	0.06781363710450738	0.05222998456739314	0.03816094948811144	0.026491705511412555	0.017498146555561034	0.011011937433830887	0.00661187322914869	0.0037900071903124166	0.002077765165807266	0.0010898232612047698	0.0005475686718570127	0.00026419160861257396	0.00012223506655173466	0.000054203821475473646	0.000023017177903872366	0.000009215258863326525	0.000003395863591104664	0.0000014239378939295833	3.9449102340327613e-7	5.53408277759182e-7	-7.57505603798947e-8	4.879700440385548e-7	-4.311783186050633e-8	-2.1648976122889962e-7	2.716080893527817e-7	-5.917957871526269e-7	-3.6996283037105115e-8	2.2654905984520468e-7	-3.8197079077484375e-7	1.092250442313869e-7	5.487006168314323e-7	-2.7424432313960523e-7	-2.4622937466745043e-8	4.48093064653321e-7	9.516024523925637e-8	-3.431382652463455e-7	-1.4944031789809742e-8	3.2397884452972647e-7	1.1672843802656985e-8	-3.942229076514536e-7	-1.9334531986547887e-7	1.94448030232941e-7	1.7005375807510603e-7	-3.572953422015246e-8	-2.914408889775899e-7	-1.191726691773809e-7	4.0871281581367214e-8	1.9401925155371202e-7	1.5327013935806377e-7	3.2990608467287075e-8	-7.344499641792623e-8	-9.200171080525621e-8	-4.216881477336898e-8	4.003274933772616e-9	6.962852150405041e-8	7.289565628898487e-8	7.864343509744742e-8	8.147773566946626e-8	7.711313243508044e-8	1.42037253181293e-7	2.7297172533469194e-7	5.394018629534258e-7	9.361994871559531e-7	5.917571749280981e-7	-0.0000026308686769116463
"t=79"	-0.000002602835315723695	6.107533586652281e-7	9.489104501048118e-7	5.449909221688642e-7	2.6870309077775545e-7	1.1280058087592693e-7	1.3538756338249414e-8	1.1742006478243638e-8	-3.0803347761398925e-8	-3.5894379690759592e-9	5.058366703281081e-8	9.665605915643027e-8	1.2336098353937786e-7	1.0268985939365649e-7	3.086068378621576e-8	-7.55327600465705e-8	-1.3697271028512148e-7	-7.346868169388898e-8	1.431748483105011e-7	2.394002764916081e-7	1.6580412554034751e-7	-1.3438450696678927e-7	-2.7047272688207613e-7	-3.2638345581759154e-8	2.1252273718630477e-7	1.4940975645583165e-7	-3.5524745756188025e-7	-3.724083427192326e-7	1.1651771170129166e-7	2.594838284242229e-7	-2.6908043826434636e-7	-2.156400493724675e-7	4.2479451811683333e-7	2.5489114707788474e-7	-1.974576687713281e-7	3.082650172903101e-7	4.458587414823967e-7	-3.8629354770503e-7	3.637929357758196e-8	1.4752102783788246e-7	-6.699617955963078e-7	4.207711845616302e-8	-3.6396586966525035e-8	-2.807483573397107e-7	6.178820008972963e-7	4.042959433903093e-7	0.0000014938559523836048	0.0000033117251130310166	0.000007915569956273849	0.000019517372607635863	0.00004602925584651363	0.00010479270785057615	0.00022852791730576527	0.00047735765870005054	0.0009566193087104935	0.001835543511626625	0.0033739579726005386	0.005931452844996521	0.00996231636026157	0.015971326285411536	0.024402714652123403	0.035495546913503984	0.04907996972840245	0.06440928641669486	0.0800934660914121	0.0942014636134042	0.10458821003813745	0.10938862970139485	0.10753994367306086	0.0991480453802801	0.0855311021894033	0.06889079650806784	0.05171649141295409	0.036149116730478936	0.023535335889596443	0.014307219156743711	0.008163275383360591	0.004406822763972418	0.0022727179378760898	0.0011297302337812676	0.0005450743455452933	0.0002585737800436805	0.0001246602992076573	0.00006580939740863379	0.000041475353412367966	0.00003169213081632982	0.000027603288098920764	0.00002572088825181229	0.00002461684549204257	0.000024011847674532127	0.000023453500783587877	0.000022868089642802403	0.000022337824330476153	0.000021870231823095665	0.00002138723011257948	0.00002102332403974838	0.00002076155777508415	0.000020537223518690695	0.000020406849892906642	0.00002046777234188113	0.000020451636098539616	0.00002038552531136162	0.0000205611099889369	0.0000208275150376247	0.0000209973628272353	0.000021363899869286662	0.00002190161082860076	0.000022315092164992834	0.00002284193865598194	0.00002348449186129198	0.000023850128609281818	0.0000248355125780364	0.00002566056513664261	0.000027552521207341307	0.0000317555194823127	0.00004144052768839668	0.00006587259736678952	0.00012466197298033332	0.000258458565539299	0.000545122807540932	0.0011297293795213825	0.0022727177934164233	0.004406854981020891	0.008163203901533467	0.014307311884402707	0.023535300318924035	0.03614904230076821	0.05171643010376825	0.06889083559214004	0.08553124468497952	0.09914795284192424	0.10753988633648037	0.10938857132655577	0.10458825706097807	0.09420145127614132	0.08009357633477754	0.06440935303839257	0.04907989889231534	0.03549550305325566	0.02440275624888688	0.01597129488975435	0.009962347294846352	0.005931461272459138	0.0033739849908471786	0.0018355777281304775	0.0009565591521182304	0.00047740634460302633	0.00022843051788723479	0.00010486187249070245	0.00004599994571174992	0.0000194832222952801	0.000008060368176798782	0.0000031397653865727904	0.0000015887521426227735	3.7941516095596484e-7	6.377247545596987e-7	-2.5807304304681367e-7	-9.860150074203489e-8	6.342965563899128e-8	-6.515861563638481e-7	1.620521359324556e-7	6.056185553049431e-10	-3.541620680058699e-7	4.0030652748157536e-7	3.421142072967953e-7	-2.6295314980995244e-7	3.5899793093818744e-7	3.7216230241998716e-7	-2.1930246063561754e-7	-2.4956906818918156e-7	2.1595559962506172e-7	1.6124378843240805e-7	-3.908859547152588e-7	-3.4649172442335896e-7	1.6234787236779624e-7	2.1641459746479796e-7	-7.653697187137709e-8	-2.471629061417957e-7	-1.5195458846761767e-7	2.006130904730341e-7	2.1981128395243132e-7	1.40468167542096e-7	-5.996279706099727e-8	-1.4336603260112213e-7	-8.472174994889059e-8	3.924418778833427e-8	1.0534623973157409e-7	1.2038117258583725e-7	9.943027656778014e-8	3.300656870042218e-8	1.1953770084893733e-8	-2.1793499671574068e-8	-1.0254040949675414e-8	3.400456127788942e-8	1.0315101905966628e-7	2.637977550845605e-7	5.501215434300377e-7	9.498989661516077e-7	6.128501552904453e-7	-0.000002605357104390471
"t=80"	-0.0000026140682444220076	6.040915085936405e-7	9.581771069910872e-7	5.684449374543377e-7	2.8917859862254147e-7	1.459779531698402e-7	9.211270535214311e-8	1.0593450450180342e-8	1.4015341887052557e-8	-3.6665493197141075e-8	-6.614562653162182e-8	-8.45513516978258e-8	-3.9310317112573046e-8	3.3768342566631304e-8	1.0587520427041142e-7	1.512579426155014e-7	1.1523224419107692e-7	-2.2823979817232498e-8	-1.4593033426102409e-7	-9.5428199897718e-8	1.0050615562029463e-7	2.9516257837869375e-7	1.9562488762225883e-7	-1.6404401759206877e-7	-2.477958075397524e-7	-3.803542913960456e-8	2.914176916446465e-7	-2.060172299422902e-8	-4.1098268321881903e-7	-1.8016411440502367e-7	3.0943943751804426e-7	-1.2886894662500481e-8	-3.695335690778734e-7	2.02958583161994e-7	4.323573538078662e-7	-1.7709896127371394e-7	-5.407983239003045e-8	5.46410381385698e-7	-1.957105886241095e-7	-1.968143396036126e-7	3.601513286488611e-7	-4.5574674090165246e-7	-1.4761306299515553e-7	1.8885648012112455e-7	-6.202052604820096e-8	0.0000013355756749433567	0.0000027079381627048704	0.000006987323697305037	0.000017040127341494404	0.000039598490295111866	0.00009021320062918559	0.00019735970048218032	0.00041516544878383854	0.0008378227225889212	0.0016199470842971353	0.00300008921452255	0.005314426650811388	0.009000225446531784	0.014552606880109509	0.022438866612602637	0.03295422516597912	0.04602509558989032	0.06104279010453184	0.07675465315109542	0.09133246522343774	0.10265291815830924	0.10875373362216023	0.10836639386084501	0.10133020267294757	0.0887117015305704	0.0725563403767645	0.05533746197386413	0.039310693426119814	0.02601316179627855	0.016068039834830627	0.009308603605238774	0.005096711456090808	0.0026629738574414086	0.0013396844953490472	0.0006532661557853148	0.0003116287943543128	0.0001490180577871092	0.00007618219912097768	0.000045499279823113525	0.00003302583264819248	0.000027846334777148485	0.000025514700349726915	0.00002439912886298412	0.000023775362613331907	0.00002322656534481382	0.00002272907531020163	0.000022280333502600058	0.00002188951768378189	0.000021393058676988375	0.00002094134804497827	0.00002056680302764402	0.00002018377985391062	0.000019922352148094014	0.000019750931354090007	0.000019644143313124474	0.000019616185627957528	0.000019780865069707332	0.00001993799106969618	0.000020129968539395193	0.00002059227520301299	0.000020972201583591144	0.000021348088964145973	0.00002189791889339876	0.00002233725941747089	0.000022655612974320505	0.00002332836836305141	0.000023600882069207962	0.000024487440392073623	0.00002558467636459838	0.000027790892405676892	0.00003307818498698989	0.00004540648628648114	0.00007622113726135638	0.00014907990986390285	0.0003115386172167778	0.0006532856971613876	0.001339685355680964	0.0026629456120063066	0.00509679034027033	0.009308538293227309	0.016068054636301676	0.02601311939294937	0.03931070588977659	0.05533739993904707	0.07255639625535115	0.08871176612475895	0.10133011004653447	0.10836633644362259	0.10875373028560464	0.10265292527865155	0.09133257213213519	0.07675470327598244	0.06104275186197705	0.04602506114731986	0.03295419946987921	0.022438895491041277	0.014552643193341486	0.009000209220413669	0.005314442992729096	0.0030000868661943514	0.0016199572566811815	0.0008377942844998154	0.00041522861647824705	0.00019728566073751175	0.00009026424469960048	0.00003962933233581101	0.00001688706629576764	0.000007166357741228424	0.000002614499184594443	0.0000013704446973905604	-9.422329305674992e-8	1.7947316388600143e-7	-8.15975779167033e-8	-4.883821109746833e-7	3.3145174060944527e-7	-1.636612937394588e-7	-1.8269064105957966e-7	4.95523752142013e-7	2.228624951250424e-9	-2.302299330070312e-7	4.672682740736178e-7	1.2923555614552384e-7	-2.901474516203706e-7	1.0967577734888323e-8	2.494262915098133e-7	-1.418517555640264e-7	-4.679712058974772e-7	3.0615445512083284e-8	2.74815736278633e-7	-4.728791636043894e-8	-2.3274782945392758e-7	-1.4735834630297262e-7	1.641099686144898e-7	3.0988472354831487e-7	7.299531101789825e-8	-7.00428377520268e-8	-1.4047991769849943e-7	-3.257332037431837e-8	1.1873506688964142e-7	1.5736555802892127e-7	9.591572336375975e-8	3.810005710924713e-8	-4.285173771378936e-8	-8.10541921358876e-8	-6.0247216659981e-8	-4.7244301804028055e-8	9.30740096105609e-9	2.9467623785528474e-8	7.652951750092285e-8	1.5348040394158602e-7	2.926878099884789e-7	5.611398374849585e-7	9.548945431037126e-7	6.084949771834047e-7	-0.0000026140016072817573
"t=81"	-0.0000026319066216418108	6.080609320502361e-7	9.346245382069185e-7	5.372243914170127e-7	2.6799382901732116e-7	1.2852802189211587e-7	5.154571203203062e-8	7.199108842392832e-8	3.9697623521739445e-8	6.646535688492605e-8	4.476467341252288e-8	3.566339967786547e-8	-4.4446620273141946e-8	-1.1002740607501948e-7	-1.257367575613344e-7	-8.108341209567271e-8	4.2246533271672604e-8	1.9839979326086166e-7	1.8535866674884716e-7	3.4393262349219356e-8	-1.529419401125054e-7	-1.520298369417361e-7	9.394888422775693e-8	3.3098702811873437e-7	1.2749866551420297e-7	-1.640627244059445e-7	-2.5500457245808406e-7	2.080064249732061e-7	3.194991916588563e-7	-1.6688268122955208e-7	-4.2117490373083655e-7	1.516334501294736e-7	2.565413800281746e-7	-4.1195054012455046e-7	-2.465432986653582e-7	3.523758833612334e-7	1.0857824639387559e-9	-3.065545470803954e-7	4.7556052718000785e-7	1.8258493461598135e-7	-2.1871977406995313e-7	4.1821944729569793e-7	-9.247718590899012e-8	3.7003344277586336e-8	9.745199728294907e-7	0.0000017634745635985993	0.000005875779610309273	0.000014323941927685269	0.00003396554760748405	0.00007792466433287348	0.00017083486833313621	0.0003613055389449782	0.0007333005789043057	0.0014276979414681312	0.0026633143530571113	0.0047552410968042524	0.008119100120919431	0.013239516302835819	0.02059876076058953	0.030536750838085047	0.0430739443532282	0.057728302128731035	0.07338489457481223	0.08833351382361099	0.10048919650297228	0.1078197247506143	0.10887528858501405	0.10323582479110682	0.0917067255118299	0.07615252638386782	0.058998951026674074	0.04259079672132193	0.028644067280196972	0.017977966543681778	0.010575598796737307	0.005873495367524018	0.0031092344128851312	0.0015831838010941235	0.0007806607785241226	0.0003752522808260217	0.00017894609320656674	0.00008924869570670069	0.00005066789635543856	0.00003481458565390838	0.00002827226605683908	0.000025457884302748646	0.00002419858256885732	0.00002349128313838822	0.000023048976007800093	0.000022612914604702716	0.000022215315496065813	0.000021801199664772675	0.000021313258651622924	0.000020915263115650617	0.00002054079945579268	0.000020062556656763597	0.000019694363705857754	0.00001932808483662285	0.00001912836403450413	0.00001897737973055591	0.000019026344442951704	0.00001907764374098342	0.000019285954604542077	0.000019731626940244773	0.00002007919927804469	0.000020506552040999715	0.00002095279655800475	0.000021290089120662437	0.000021765827553643646	0.000022330057942721027	0.000022519415202815196	0.00002312762601897056	0.0000234273956647435	0.0000241942442559262	0.00002552291023116826	0.000028190416123230477	0.000034890334214554564	0.00005060812927093483	0.00008925299494022543	0.00017902997066931992	0.0003751667916124246	0.0007806616693500912	0.0015832265013172586	0.003109127515822596	0.005873623367448122	0.010575567549449993	0.017977920658188706	0.02864402640633268	0.04259081438923351	0.05899897472859794	0.07615253907076602	0.09170676687055546	0.10323568006103101	0.10887532520822141	0.10781959840343325	0.10048930997900152	0.08833364379590658	0.07338485898106106	0.057728261931994984	0.04307391758961454	0.030536732033095038	0.020598807885713	0.013239548003883272	0.008119142013028102	0.004755233993158026	0.002663302099039311	0.001427683347469233	0.0007332611083080698	0.00036137621072740433	0.00017079000192310456	0.00007789449657946701	0.000034080722408402764	0.000014192924296607679	0.000005972514358965064	0.0000017175776734212889	9.923759577423752e-7	4.04695202904648e-8	-1.311949303639537e-7	4.5913069235403725e-7	-2.0020469937431784e-7	1.0822090579232224e-7	5.030423098073555e-7	-2.4483905092242964e-7	-6.402594809884476e-8	3.982072095398692e-7	-2.8041003752310445e-7	-3.778311556956737e-7	1.8948945290642172e-7	1.4899809563928557e-7	-3.260573088192942e-7	-2.376514594004675e-7	3.667038515065002e-7	1.4345547727501184e-7	-2.1964693575071692e-7	-1.5744915260462733e-7	1.0910673364783463e-7	3.4702525930629946e-7	1.0473477962680278e-7	-1.7887702619123758e-7	-1.3280364885570606e-7	1.7502268523372777e-8	1.825878759298405e-7	2.071004983061897e-7	4.154460742089583e-8	-7.999064410846302e-8	-1.144744700143363e-7	-1.263827708042342e-7	-3.429083816897105e-8	2.7545805525441835e-8	4.952397902879824e-8	6.917846495646529e-8	4.2100075425821615e-8	5.8234881805674377e-8	6.233659632925992e-8	1.2764953338795237e-7	2.6444028178307377e-7	5.397682157903816e-7	9.345575981978271e-7	6.00892008151277e-7	-0.0000026254827797389524
"t=82"	-0.000002584077878231561	6.168311555976302e-7	9.665143467785242e-7	5.608499067388806e-7	2.7832779003755803e-7	1.2037378405160837e-7	5.221800880583771e-8	-2.3510634106216344e-8	-1.1971984847924944e-8	-3.10308722051289e-8	1.2368337132251384e-8	2.224574835452131e-8	8.391346439928782e-8	8.965790920800742e-8	2.8468677970572287e-8	-4.45841722429563e-8	-1.2993507159109186e-7	-1.8278442170949205e-7	-3.0002418771601924e-8	1.3570390233752505e-7	2.1881421785607813e-7	6.02553674733386e-8	-1.9020206709630116e-7	-2.0353748408918904e-7	1.666643497655329e-7	3.5579378254713134e-7	1.8982645866305603e-7	-2.398485144938789e-7	-9.433020486948607e-8	3.4065936305172073e-7	2.505006591047021e-7	-3.9650168881522063e-7	-2.635840133935474e-7	2.702429693357544e-7	-2.1045165343736016e-7	-5.130319896684554e-7	1.25058261746247e-7	2.3965362427880166e-7	-2.860509660251864e-7	3.061387818803496e-7	4.021708227552878e-7	-8.38963313265495e-8	6.606059996805413e-7	7.371265441369346e-7	0.0000015413533499541998	0.0000050327040111985966	0.000011636992854113792	0.00002882248886115768	0.00006664288146362995	0.000147515840983381	0.000314348364494732	0.0006416252310497139	0.001257426581692922	0.0023619317239002013	0.0042491872922942875	0.00731279906906257	0.012026041776412422	0.01887744540240699	0.028245614587689705	0.04023419269473827	0.054477571702357674	0.070004225366741	0.08522682797517733	0.09811630730362553	0.10660028583666814	0.10906783383753804	0.1048515874719449	0.09449370158301318	0.07965414403339399	0.0626787970463023	0.04597521689805928	0.031423275745077195	0.020039754407166654	0.01197095303325979	0.006744547698062764	0.0036174989617728803	0.0018645621595441142	0.0009300084068342152	0.00045107825166512683	0.00021531678119424136	0.00010549103745027821	0.00005726505424097361	0.000037230768196061526	0.00002897771663812332	0.00002555922536984223	0.000024058532793191922	0.0000233148686958895	0.000022927980468545606	0.000022477626262173978	0.000022095419085932377	0.00002163371973840089	0.000021183487306286608	0.000020725736570192943	0.00002030847636513844	0.000019880164151220292	0.000019567845521262228	0.00001917960680319908	0.000018973446916037418	0.000018658248511549402	0.00001855768210790032	0.000018508984363507786	0.000018706113993571805	0.000018987403846759676	0.000019164218935774358	0.00001950610315115675	0.00001990182728339729	0.00002027669228310547	0.0000207751250221877	0.000021183588190143432	0.000021564447028388223	0.000022222857446685396	0.000022422992276283082	0.00002292502858580736	0.00002328792352679354	0.000024011655214373206	0.000025634772791938154	0.00002891329901855144	0.000037297350537590646	0.00005726355927526683	0.00010544917357369066	0.00021542642783489718	0.0004509946807595977	0.0009299699014431173	0.001864658161765398	0.0036173871726694617	0.006744616510272583	0.011970963699838522	0.020039683751027715	0.031423274037260085	0.0459752180556936	0.06267887552443763	0.07965410817715224	0.09449369025783827	0.10485150973167279	0.10906778782859228	0.10660025094892012	0.0981164219289794	0.08522693016794158	0.07000419494442078	0.05447753558169055	0.040234154210371686	0.028245589117751324	0.018877499683058296	0.01202603353432774	0.007312879524733806	0.004249153219333168	0.0023619696390637657	0.0012574142331613913	0.0006415675174583635	0.0003143767641856643	0.00014754682785678153	0.0000665989191905858	0.00002887929940920131	0.000011559526037485668	0.000005072109526826907	0.000001539466344069318	7.267847876857303e-7	6.732409678633644e-7	-1.0900465230445633e-7	4.003225027027213e-7	3.849480079143319e-7	-3.421847821760693e-7	1.953563691925453e-7	1.9915492177613459e-7	-5.456926618352398e-7	-1.8935845480516633e-7	2.488167112346673e-7	-2.333188944270148e-7	-4.070316702575738e-7	1.650091607796611e-7	4.622508142926307e-7	-1.588962009746453e-7	-1.9766983361257928e-7	1.4516600754799214e-7	3.60959018119722e-7	1.9156258390662373e-7	-2.2991128922900117e-7	-1.7475385305498747e-7	7.684030489674143e-8	1.9114125759944756e-7	1.4047928131866172e-7	-2.4213632321412604e-8	-1.893548867704098e-7	-1.237511323415319e-7	-4.5140631677043075e-8	1.872555310811208e-8	1.0987099730019878e-7	6.338272207084827e-8	3.5781627438780106e-8	6.528317553211593e-9	-2.8415263142456126e-8	-1.7782106565000788e-8	-1.2333335575043236e-8	4.608633619174185e-8	1.1530935939418896e-7	2.8360321702169955e-7	5.606063663288197e-7	9.665369395950307e-7	6.182130544152287e-7	-0.000002586028303497301
"t=83"	-0.000002606734360477425	6.180694360757855e-7	9.563282674651674e-7	5.751713477719633e-7	3.023191647022472e-7	1.675291365632603e-7	8.917569105371115e-8	7.773521015774776e-8	2.0371208830916032e-8	1.8847450267145405e-9	-5.437208105973923e-8	-6.042932687577718e-8	-9.079496121611186e-8	-4.510334816743011e-8	6.536146202051896e-8	1.1225868956632468e-7	9.866572414640729e-8	3.464897635474529e-8	-1.525517895339945e-7	-2.1134053351801185e-7	-1.3093190376345376e-7	8.840349174921158e-8	2.3342386235025714e-7	7.572675286837693e-8	-2.0667390376871708e-7	-1.2788595160628802e-7	2.1584023413012687e-7	3.9239453530903745e-7	1.3603292603470152e-8	-2.1477001499459192e-7	4.0151477143091086e-8	3.66397084672343e-7	-1.2514670533203542e-7	-4.7255240387400477e-7	1.4985576735071504e-7	1.2747425570669435e-7	-4.4524455800054596e-7	-1.0318253662600085e-7	3.210846247769794e-7	-2.5883703291817994e-7	1.659574044854395e-7	7.154512364770937e-7	4.2079477979850566e-7	0.0000018829747993054369	0.000004369360896649965	0.000009870533706490825	0.00002483977794975889	0.00005679620212917236	0.00012709496043405988	0.00027257612792630503	0.0005603414548855934	0.0011062773332559672	0.002092600245655274	0.0037926983887579535	0.006577923616587933	0.010907268120763591	0.01727045603723032	0.026079551954242053	0.03750893581231041	0.05130388609484382	0.06663255361547549	0.08203310319789237	0.09555617468917488	0.10511009234407132	0.10894581910393664	0.1061688628079891	0.09705295946301373	0.08303471831682452	0.06635338010944591	0.04944806906969634	0.03434425859465251	0.02225475899784579	0.0135007299238602	0.007716983123336241	0.004194109546160285	0.0021884338672235604	0.0011043032122479701	0.0005409541291624409	0.0002593162514634706	0.00012560973303388234	0.0000656942817857109	0.000040510002898397346	0.00003009565401357328	0.00002585307660929459	0.00002398373303180712	0.000023197612869285678	0.000022816151310611765	0.000022354595291873558	0.000021988894110536172	0.000021509489524618175	0.000021058289429110033	0.000020476049522932804	0.000020108393169349092	0.00001965728731534444	0.000019247611020345445	0.000018886853726085562	0.000018761382812870764	0.000018464348880309345	0.00001842075117564068	0.000018301863003777896	0.000018344834331052162	0.000018392071304162982	0.00001849608633297528	0.00001871156753086023	0.000018927077111596802	0.00001921899929069326	0.000019685311105854808	0.000020056859113437575	0.000020544491345808602	0.000021058501024406873	0.000021400784714908916	0.000022095288261692048	0.00002237040226915621	0.000022761111374003384	0.000023188982591237917	0.0000239472176442046	0.000025933142391632025	0.000030053510160388264	0.00004048385240407182	0.00006573881933658043	0.0001255448872622411	0.0002594384871483779	0.0005409307926056428	0.0011042056045846849	0.002188530425739299	0.0041940936817517205	0.007716978463955804	0.013500713876207215	0.022254711257621906	0.034344208349243566	0.0494480926203581	0.06635350484271862	0.08303466436117113	0.09705296124257701	0.10616868435084392	0.10894577732512234	0.1051101963246669	0.09555627162777758	0.08203321367929572	0.06663248027127644	0.051303889194668884	0.03750885217218525	0.026079509427961334	0.017270535888924132	0.01090724565964385	0.006578034034139146	0.0037926005497581627	0.0020926328778370085	0.0011063022814770118	0.0005603323837414242	0.00027256498308247945	0.00012708030673325155	0.000056791276618839426	0.000024866767425635317	0.000009863484620065144	0.000004361661513963	0.0000019083618864046414	4.08587531475213e-7	7.054990519561599e-7	1.6325375973291756e-7	-2.974917029385793e-7	3.7665178975743174e-7	-8.616297619834512e-8	-5.065757445743557e-7	1.5982401979641736e-7	1.5423317301088701e-7	-4.631351313566512e-7	-1.4299579509380322e-7	3.6363992772514564e-7	1.0661419780344517e-7	-3.5166443368428446e-7	1.1916609399253986e-7	3.59454025433692e-7	2.3400192439293477e-7	-1.4108261880974027e-7	-2.280115476427369e-7	1.0779369630231628e-7	2.1645396497405045e-7	1.0022776664175836e-7	-1.0856426946315167e-7	-2.2486496131790545e-7	-1.7404927243891422e-7	4.382046003836848e-8	9.111985199705686e-8	1.138122128763186e-7	7.665177959026437e-8	-6.40709085786284e-8	-6.440111977035201e-8	-7.773319454784655e-8	-5.099400168795398e-8	-1.5488732518775805e-9	3.110780699699944e-8	6.561399090720954e-8	9.31900132616903e-8	1.7302389743178992e-7	2.9421369018844956e-7	5.770904991653225e-7	9.553681800111846e-7	6.212564920282659e-7	-0.0000026071469541033565
"t=84"	-0.000002607798316844878	5.990374556397171e-7	9.44932562529921e-7	5.420512600995409e-7	2.7471952879221107e-7	1.2868462206938602e-7	7.710820337791802e-8	4.063453329372635e-8	6.423836973468156e-8	6.971343347039749e-8	8.634102366400498e-8	5.367863598060296e-8	3.627882405599081e-8	-2.4142541077409874e-8	-1.1593591375813617e-7	-1.1003183197910715e-7	-3.0623225399928344e-8	6.51914350280336e-8	1.5902379235654962e-7	7.251336964220201e-8	-1.1740540573068614e-7	-2.388902214933708e-7	-1.6847872064129632e-7	1.3432061640727966e-7	2.5667892722402996e-7	1.4714133578230815e-8	-2.946398653946858e-7	-1.1430878654739018e-7	3.448685611529001e-7	2.067316445808487e-7	-1.7945918706629982e-7	-2.1654611070953678e-7	3.3587911862920095e-7	2.9001341317336227e-7	-3.4436390505820924e-7	-1.3962203282424923e-8	3.4688470684773876e-7	-2.618851498992214e-7	-3.470748358713749e-7	3.85747728204322e-7	-2.2404557320498952e-8	2.342013539768928e-7	0.0000018030262272095143	0.0000033623691246820187	0.000008805556885316257	0.000021544478660651123	0.00004870089949904344	0.00010993267922498884	0.0002362169920141488	0.0004889503863741984	0.0009717873756059925	0.0018512214172408115	0.0033806861890378626	0.005908970276851222	0.009878349600456526	0.01577547147391012	0.024037809128229504	0.03490143339830598	0.048216944980732146	0.0632843541691539	0.07877500890693778	0.09283241284544963	0.10336437408009069	0.1085159514199655	0.10718037579444195	0.09936443770312797	0.08627033137610507	0.06999938594642252	0.05299102638704278	0.03739787238602155	0.024623095709412235	0.015170174780668955	0.008798085352945906	0.004845777546531149	0.0025597048744365747	0.0013067584226142959	0.000647041978223406	0.00031234667160673357	0.00015045163692672947	0.00007644566020870158	0.000044865322820331066	0.000031695698004541306	0.000026366687120527033	0.00002401482899438978	0.000023114581677807777	0.00002264839702081911	0.000022198845279319812	0.000021862178271048194	0.000021366198375116774	0.00002086223905928275	0.000020309846631372253	0.000020045588651318447	0.000019417634756546676	0.000018962564885205424	0.00001865010138957235	0.000018436228091944784	0.000018115450265976385	0.00001810474663554995	0.000018032477412055492	0.000018127501202225282	0.000018085608068374448	0.000018060657302920724	0.000018051993241452458	0.000018209034282401504	0.000018421004355229087	0.000018679797759602046	0.00001893735119096185	0.000019451257730618288	0.00001989612125130602	0.000020376348737638494	0.000020936214544575726	0.00002122941140259016	0.000021880179913558173	0.000022296067527460828	0.000022655382725167428	0.00002312465644149775	0.000023948880531921013	0.000026373917568434102	0.000031749703768180204	0.000044784158032551424	0.00007648278531202646	0.00015036381201893878	0.0003124325134337136	0.0006470839779272319	0.0013066852134996365	0.002559750245860415	0.004845843224008384	0.008797994305539736	0.015170176227908283	0.02462303470039018	0.037397880320859	0.052991015835285316	0.06999949023840901	0.08627026670385785	0.09936443957257224	0.10718029082981118	0.10851587458032885	0.10336447021825323	0.0928324762205377	0.07877505520197381	0.06328438906328648	0.04821684793888148	0.03490146257873772	0.024037762724472	0.015775501643451317	0.009878353624434788	0.005909094924131608	0.003380587278727365	0.0018512290659543629	0.0009717617070714724	0.0004889353682104858	0.0002362699611724306	0.00010991020243344973	0.00004873629208135277	0.00002151316921916724	0.000008826002996231708	0.0000033152452083573536	0.0000018255329066185766	2.698155949776293e-7	-2.547629152083175e-8	3.744979232278567e-7	-3.7271135111538456e-7	-2.6823704779577184e-7	3.876332873575805e-7	-3.606858545168734e-8	-3.5882438087497803e-7	3.040018828892599e-7	3.4936562631759926e-7	-2.1406027517212323e-7	-2.482925679503367e-7	3.335628614431485e-7	2.272407350067951e-7	-5.4938662508163816e-8	-2.8673192109529566e-7	-1.144959571597326e-9	2.679555413109824e-7	1.0436586106443713e-7	-1.540809887456973e-7	-2.5717862917051804e-7	-1.1325946458473624e-7	9.325069671994868e-8	1.788155994386642e-7	3.9368767579262e-8	-2.65666812993004e-8	-1.1555899870341335e-7	-1.2847900487944486e-7	-1.4205856491145141e-9	1.6073111730463552e-8	6.937186802780104e-8	8.19330098211779e-8	7.328583884191886e-8	5.3848159820013564e-8	5.3528633636723555e-8	6.838049992907713e-8	1.2616317135449862e-7	2.8400554208385387e-7	5.362692900856558e-7	9.517420874738391e-7	6.008615525132655e-7	-0.0000026143876994400017
"t=85"	-0.0000026009741764809746	6.351637857893166e-7	9.601414210358428e-7	5.660393112005835e-7	2.802466212425969e-7	1.3226557771250924e-7	4.358507399437883e-8	9.64677404624581e-9	-1.7805850016650027e-8	-2.383681785289582e-8	-1.0630389901677972e-8	4.4936337983969565e-8	8.946431884204742e-8	1.1550490530698454e-7	1.1885108874842842e-7	3.852468621889926e-8	-7.110047950398268e-8	-1.4767640921231617e-7	-1.2387790504497787e-7	1.897564805286578e-8	1.9587112110031057e-7	1.5664637131873604e-7	-4.2303454850234345e-8	-2.9611051199918137e-7	-1.8304852467121435e-7	9.61179627001485e-8	2.63374683284745e-7	-1.3065901305342464e-7	-4.4142003219338477e-7	1.320698084228411e-8	3.3720372261125675e-7	1.3104956697596037e-7	-2.5137167414257533e-7	1.6353324638895828e-7	5.637999423990792e-7	-7.991886985525554e-8	-2.327886010622393e-7	3.3879624783406115e-7	8.310127641575349e-8	-4.152896703191189e-7	5.242957105133783e-7	0.0000011110617296195002	0.000002450008599996778	0.00000769506191500291	0.00001799872758834198	0.00004184318298061651	0.00009519008310432397	0.0002048352189342184	0.0004268531865038172	0.0008529839400653882	0.001636057888418141	0.0030093879322008465	0.005300300343415998	0.008932962173518022	0.014386989556656404	0.02211830978532303	0.03241599377612847	0.04522599331949084	0.05997537274072051	0.07547275515441743	0.08996436400855878	0.10138181113771316	0.10778839389723704	0.1078813254037796	0.1014129497219951	0.08933746416974342	0.07359030106672937	0.056584865074786106	0.04057447472701947	0.02714236985901053	0.016983362600601737	0.00999491531407326	0.005579284182857025	0.0029835605728872894	0.0015411440711258217	0.0007717669572293584	0.00037584322056405384	0.00018083139565150397	0.00008999866076075946	0.00005052847620146128	0.000033889387538232896	0.000027116450189934582	0.0000241447471318601	0.000023047354498539896	0.00002244895939396141	0.000022002342329074942	0.000021611290663692273	0.00002111681377847674	0.000020670376251752387	0.000020245769548510317	0.000019894933546371618	0.000019178570710987053	0.000018893103716832726	0.000018565608471243777	0.00001823301450187831	0.000017903493646054258	0.000017791284617207914	0.000017664257078831014	0.00001764768057721522	0.000017533138157110884	0.000017581463064186842	0.000017593159650663992	0.000017714496919674083	0.000017726960443997797	0.00001794926109255357	0.000018229959002913354	0.000018582495589281045	0.00001886307595155845	0.000019336901592947875	0.00001976472473652624	0.000020174122756788648	0.000020755035048392045	0.00002107645288318416	0.00002159842433524517	0.000022045437296336345	0.00002243614795427451	0.00002307472768658947	0.00002416289365836377	0.0000270269147070179	0.00003399846210949686	0.00005047604740282541	0.00009001867775448869	0.00018075205407797057	0.000375885108368168	0.0007717864859246859	0.0015410808294011868	0.002983588362223566	0.005579367240208688	0.009994869886829405	0.01698334005107771	0.0271423109144181	0.04057444542055555	0.056584914480880544	0.07359037199373386	0.08933738509407885	0.10141288827709405	0.1078813098155943	0.10778835282700638	0.10138195835513764	0.08996432308862479	0.07547283505570612	0.05997536850704965	0.04522589076181227	0.03241609504539311	0.022118240874620665	0.014387067944454546	0.008932890971294571	0.005300393234979439	0.0030093628280172258	0.001636044908129075	0.0008530168634189872	0.0004267944424846126	0.00020487778863753636	0.00009512541121248219	0.000041912404583621665	0.000017949667022842952	0.000007767328436991683	0.000002424570375914037	0.0000010701376956800956	5.23601351054559e-7	-3.8007768532466457e-7	6.366346483321905e-8	3.640126960968715e-7	-2.6280244935783514e-7	-8.150653163507826e-8	5.806993106372005e-7	1.408907478461785e-7	-2.3957909311977943e-7	1.402298839270344e-7	3.97467861623646e-7	-1.1127461896354163e-7	-3.3567580870474956e-7	-1.9995456801424893e-7	2.6701215805058354e-7	1.4733828435087304e-7	-2.1470369215847995e-7	-2.8381254646436815e-7	-5.637436784056149e-8	1.6310217854087483e-7	1.789150161357611e-7	1.660023540850375e-8	-1.2454113129667377e-7	-1.1361042728808002e-7	-8.849103960706373e-8	4.19389141192994e-8	1.3047020241963025e-7	9.241604492782329e-8	1.0217901080800118e-7	3.861296649088075e-8	-4.832653610620241e-9	-3.155505412522075e-8	-1.0861552990348855e-8	-2.237385610115439e-9	5.769608379946334e-8	1.294992381106752e-7	2.746859748548047e-7	5.771181409430781e-7	9.539966939753342e-7	6.262003825474594e-7	-0.0000025936720090546928
"t=86"	-0.0000026145082573370004	5.915070111495169e-7	9.605294899461825e-7	5.592025341671913e-7	2.9231973586174576e-7	1.5105833417461412e-7	9.045803228691085e-8	6.163836496764219e-8	3.0972352682567816e-8	1.6446922934676422e-8	-9.65462920721194e-9	-4.16794551094668e-8	-6.934823049142835e-8	-5.2773621028734397e-8	1.0920714332840475e-8	9.977588066867327e-8	1.5133508801667972e-7	1.460982902434793e-7	6.75520994697365e-9	-9.767336461852238e-8	-1.6633779775787616e-7	6.01151717294357e-9	1.7761429216278657e-7	2.0792650401446622e-7	-1.1594231974498825e-7	-2.840843238427482e-7	-2.570778582233757e-7	1.569094668640858e-7	1.9546175222817652e-7	-3.1567087976913655e-7	-2.628813109417649e-7	2.216586366676765e-7	4.2811687572807955e-7	-1.3536766352295615e-7	-1.8738501239567995e-7	4.878378163652997e-7	2.2814081179767243e-7	-2.5403384940059226e-7	2.4284887834014057e-7	6.39714988537321e-7	4.5817774063650063e-7	0.000002320101886832404	0.000006404312841934434	0.000014781520893181188	0.00003600443104623263	0.00008173543338796385	0.0001772604006775591	0.00037229436153085604	0.0007480888112796347	0.0014448943796475655	0.00267603633491853	0.004748455988670686	0.008066451012775477	0.013099800543441287	0.020317259312000346	0.030052666422974994	0.04233785331528339	0.05672089824111115	0.07214721947149805	0.08697454938344629	0.09918178739795236	0.10677170943964831	0.10827056854177519	0.10318645280800076	0.0922125536243954	0.07710191611058748	0.06020904828561591	0.04385963678726201	0.029809225014574503	0.018944430549303393	0.011313731271801353	0.0064012115550140525	0.0034658720280712485	0.0018113479327798165	0.0009174667992045693	0.0004513040487207354	0.0002177347983132183	0.00010690057206963477	0.00005775274110741968	0.00003682055967257902	0.000028222568555058558	0.000024456158234653635	0.000022988514275734673	0.000022191423729167603	0.00002172424902424641	0.000021323297873077074	0.00002092702238931654	0.000020503823870754445	0.00002010714268141367	0.000019674976227457286	0.000019122793367465363	0.00001890385111458226	0.00001848971332241156	0.000018179214389957288	0.00001786376631052189	0.000017636178031743555	0.000017441946715268664	0.000017185696290944463	0.000017003781599633783	0.00001697933354316561	0.000016898749220617404	0.00001706506563858845	0.00001714991166368307	0.00001744767997169383	0.000017597798787294394	0.000017878597938336682	0.000018186042676449077	0.000018528456109057068	0.000018787049914315013	0.00001923848427698438	0.000019692749887445515	0.000020072389346204034	0.00002054766489067994	0.000020854031044348353	0.000021312344961610385	0.00002178446581035942	0.000022177917728627428	0.000022943800699670724	0.000024564608665733623	0.000028083895590835795	0.0000369011462052482	0.00005776630133946803	0.00010692096525610761	0.00021763178046318998	0.00045132574513484514	0.0009175011653121956	0.0018113217818740424	0.0034658436871177756	0.006401287208790629	0.011313687191411792	0.01894442862691126	0.02980915934153583	0.043859689778254496	0.06020909050898948	0.07710190200340183	0.09221252580592065	0.10318628752837544	0.10827060539193623	0.1067717198432443	0.09918189364832464	0.08697463727318533	0.07214718018342092	0.056720850930199185	0.04233783132591784	0.03005266767222181	0.02031726173913584	0.013099916733398054	0.008066366794493351	0.004748498198294038	0.0026760435456909537	0.001444851104201339	0.0007481249763136022	0.0003722651952200451	0.00017731229132522675	0.00008165169516982651	0.000036092556363387374	0.000014701363994173988	0.000006434663492149717	0.000002339343601609478	4.636328827523073e-7	6.002213978062443e-7	2.9725987482631666e-7	-3.124826534195435e-7	2.565588055336576e-7	5.045005048165407e-7	-2.0702103886716117e-7	-1.15056678406944e-7	3.943178150667137e-7	2.2684999068101064e-7	-2.9076854390908125e-7	-2.0905854569708282e-7	8.522069316896363e-8	2.067628207536032e-7	-2.7103791711002856e-7	-3.283136033038758e-7	-4.632121408665313e-8	1.9145879004422994e-7	1.7414969299966998e-7	8.771394499618168e-9	-1.583109624503365e-7	-1.0632039715297026e-7	5.7758711147215536e-9	1.2402317628446013e-7	1.8499664355964285e-7	9.095492170541064e-8	-3.118618474573509e-9	-3.8026332194185386e-8	-7.771404608725163e-8	-4.313168833203207e-8	-1.1627584006745906e-8	2.762365514108467e-8	2.3616501199086315e-8	7.127493828473774e-8	7.784747679817627e-8	1.6082491294255874e-7	2.929622334724158e-7	5.521335081359879e-7	9.565635282759999e-7	5.985824438337062e-7	-0.0000026154832813984896
"t=87"	-0.0000026192379229961205	6.127578208170448e-7	9.25628699133263e-7	5.486458534154082e-7	2.610576037564982e-7	1.1114151743374379e-7	5.197155217295801e-8	1.6152398196744855e-8	4.033860412366863e-8	4.611394177622685e-8	6.971845478709326e-8	5.8806650438114616e-8	4.390990582248122e-8	3.1089291141483955e-9	-7.547964342435876e-8	-1.0752320278584193e-7	-6.530923035708014e-8	1.4942746706658738e-8	2.0317474824782522e-7	1.9565426612189185e-7	1.2786218961391427e-7	-1.0916960013762633e-7	-1.985361366418914e-7	-6.221166126696431e-8	2.4073338911190234e-7	1.389469974633073e-7	-8.375216820066811e-8	-3.674148053578463e-7	-8.878435486803227e-8	3.794613929741786e-7	6.522572237877e-8	-3.4934562154198545e-7	-2.200108101257925e-7	3.617034524117102e-7	1.0754807888702089e-7	-3.8509250155360775e-7	2.344018474875753e-7	5.210213340767211e-7	1.0800397509669324e-7	7.042053462580355e-7	0.000002530545748946622	0.000005118058354680599	0.000012734055845120551	0.00003100678699585746	0.00006978464089246739	0.00015336954686406834	0.00032396449640426095	0.0006550981664671385	0.0012745472797930368	0.0023767462769173076	0.004249076075491409	0.007274172058888251	0.011910185333280032	0.018632341101734617	0.027811763195781936	0.039557637774397025	0.05353209255585467	0.06881562034285449	0.08388615056252413	0.09678535342203431	0.10547962297046776	0.10835038354477977	0.10467102047048027	0.09487459053689296	0.0805108422682207	0.0638403919500724	0.047239654646292095	0.03261872385211162	0.02105377765715255	0.012760785738102354	0.007319649706581166	0.0040122726117305385	0.002121193847160696	0.001087091656069239	0.0005406736125641576	0.00026224886615111576	0.00012778180419292795	0.00006686523703502978	0.00004061354875084522	0.000029661129275271314	0.00002488291324331815	0.000022935882705632515	0.000021959620690625847	0.00002142392103110513	0.000021042045005414955	0.0000206958374527888	0.000020260722130016617	0.000019949042907030368	0.000019533115424463787	0.00001913238262596373	0.000018860960194766463	0.000018495933773232665	0.000018170607714140807	0.00001780073069779231	0.000017549081879897344	0.000017323392390133918	0.00001690988078839606	0.000016748466550087215	0.000016505087088836135	0.0000163374921742232	0.000016456211923143726	0.000016462331238309424	0.000016756506160620077	0.000016933545577857423	0.000017289772313633378	0.000017506497253960696	0.000017799585874334056	0.000018162336736682327	0.000018550865802713368	0.000018807025875200445	0.000019198411331466936	0.000019553052634901924	0.000019903889225458826	0.000020332879854367825	0.00002062029138616417	0.00002098134635986071	0.000021482966418795435	0.000021997460167177962	0.000022820735972706174	0.000025053702154553825	0.000029572433976610135	0.00004060056595278638	0.00006687000769411977	0.00012784349701366882	0.00026217645376580556	0.0005406365659326173	0.0010871726859656983	0.0021211972924206624	0.004012225337891806	0.007319677478395459	0.012760784539599612	0.02105373176162273	0.032618720440769744	0.04723970253691756	0.0638404197682666	0.08051078395320443	0.09487455215798213	0.10467088631034682	0.10835043684829959	0.10547967187880058	0.09678540973089356	0.0838862576999253	0.06881554895337882	0.053532018058054964	0.03955764136984585	0.027811781679223935	0.018632335227449004	0.011910280064091006	0.007274162803416306	0.004249051080193134	0.0023767973483159732	0.0012744926514385302	0.0006550879289904943	0.0003239565169553815	0.00015345223044083145	0.00006968137706875321	0.0000310796131287594	0.000012683085306219866	0.0000051371900172680895	0.0000025364496010205073	7.418906935452441e-7	3.2445011122206324e-8	5.971860600473278e-7	2.0424755109438308e-7	-3.9429468368101794e-7	1.1587387938050142e-7	3.341344299023774e-7	-1.7701435539585475e-7	-3.7823833232142334e-7	7.057405282395735e-8	3.187912501756429e-7	2.1074928469033694e-8	-4.16254037460817e-7	-8.751616697999509e-8	1.665783322390979e-7	1.7394953333305097e-7	-1.156444862093764e-8	-1.8979130689267265e-7	-1.2637573842955163e-7	1.3392226694275422e-7	1.891952460253421e-7	1.9504754422694504e-7	3.1081489160200704e-8	-9.067801154394317e-8	-8.223308267663043e-8	-6.84906451553502e-8	-9.586862415034147e-9	4.451633062174665e-8	5.993348772825868e-8	6.859540235826245e-8	3.9816686059346296e-8	5.066398223174673e-8	7.341296126561758e-9	6.004061603448463e-8	1.0202263500680431e-7	2.672397008129934e-7	5.381988023023254e-7	9.3702019554609e-7	6.109590766634199e-7	-0.000002619798959657693
"t=88"	-0.000002585143439426396	6.147675455370205e-7	9.773994396056196e-7	5.509964090544273e-7	2.8794300876988643e-7	1.4232331746466542e-7	3.76496438470042e-8	1.513339376035816e-8	-3.572791129613506e-8	-3.1445488546388844e-8	-5.52162903177944e-8	-2.2071770966469728e-8	2.0652122345587998e-8	5.331331820457308e-8	1.1020857537680229e-7	7.752852515530151e-8	-2.7480624442688395e-9	-5.761508836688023e-8	-1.6791571377794412e-7	-2.1185127430101147e-8	9.863340855176261e-8	2.2532780774575656e-7	1.4975813089623813e-7	-9.568681103022669e-8	-2.4838203194210706e-7	2.8403420282430147e-8	2.4287279587476007e-7	3.1415485413077704e-7	-1.0267152938947532e-7	-3.4225319212044525e-7	1.0619035395453835e-7	2.4224467687350426e-7	-1.4069709319830537e-7	-4.993408148079581e-7	2.6221984916752206e-8	3.331621778457361e-7	-2.563613418216093e-7	7.867241502701461e-8	0.0000011360129191784196	0.0000018497968132802356	0.000004300904406395745	0.00001152978170548824	0.00002646202471168202	0.000059999057282156265	0.00013303769899253304	0.0002814455094769519	0.0005731943020019781	0.0011227592404124964	0.002108088378447004	0.003797185682391291	0.006550423862962118	0.01081271073924428	0.017060047439192982	0.02569365791992828	0.03689098149452774	0.05042044774383947	0.06549504690799979	0.08071893829454002	0.09421178738502278	0.10392758651905676	0.10812575971938865	0.10585974214575355	0.09730562463420223	0.08379012078218928	0.06745505107555616	0.05069940578151966	0.03556263969369944	0.02331289020180849	0.014342516723179766	0.008339964613014117	0.004628690522985868	0.002476287041210057	0.0012836934182229864	0.0006454862610366652	0.0003156520867858559	0.00015341547444414072	0.00007819813802745212	0.0000454205507252059	0.00003150223032744037	0.00002546033383288293	0.000022864226719043756	0.00002164698371609486	0.00002105457695966706	0.000020794060224704758	0.000020455863719237577	0.000020070992065690518	0.000019870765352703046	0.00001946896700055767	0.000019155062551790003	0.000018802225168257358	0.000018472126799840005	0.00001807773254514089	0.000017772763502343913	0.000017463126806838147	0.000017137455408655633	0.000016695124617549517	0.000016603124133540703	0.00001623503134839943	0.00001616805105397745	0.00001612514560034306	0.000016001984927904722	0.000016194686510262457	0.000016246051051660437	0.000016550803321524477	0.000016758410563255666	0.000017139914620045715	0.000017442349449559025	0.000017725829644654745	0.00001811220775749245	0.000018529028363745148	0.000018744619160293574	0.000019142565070184858	0.000019490196523808123	0.000019816648088477606	0.00002017195212200562	0.000020450977090358258	0.000020692534241417704	0.000021084000489390853	0.000021768257889354103	0.000022694026295067005	0.000025542942360790022	0.0000315088932808516	0.0000453929691771604	0.00007819145965581864	0.0001534801499515348	0.00031564044513743283	0.0006453855436518996	0.0012837718807884313	0.002476311818801369	0.004628670540698709	0.00833998201991426	0.014342437682667408	0.02331285275982009	0.0355626997231947	0.05069940826871888	0.0674551529358246	0.08379001740841019	0.09730564642225537	0.10585952629127071	0.10812579603239125	0.10392771402547929	0.09421181512798404	0.08071898580611014	0.06549500150568666	0.05042039444589552	0.036890995918658076	0.025693666829485706	0.01706012169857929	0.01081269037332977	0.006550438069707787	0.00379713840416529	0.0021081169537042754	0.0011227961434774336	0.0005731770331471875	0.00028137856702015185	0.0001331018588441868	0.00005996153264486992	0.000026553223261616132	0.000011482026395781553	0.000004282097569197063	0.0000018233143062040824	0.0000012147888664992834	8.246770821784821e-9	-2.3654067415890268e-7	3.1629507968311543e-7	4.2817126622018975e-8	-4.6835223022068107e-7	-2.0262492550493505e-7	2.7467034580119787e-7	1.1140819289323645e-7	-3.1899573960103567e-7	-1.753254582625985e-7	3.778389331410281e-7	2.5393856140087934e-7	-1.762338752708814e-8	-2.1401400707166118e-7	-1.5200198855147562e-7	1.7973942845195268e-7	2.560809414520193e-7	6.505636895859368e-8	2.939123389111842e-10	-1.6619003972984103e-7	-7.613068464529249e-8	1.1452646941911837e-8	4.8877382807788194e-8	1.2448654596042275e-7	6.551533271448307e-8	2.112684893695871e-8	-2.4652957453241697e-8	-5.679705206151908e-8	-3.308623108821962e-8	-4.141034726234949e-8	2.5094784472656784e-8	3.3554473310992705e-8	1.459148665228227e-7	2.716689267989736e-7	5.745012759961199e-7	9.61078551520167e-7	6.194181416674382e-7	-0.000002584838410979451
"t=89"	-0.000002611376373362617	6.202471320992942e-7	9.378962620987252e-7	5.720977871437327e-7	2.863797597951745e-7	1.4390795366470144e-7	1.1006209332808936e-7	5.224841315154549e-8	6.045975020629868e-8	2.4647611729378127e-9	-2.1831126906235454e-9	-4.697327760094794e-8	-8.701368592323178e-8	-7.675971303022777e-8	-7.871731655395564e-8	2.635342655210593e-8	1.1257467558145606e-7	1.0431929586829369e-7	1.038243627737856e-7	-1.1639187902368064e-7	-1.9069404522120692e-7	-1.3102824147903647e-7	5.354658039191662e-8	2.8153726006063806e-7	2.0931616007136e-7	-8.803273776614162e-8	-8.898570469373368e-8	4.3109366965055074e-8	3.438440656644559e-7	1.9882445334573617e-7	-3.200223436250482e-7	-2.1737983357805746e-7	1.4839810180689028e-7	1.4038491047418944e-7	-3.8019342274431267e-7	-2.3837449447672299e-7	5.00716037299398e-7	4.997811051676848e-7	0.000001095356908287215	0.000004104358905188121	0.000009758122006764403	0.00002228401063519847	0.00005214960090771381	0.0001151832994479296	0.00024447811787831064	0.0005016826925950957	0.0009880490843197087	0.0018678642479892371	0.003389010348443078	0.005890346661335255	0.009801782841834084	0.01559538154023088	0.023696312309409828	0.03434100165881715	0.04739605535728453	0.062202596794104115	0.07749436485622663	0.09148270957727378	0.10213137730545152	0.10760167603846948	0.10674674449780464	0.09948914845835555	0.08691709312861406	0.071031042142226	0.054218563840389256	0.03863065229725349	0.025722026249142216	0.016062462509902398	0.009469762647840385	0.0053227662771225814	0.0028801997496853415	0.0015101577254261755	0.0007687190166661972	0.0003793902688817852	0.0001843086343801259	0.00009227084200480462	0.000051523327761038296	0.000033821500884934075	0.000026239080317513874	0.00002285128220780308	0.000021396690315422795	0.000020750827855797738	0.00002053272264157524	0.000020153971308278784	0.000019957691039351744	0.000019832015744403186	0.000019405063399480227	0.000019151009491014115	0.000018757427817317485	0.00001849968806932889	0.000018025190388626378	0.000017696615972617735	0.000017255067583765715	0.000016970599169052747	0.000016543324872886345	0.00001640567042471286	0.00001600839053383929	0.00001606231992989926	0.000015902959897950986	0.000015885287694916705	0.000015955986912508102	0.000015869257727119113	0.000016039751910001954	0.00001607273718684521	0.000016361368298078993	0.000016586847829791473	0.00001695149745395419	0.000017339285958928308	0.000017621557138358668	0.00001798487067428134	0.00001849889742522315	0.000018772036807002124	0.000019151113477056114	0.00001945639988631953	0.000019749178824635116	0.000019986283180895015	0.00002023971461340146	0.000020455521037354707	0.00002067881248291048	0.00002154285574740289	0.00002277044398724115	0.000026210833026674152	0.00003386725569920479	0.000051514326053547776	0.00009225759148800972	0.00018431759960468863	0.00037947463031995365	0.000768607895436646	0.0015102176500723097	0.002880178610368822	0.005322767667429007	0.009469758590183064	0.016062385162415427	0.02572202067281215	0.03863073132936734	0.05421855836275691	0.07103108480558451	0.08691702389391232	0.09948906357406251	0.1067466998811828	0.10760166334814558	0.10213147625385299	0.0914829206254002	0.07749422429783515	0.06220259065615996	0.047396012062150605	0.034340937048455644	0.023696353474701892	0.01559547151517049	0.00980178559772793	0.005890387059550917	0.0033889981215262655	0.0018677730767855394	0.000988089868520503	0.0005017221866345789	0.00024446289351331973	0.00011519866423781444	0.000052048613380484277	0.000022342349597193056	0.000009772385891837487	0.000004112047714888156	0.0000010354737342010978	5.506292113377498e-7	4.992340888465563e-7	-2.0113559473511344e-7	-4.220804947774326e-7	1.184839248935532e-7	2.3100840229606234e-7	-2.486088909181561e-7	-3.4427845641005206e-7	1.9208483381660812e-7	3.759565154748401e-7	-8.215686353452156e-9	-8.642502480338266e-8	-2.4831155354121393e-8	1.75994253059919e-7	3.096363481169817e-7	-6.0728143624899644e-9	-1.4475780618639078e-7	-1.2632358958875045e-7	-1.5012200804687126e-7	1.165266401148557e-7	1.1313694237014005e-7	9.243329868180439e-8	4.568476752453421e-8	-1.0230385361076344e-7	-7.163326065651177e-8	-7.998130113762159e-8	-4.423788224627856e-8	-1.980954178470995e-9	6.775545347004197e-9	5.686392856585343e-8	4.721139912344796e-8	1.122805162179219e-7	1.351276294192516e-7	3.0366868009057413e-7	5.512004754848476e-7	9.637749835977871e-7	6.063084515561812e-7	-0.000002610897021693148
"t=90"	-0.0000025971489974185857	6.013048737818494e-7	9.706335331038929e-7	5.494148587192882e-7	2.706279305098036e-7	1.274427655628685e-7	4.1792906468884894e-8	4.270928732896806e-8	-3.308078255770397e-10	4.7811088643712196e-8	4.346911053332292e-8	7.000858737171711e-8	7.167599236357347e-8	2.1546181838694167e-8	2.23732254944764e-9	-1.1224320595193404e-7	-1.4448902296848587e-7	-7.864820772418568e-8	-2.350619665580922e-8	1.4706455531143803e-7	1.2376995750518205e-7	-4.0098352194206655e-8	-1.5078802984014317e-7	-2.0767707475943809e-7	1.0563887420378393e-7	3.6074193388024867e-7	1.388214406761179e-7	-1.0103279657336373e-7	-2.2165222235415172e-7	8.882136237620131e-8	3.61476971799668e-7	-4.093002481386776e-8	-2.9249132427189295e-7	2.8039884192310183e-8	3.856077569475147e-7	5.198189667598996e-8	4.4932496279237455e-8	0.000001367483227099342	0.000003430652945501933	0.000007605377106423283	0.00001921626235312779	0.00004497042825812869	0.00009895768604073485	0.00021254656981906095	0.00043870282837454866	0.0008685989665884186	0.0016537452597306102	0.003021280373664892	0.005290154098714583	0.008872765663575533	0.014233999199492087	0.02181743390543922	0.03190908535479364	0.04446627172460926	0.058952337779179964	0.07423244161709286	0.08862044718881046	0.10010976552719975	0.10678802165806656	0.10732893433349855	0.10140831107575876	0.08986890029584782	0.07454381765800355	0.05777832836243568	0.04181367988972773	0.028276748946067465	0.017923355270900387	0.010716658948065061	0.006100074163852276	0.0033387210634419073	0.0017713227376724427	0.0009116527806606323	0.00045450420431347727	0.00022223671793608624	0.00010985710896194156	0.00005899903356909597	0.000036887068146640445	0.000027416122911350094	0.00002297140355023153	0.000021240083577844793	0.00002046664996990799	0.000020243916946771634	0.00001991694869196703	0.000019867231492942672	0.000019653336477798433	0.000019279803545768637	0.000019113405177462184	0.000018697793615185532	0.000018475901982784038	0.00001791238435411291	0.000017612366809749425	0.00001714844515832148	0.000016867051373381514	0.000016347666211169454	0.000016234859530062096	0.000015881769711345584	0.000015904273948930125	0.00001565587319607431	0.00001572681291395206	0.000015667014148568192	0.000015679350507058487	0.000015757047294284732	0.000015680489219294103	0.000015860586219607065	0.000015900623971831784	0.000016173175262590433	0.000016456719939994535	0.00001678838977869912	0.000017205082813220862	0.000017575555959714606	0.000017919684755507426	0.000018431495736326298	0.000018723183665136922	0.000019083338136383077	0.000019332297439556	0.000019658483673357097	0.000019825143312002247	0.000019974193389726835	0.000020244139244840476	0.000020366494407841884	0.000021303388500260034	0.000023043965047486736	0.00002734670180870591	0.00003688447057703659	0.00005900716172924092	0.00010987377030335921	0.00022214563737543713	0.00045463859307814936	0.0009115523088227828	0.00177137368682323	0.0033386979745442247	0.0061000814090586	0.01071667047654512	0.01792330220786298	0.028276723890074518	0.041813740946212374	0.0577782679562896	0.07454397092705889	0.08986874153202762	0.10140822685660233	0.10732900697107284	0.10678794521703683	0.10010990385923435	0.08862051130053394	0.07423231215812698	0.058952421621946804	0.04446617147650944	0.031909181782132756	0.021817379366461442	0.014234067551510576	0.008872767774226742	0.005290140320230563	0.0030213089683517325	0.0016536950144026008	0.0008686312936646567	0.00043868352497744567	0.00021254240036938654	0.00009901172531112667	0.00004491252796434697	0.000019217721608399962	0.000007626238707869604	0.0000034608927261814415	0.0000013490556646233998	3.07602273652563e-8	1.9505679960118982e-8	4.353139458901367e-7	4.082982130171331e-8	-3.6503914713215124e-7	-7.884475738961783e-9	3.9887037461827646e-7	7.554102243734206e-8	-2.406046336611567e-7	-7.669411938859838e-8	1.3963575706821274e-7	3.1294842361972997e-7	1.549652389742917e-7	-2.3715336261442843e-7	-1.0959166796276065e-7	-5.2666671357393113e-8	6.757741977114762e-8	1.9743033707886326e-7	-4.83528966865876e-8	-7.202684348950328e-8	-1.2627989398605877e-7	-1.2908104440878532e-7	1.7732876500531347e-8	1.7142371966372139e-9	6.988891121384455e-8	7.678791358323167e-8	5.091749666341627e-8	4.0225646258384984e-8	5.023380600377436e-9	3.4232004009204786e-8	3.810889903643755e-8	1.477092411716896e-7	2.6289530630219105e-7	5.621113080556128e-7	9.377026741752559e-7	6.247776255241533e-7	-0.0000026024354470299826
"t=91"	-0.000002589282254383818	6.411978555886932e-7	9.546067285537418e-7	5.76339188596009e-7	3.0494379510415115e-7	1.52468057512678e-7	7.083954323139352e-8	-1.7921791828356959e-9	1.0266567040950747e-8	-3.639288170820265e-8	-1.9944016660389252e-8	-2.8055906931001573e-8	1.6677511149865154e-8	7.933339152277341e-8	6.492421988912866e-8	1.1013568379514282e-7	2.7714630590480738e-8	-8.538199447460926e-8	-1.352401025611627e-7	-1.7392969908769373e-7	-4.062717262609539e-8	1.5745319759119525e-7	1.485437498560671e-7	1.0467896194299442e-7	-2.0405852552141113e-7	-2.8390319950499787e-7	6.528707763298058e-8	2.1324913690445868e-7	8.685067509617284e-8	-2.2625875295556597e-7	-1.794010893174658e-7	3.3993979009494524e-7	3.699591532013713e-7	-9.982368232019923e-8	-7.718411831891814e-8	7.458479304167653e-7	0.0000012684306417432012	0.0000023660505308331636	0.0000066599133683453715	0.00001675785723032064	0.000037965006511764265	0.00008515162717059876	0.00018471336328629295	0.0003824904774697435	0.0007628589975980926	0.0014627226730069554	0.0026900577457945607	0.004745481338286339	0.008020843979784309	0.012972061468660478	0.02005487843571019	0.02959670747483445	0.04163774901555439	0.05575709714137611	0.070951029099249	0.08564558111073606	0.0978815839670436	0.10569674283287767	0.10760700959108604	0.10305212655549256	0.09262411541077897	0.07796753458805616	0.06135694673839198	0.04509790800919711	0.0309735311317747	0.019930285545653237	0.012085489251276949	0.00696625154371433	0.0038583088136625587	0.002069891010396563	0.0010772931481592973	0.0005440218779353412	0.00026726415047162444	0.00013091680070487222	0.000068817259169629	0.00004106073609755345	0.000028818369019800727	0.000023348699517811156	0.000021309492531207397	0.000020215881909479982	0.00001997541604048525	0.00001972967598484754	0.000019719974947318697	0.00001947144389669031	0.000019202582425936754	0.00001900018069433962	0.00001858898381446039	0.00001837680601934899	0.000017772431355922436	0.000017522358408128547	0.00001704253401468847	0.000016745853287147838	0.000016251847045678502	0.00001616138170768	0.000015743876589868755	0.000015737904081936094	0.00001549821180146793	0.000015529079453235894	0.000015353349432811747	0.000015393491416548777	0.000015312428157221447	0.000015351383241712924	0.000015528827793431788	0.000015506546218846395	0.000015729133265085515	0.00001583713972164169	0.000016032151265221728	0.00001631759617004569	0.000016686146410260783	0.00001710770611762502	0.00001750977032977108	0.000017824416581713187	0.000018290940952403467	0.000018600794634116014	0.00001902622476046556	0.000019175247280567298	0.000019483357352467756	0.000019696308327210588	0.000019751948271751196	0.000020034252935619	0.000020211473714448758	0.000021195335459189835	0.00002344795503561592	0.000028827025401634288	0.00004101028023439923	0.00006878724884085141	0.00013101303163920441	0.0002671152743288774	0.0005441425678994749	0.0010772024288718818	0.002069993891141042	0.0038582922577565792	0.0069661970965849696	0.012085496580572674	0.019930261187161347	0.030973524740863123	0.045097923317933164	0.06135694504117495	0.0779675790952119	0.09262402217935606	0.10305204017655911	0.10760697407307818	0.10569692283281551	0.0978816243564995	0.0856456457927125	0.07095096276252033	0.055757046352695294	0.04163765178036982	0.02959678346687189	0.020054900394367747	0.012972085971022063	0.008020913706166422	0.004745458686627679	0.0026900792456058253	0.0014626255347135464	0.0007628693376658946	0.0003824951237244578	0.00018473407204266934	0.00008520560090452545	0.00003795624114433238	0.00001670999108249749	0.0000066570689926104265	0.0000023578064602958193	0.00000129617189825737	7.588427217708471e-7	-1.0089133162249908e-7	-1.0944095485410088e-7	4.0185714134111095e-7	3.21257384250373e-7	-2.0823487645316163e-7	-1.9462945810566623e-7	9.490742225448656e-8	1.9554095875840005e-7	4.58780324841257e-8	-2.4312539115278753e-7	-2.476147100693993e-7	1.6189576967917674e-7	1.1604091409989081e-7	1.605527155668085e-7	-1.7841680688412964e-8	-2.1693438589931446e-7	-9.979990933661753e-8	-1.0147103357560638e-7	3.060071662730479e-8	1.235340715277644e-7	5.280153558828715e-8	9.047203086698374e-8	6.18099993410226e-9	-3.452455565877699e-8	-2.6964523391903583e-8	-2.1981047759744854e-8	3.2900963065074507e-9	1.086129308713879e-8	7.389741063512645e-8	1.3466830073305402e-7	3.1002996936368987e-7	5.692026199266564e-7	9.82144901851001e-7	6.118408542032938e-7	-0.0000025784571192621897
"t=92"	-0.000002613679729535079	5.981772671637131e-7	9.588844874786062e-7	5.607451696310051e-7	2.8662697748593757e-7	1.4479404275569152e-7	8.277607888018679e-8	7.571060078870318e-8	4.682388965449036e-8	6.033710298058992e-8	2.1726418220069377e-8	3.1170755532272665e-8	-3.8455617579202794e-8	-8.869871415129182e-8	-4.780633000578405e-8	-5.663874336203634e-8	6.650271355823634e-8	1.353558494177065e-7	1.2449249886525848e-7	5.4920697878380054e-8	-8.659673922384314e-8	-1.9909274373564045e-7	-4.5320105224178064e-8	4.524422170248954e-8	1.624658083621e-7	2.0302383996195772e-8	-3.353449991028157e-7	-2.730382553384203e-7	5.820558979241497e-8	2.8428575238326204e-7	7.195564855067005e-8	-2.466794432054442e-7	3.141242754800544e-8	5.700182993395586e-7	5.767504264175827e-7	5.785921497469815e-7	0.00000242400833849743	0.000006212357496759857	0.000013912349530187385	0.00003237846025816449	0.00007393557005730411	0.0001598754090027521	0.0003331389940681717	0.0006697187278323913	0.0012917135694437976	0.0023921219769844626	0.004251586888938119	0.007240476299662846	0.011804727417253247	0.018405396776869365	0.027404584282345268	0.038916703521979734	0.05262887449491571	0.06766815584407837	0.08257878551831443	0.09546604283870741	0.1043404962391814	0.10758298053189275	0.1044111388034431	0.09516401428002152	0.0812792259293249	0.06493320281181303	0.048466730935268654	0.033805194148266215	0.02208351330217473	0.013582139377782076	0.007930745975941345	0.004443708870201957	0.0024091113132805875	0.001269360825520316	0.0006485253674292091	0.0003208020613467699	0.0001576040183949301	0.000080625888974728	0.00004577449550380308	0.000031095080759269145	0.0000243196467137885	0.000021374212865632458	0.000020011508745754192	0.00001991047052229966	0.000019632995668872333	0.000019564164093544	0.000019308217836910835	0.00001906990660804908	0.000018847522401665984	0.00001847877329252956	0.000018191238803866305	0.00001760532487160571	0.000017395278398835146	0.00001692279158138632	0.000016657185983759426	0.000016239866644451872	0.00001612384819305035	0.000015736164823421106	0.00001568859083000973	0.000015360319402746292	0.000015302908333847398	0.000015075303028577736	0.000015019959579198883	0.000014865146534148721	0.000014986823489659962	0.000014996273059675325	0.00001502604578240696	0.000015324033705854667	0.000015406258960015684	0.00001558711023297299	0.000015787412101953002	0.000016054161016798574	0.00001632700124731823	0.000016617454998812953	0.000016944845114275076	0.000017351943910726142	0.000017720402241350186	0.000018182668476973696	0.000018376873541892103	0.000018883554726678575	0.00001908952902118788	0.000019324689480071378	0.000019558536957897665	0.000019592104241294983	0.000019840820300487394	0.000020170651345408075	0.00002124746297782476	0.000024319511344961242	0.00003119017998820528	0.00004578759710083258	0.00008049988701452904	0.00015772049662854393	0.0003206934140634887	0.0006486601539139603	0.0012692488842549476	0.002409192250675374	0.004443703049203829	0.007930638397447787	0.013582192510185664	0.022083509841235083	0.03380518124834753	0.04846680096384037	0.06493315484079043	0.0812791660375205	0.09516400057845087	0.10441101630549343	0.10758304811183861	0.10434067491052412	0.09546597575598559	0.08257878126400098	0.06766812669233202	0.05262891146159043	0.03891664785086446	0.027404599129876583	0.018405466012779037	0.01180471883315104	0.007240496562938126	0.0042515589847033075	0.002392162086542915	0.0012917142525119552	0.0006697363763493724	0.00033308078346916403	0.00015985414746721993	0.00007393044412695726	0.00003244936357615913	0.000013887661391986938	0.00000623330415316925	0.0000023909804871546925	5.904874309514696e-7	5.504845124182367e-7	5.828762990045533e-7	4.218639382269629e-8	-2.594806580713538e-7	8.503446979890583e-8	2.545187444136232e-7	7.096270293605045e-8	-2.513951359306432e-7	-3.127339254227479e-7	-3.328176179095976e-8	2.0131122024924508e-7	-1.9133800877035867e-8	1.6232321486953083e-8	-1.8869700657564437e-7	-1.0397347194324169e-7	6.343092406879691e-8	9.808049294957044e-8	1.6353029064219982e-7	3.8880534347640605e-8	-5.604660491265179e-8	-3.5349949301100025e-8	-8.771009663011142e-8	-3.2018891094054425e-8	1.8944838697798616e-8	2.9155108216549763e-8	4.5245900914814285e-8	6.192518076097997e-8	7.122245415658313e-8	8.552198205169503e-8	1.4784891766428387e-7	2.773060303606911e-7	5.6633229461589e-7	9.437126707867449e-7	6.244224824980549e-7	-0.000002626625358326251
"t=93"	-0.0000026005020837827075	6.111267406572196e-7	9.488919995304101e-7	5.509387963620327e-7	2.5900120048660824e-7	1.1793312482133445e-7	4.233900352534903e-8	1.7403858354470003e-8	1.574195307441073e-8	2.0296316072254683e-8	7.582200522993077e-8	3.468870668488222e-8	8.302093779111175e-8	6.819832953919303e-8	-1.0427958274661364e-8	-1.3169890289432828e-8	-9.875550011084755e-8	-6.215898418204802e-8	2.5912959777940614e-8	1.3352275607392272e-7	1.808069451936234e-7	1.3650720787072856e-7	-1.1445257730446912e-7	-2.416354366596707e-7	-1.90195883154054e-7	1.540688376877597e-8	2.2917284991930131e-7	1.0819283358109999e-8	-2.599288073668049e-7	-1.8570270365891872e-7	1.7716861677730122e-7	2.845379463156661e-7	1.1779432651515265e-8	3.1933481747792314e-8	9.040840656115989e-7	0.000002426520545828481	0.000004768637275054388	0.000011781867532589807	0.00002847377422898756	0.00006375314382023323	0.0001381386901685433	0.0002907427981377886	0.0005872452429070973	0.0011392498997102596	0.002125276004529053	0.0038040806123030846	0.006526824914820151	0.010726869693956753	0.016864530428026492	0.02533154124526782	0.03630700693454836	0.04957838384233304	0.06440110907749563	0.07944127861583505	0.09288387324761305	0.10273441565956354	0.10726143449188286	0.1054773008195653	0.09747012100046382	0.08445532806474043	0.06848443954031203	0.051904783134797405	0.03676460615487298	0.024381902721817172	0.01521093688090247	0.008998703768508864	0.005100883946740353	0.0027962851638840824	0.0014902620610776074	0.0007691293769924723	0.0003851510621950549	0.00018952657474691215	0.00009494295187173485	0.00005280984083488871	0.000033912292250803944	0.000025101277572381342	0.000021781622922989463	0.000020181093532412042	0.00001978728769169713	0.000019391165028914692	0.000019381383387306883	0.000019144294474693346	0.00001890654330105601	0.000018684068084029448	0.000018292147161758088	0.000017995659691516508	0.00001752430430912444	0.000017303026432102797	0.000016872156239799985	0.000016624526179787047	0.000016223289623029657	0.000016052967163227017	0.0000157244048061278	0.00001559835343745153	0.000015293072009425757	0.00001517205644774311	0.000014839463714277912	0.000014699683018148946	0.00001457907314272866	0.000014571118233441815	0.000014443884261639006	0.000014594518416122249	0.000014791251949031192	0.000014803878719882313	0.000015061288217821378	0.0000153573445615951	0.0000156210513478916	0.000015781823466620715	0.000015966593707172905	0.000016253750603656414	0.00001661896469418167	0.000016935752183089292	0.00001722924308433793	0.000017506024645008722	0.00001808657687762949	0.000018243785293359238	0.000018645207853107415	0.000018906706512722415	0.000019152316481862997	0.000019414919770421868	0.00001949066832140911	0.000019597810127058857	0.000020319825334458308	0.000021744374989474125	0.00002498212218049467	0.00003393547879193548	0.000052935414911470247	0.00009485781465656817	0.000189640273319025	0.0003850118974282335	0.0007692424085901095	0.0014901705554449807	0.0027963494101522768	0.005100905026346969	0.008998591493939223	0.01521097625428569	0.024381897817854825	0.03676461275928533	0.05190485099538056	0.06848442104336805	0.08445519547622704	0.09747009352278602	0.10547719366136066	0.10726144869701681	0.1027346987315868	0.09288381783695365	0.07944135266826124	0.06440102217474541	0.049578319256852965	0.03630698978765301	0.025331577803489935	0.01686455298524303	0.010726864074487197	0.006526905525561899	0.003804075844076271	0.002125241607948025	0.0011392200256227225	0.000587290272078822	0.00029071922686285667	0.0001381791799370813	0.00006368914270571402	0.000028519261260906426	0.000011759637994157579	0.000004778139646832713	0.0000023821817375369037	9.73209093313443e-7	1.2506705115988836e-8	-2.4925671526787596e-8	3.2691001683460286e-7	1.6990948292772146e-7	-1.6808167691007014e-7	-2.772457202704359e-7	-6.267846242025144e-10	2.1392923610363823e-7	6.082285053388148e-8	-2.4618039562440686e-7	-1.692314625101332e-7	-1.8669448709207614e-7	1.4834102257665904e-7	1.9897525804779548e-7	1.390614503549159e-7	2.1779583025960392e-8	-9.268289569153154e-8	-5.180442574914679e-8	-3.143344717848606e-8	-1.538891025720801e-8	6.691972342931507e-8	8.691622532808196e-8	5.77309010596494e-8	4.960252664165665e-8	3.209531240777608e-8	2.697323364664328e-9	2.590327263796155e-8	3.8629227483433226e-8	1.2047128916670147e-7	2.629972449819107e-7	5.426382642115257e-7	9.56469978330432e-7	5.960134982219145e-7	-0.00000258894668392351
"t=94"	-0.0000025999289325895347	6.336530871120516e-7	9.576931454535753e-7	5.577051152005907e-7	2.884428724758692e-7	1.3642195106911004e-7	8.184517341636166e-8	2.6380600259834353e-8	7.000336310625244e-9	-2.0166270875421333e-8	-8.413583196809071e-8	-2.4508415630286606e-8	-5.884641329778617e-8	6.947587838368463e-9	1.0013717310908277e-7	1.0783147563753204e-7	1.4372126599937474e-7	5.4193707854643947e-8	-4.776133866180032e-8	-1.2682147054743353e-7	-8.313821575622882e-8	3.4376987145812166e-8	1.571645710241043e-7	1.6247380407730105e-7	-6.117232131952477e-8	-1.771264201977374e-7	-1.4926567015738357e-7	1.6458168905497672e-7	2.665319294159474e-7	-2.4714099766676156e-8	-2.940494963077356e-7	-2.5669462000443843e-8	4.5843556772950933e-7	7.17746262757224e-7	0.0000013642791509838048	0.000003951087781173257	0.000010609148655804646	0.000024219499354383167	0.000054391139341580796	0.00012007200320773848	0.00025360184481415526	0.0005140560702360242	0.0010045131972454824	0.0018864315315061386	0.003399154891648992	0.005876268324475298	0.009733500700997988	0.015428189170592299	0.02337642001892426	0.033810980546617575	0.046613939125278336	0.06116428275366781	0.07625264155448908	0.09015643902821435	0.1008957955858707	0.10665062995281605	0.10624670536440661	0.09952635671536725	0.08747227178676764	0.07198615401628883	0.055393287116088596	0.03984210376646158	0.02682516277631708	0.01697727961283435	0.010176114419836346	0.005835692649617585	0.003234668490014747	0.001742672497112685	0.000910723577174366	0.00046137144474167613	0.0002268100661335648	0.00011331607841003066	0.00006119616996158594	0.000037098072719010666	0.000027044900192674248	0.000022239084148001353	0.000019887001527552073	0.000019715519664842418	0.000019305472214736774	0.000019144547178440163	0.00001888601336008655	0.000018679704093416127	0.000018466399306471537	0.00001810394742529642	0.00001791630705660907	0.000017485034832120938	0.000017250945106073168	0.000016907463553539337	0.000016590516282999346	0.000016216354734477356	0.000016047750196812594	0.000015748087826339408	0.000015494092279522143	0.000015205335205159543	0.000014978300489465468	0.000014658193287053756	0.000014546150808536495	0.00001437150821792521	0.000014225876101781054	0.000014203311365590388	0.00001428976392825465	0.000014249499039165059	0.000014270930299264961	0.000014558499455308294	0.000014780583261431168	0.000014918619311909964	0.000015160625031929165	0.00001548726428168834	0.00001580014251678641	0.000016029461180511184	0.000016236854152196223	0.000016542244404171846	0.00001690709884927255	0.000017300256503594014	0.000017425343605381727	0.00001793315583431543	0.000018144317524448894	0.000018460518542706694	0.000018686939331824526	0.000018879701878971034	0.000019050940377240977	0.000019452213255277684	0.000019557583217255647	0.000019953335219424773	0.000022317683429640134	0.000027010229116775086	0.000037047816370261444	0.00006127691761381726	0.00011319975731960419	0.0002269097786689045	0.00046126438055738017	0.000910819567156107	0.0017426432038263329	0.0032346909765185172	0.005835733339773497	0.010175983787357512	0.016977303811107514	0.026825178151037354	0.039842119770403195	0.05539336015274088	0.0719860950916158	0.08747214397708591	0.09952633571756586	0.10624670105264977	0.10665078081920065	0.10089576195555416	0.09015640808573144	0.07625263859010933	0.06116433447324188	0.04661388501517083	0.033811044001882506	0.023376395749911683	0.01542822088367235	0.009733540074405744	0.0058761961674274055	0.0033991820963383823	0.0018864409739097754	0.0010045120586132938	0.0005140932721274805	0.0002535314235558861	0.00012011533708522482	0.00005434151085470518	0.00002424133643430526	0.000010629952101659512	0.0000040075574296860594	0.000001275251984789172	7.454463191169935e-7	5.048280573571873e-7	-7.806535184951002e-8	-2.8292479747893395e-7	-2.984749636336659e-8	2.668944212302904e-7	1.5511567985626584e-7	-1.3877781113169618e-7	-1.9220686564569434e-7	7.228817322513237e-9	5.776291644998821e-8	2.1925097271058291e-7	2.5926616409321923e-9	-6.373087579891745e-8	-1.2417421435539922e-7	-3.980058005392806e-8	6.211533021271975e-8	9.938670419984419e-8	1.4627325184424222e-7	9.404732692619433e-8	5.617225351528532e-9	-6.41197264172888e-8	-4.248418550290012e-8	-4.278118326261904e-8	-3.5354093541606346e-8	9.049926141813103e-9	5.508258738018412e-9	8.511338822625447e-8	1.4016878768785546e-7	2.9498836973118614e-7	5.629768559112236e-7	9.517799964831042e-7	6.388418694047715e-7	-0.0000026054589390422933
"t=95"	-0.0000026059402423728173	5.829077605046251e-7	9.496839231681875e-7	5.537167735436554e-7	2.8124375583971073e-7	1.5934652142224337e-7	6.05513005291769e-8	6.373390526448475e-8	3.693438488383549e-8	2.6314902701329856e-8	3.947849569474471e-8	-3.88266757633815e-8	-4.65097893531663e-9	-5.261471092143921e-8	-7.911291399764764e-8	-3.967663098070062e-8	5.588541740486619e-9	8.818844388081004e-8	1.1922157094890196e-7	1.0193511701395153e-7	-1.738264343575935e-8	-1.746894194853965e-7	-1.1458323390112213e-7	1.2029272022928694e-9	3.0049952703947724e-7	2.498766124015006e-7	5.14252440630969e-8	-2.1116729365111553e-7	-1.1528786636461064e-7	2.1926291737806025e-7	2.9666620060542215e-7	8.693463393605327e-9	1.5850438728204352e-7	0.0000013801323673900967	0.0000037701513903032335	0.000008590531701102577	0.000020166714008507114	0.00004719275238029841	0.00010414834066951872	0.00022006865417756316	0.00044991334347443956	0.000885229347558858	0.001672055437216824	0.003034168664802217	0.005284373995530611	0.008819476621237832	0.014093218088305659	0.021537066676662886	0.0314305279506385	0.04374344329190083	0.05797143625183343	0.07303147546762712	0.08730388903290653	0.09884148292401784	0.10576035287052843	0.10671806643972492	0.10132031846207445	0.09030944385241746	0.07541508249436502	0.05891182773191006	0.04302451810690189	0.029409045694266278	0.018884036033158358	0.011470317713489497	0.006656036281131428	0.0037290739405646534	0.0020302067282671477	0.0010740454451876325	0.0005500065618174732	0.0002730458386994705	0.00013615206658146306	0.0000704730973123402	0.000041857726465588385	0.00002918016929454037	0.000022526081084106586	0.000020516377684853815	0.000019591012674124997	0.000018656422583696042	0.000018873327151891495	0.000018684080453135188	0.000018366706673322852	0.000018224445363257402	0.000017980014567431368	0.000017816829606553952	0.00001736409761166069	0.000017207810403041535	0.00001690408219467976	0.000016558576333092212	0.000016329099179368534	0.000016099319091633646	0.000015754653958532927	0.000015403186525819734	0.000015177910782870896	0.0000148238198278694	0.000014532997382632473	0.000014368113217977374	0.000014176384428576938	0.000014073790431612387	0.00001408218108134296	0.000013970783942607312	0.00001395534430148615	0.00001401784560695063	0.000014160472821322934	0.000014179029624417083	0.000014280052370141405	0.000014624959390197034	0.000014851267859494754	0.000015117477815684843	0.00001541815864880558	0.000015757249567704967	0.000016060194081402024	0.000016327558217343885	0.000016619946204277092	0.00001683769700455695	0.00001725989095979763	0.000017392737951538173	0.00001777039439565531	0.000017974232870976437	0.000018194750330269294	0.000018348019838465568	0.000018762648219206035	0.000018808559788752177	0.00001879076033362015	0.000019483874851622396	0.000020517953026044644	0.00002256791227928101	0.000029147099224857698	0.0000417861516620599	0.00007056177824849019	0.0001360855469604294	0.00027311351845737963	0.0005499540972055961	0.0010741250901353805	0.0020301468832109038	0.0037290688884032974	0.006656114304568139	0.011470228462659882	0.018884010386012617	0.029409024695717156	0.04302465658388077	0.058911748472276315	0.07541511930157907	0.09030935047603339	0.10132013733815193	0.1067182234785391	0.10576035943229023	0.09884155763105906	0.0873040074342083	0.07303135264514315	0.057971313903932176	0.04374352047985419	0.0314306057549949	0.021537022792705196	0.014093222301218344	0.008819565824076392	0.005284287693734235	0.0030341811069247715	0.0016720742354559004	0.0008851777860690024	0.000449975006171055	0.0002200250356747535	0.00010419621846213811	0.000047191292287029896	0.000020148134942221674	0.00000856940032933906	0.0000038398086136259835	0.0000013438853335712153	1.1428143997793683e-7	5.121295831855832e-8	2.822696718585149e-7	2.037411809263645e-7	-1.0031166064461416e-7	-1.8553857339398405e-7	4.8035043720418e-8	2.4726595371227233e-7	2.3487404565702974e-7	1.203188809695277e-7	-1.9369523185375215e-7	-1.4011372007072254e-7	-7.157479120500909e-8	1.185366789169251e-7	1.4157326300168194e-7	8.982857335748662e-8	1.5360323790680752e-8	-8.457256861493789e-8	-5.894947274764917e-8	-5.052996243648522e-8	-1.0443907960677734e-9	-2.5424372718241273e-8	7.848751981676116e-9	4.9440894711594296e-8	2.9068770612816763e-8	7.899506804243117e-8	5.237073308350659e-8	1.5234117645146483e-7	2.7880927078172135e-7	5.583147104637476e-7	9.507901725935852e-7	5.840018023617333e-7	-0.0000026073812512406036
"t=96"	-0.000002609209317605554	6.390449365234474e-7	9.474172006918025e-7	5.629625730030341e-7	2.8535708684884753e-7	1.0851919096666052e-7	6.543812813841754e-8	-1.1163774460420939e-8	-1.600643417809522e-8	-1.2897316659099545e-8	-1.3782570640330505e-9	7.654122791134199e-8	5.694179561199775e-8	8.428735176480018e-8	4.947611398353757e-8	-8.168222542792591e-9	-1.1327029358909613e-7	-1.537301866916252e-7	-9.960762470395679e-8	-5.6556359595560934e-9	8.972940424012421e-8	2.1687237061751574e-7	5.413091275219273e-8	-1.0625307744760448e-8	-1.8608171481471203e-7	4.744920800714425e-8	2.416517753678349e-7	2.7985188266743677e-7	1.1251497511466368e-9	-2.1116729675974e-7	8.069299239910066e-8	7.022600609918328e-7	0.0000013099868180210805	0.000002704773777284508	0.00000707881485473294	0.000017819179267575258	0.00004069671872952707	0.00008936417926863616	0.00019121713673087015	0.00039392389701642383	0.0007784671804055288	0.0014802229402037792	0.002705765423235751	0.004745651856368216	0.007980256218399595	0.012855456028363133	0.019810513246685257	0.029167139902919414	0.040973958902498664	0.054834671828250636	0.06979577759965805	0.0843468986219349	0.09659027722967373	0.104601886792413	0.1068916172014539	0.10284063926231168	0.09294701800674232	0.07874805548401786	0.062440440228437866	0.046298761491999296	0.03212826612532538	0.02093186868997232	0.012885812454045742	0.007567716305939887	0.004285972910412439	0.0023583414950282267	0.0012618453710124822	0.0006532758627129098	0.00032786422708386276	0.00016273202205474568	0.00008342720609177956	0.000048377411174471696	0.00003087637213672334	0.00002369369464083615	0.000020926603632953622	0.000018926460738200035	0.00001879455360875859	0.000018655528080668837	0.00001796873349624306	0.00001807717100665851	0.000018078536615617757	0.00001772913644337848	0.000017577768967824703	0.000017266204405230745	0.000017210074121587482	0.000016896381380804293	0.000016605775374767262	0.000016405711828260117	0.00001604450882841668	0.00001574889554090131	0.00001536846056848784	0.000015152818519270639	0.000014671036820623762	0.00001445382131648465	0.000014227256270427091	0.000014061766934636566	0.000013960756820252662	0.000013919525365668761	0.000013764160003648662	0.000013826485835255475	0.000013766854178420829	0.000013851712641232972	0.000013822035688892953	0.000013970433293986062	0.00001415325963749492	0.000014149487442050024	0.000014457120929622924	0.000014745274509175843	0.000015058498309739043	0.000015371258075047578	0.000015763196313467454	0.000016094959809476173	0.000016312014854413803	0.000016681278735330984	0.000016863202794481502	0.000017187620416692084	0.00001733162486772244	0.00001756295713772893	0.000017740618549311193	0.00001808164916905497	0.000018013327958144032	0.000017982294022833578	0.00001860118586838322	0.00001895443735644431	0.00001886065903211609	0.00002088506175246252	0.000023744843447692787	0.00003089007235757002	0.0000483068380369156	0.00008346639223910657	0.00016272583737531043	0.00032785461400730576	0.0006532179400960958	0.0012619236132358491	0.002358329373668311	0.004285919575922836	0.007567776045943608	0.012885784933242994	0.020931811056214222	0.03212832738382598	0.046298857726848386	0.06244036449754464	0.07874799398592669	0.09294684072885795	0.10284074743882321	0.10689173956612741	0.10460188073126109	0.09659021349832564	0.08434696648040718	0.06979570938251711	0.054834671591189044	0.040973925876442996	0.029167181180175472	0.019810613997953808	0.012855428025904447	0.00798032025636708	0.004745538614611133	0.0027057525564442297	0.0014802795879291786	0.0007784726277456633	0.0003939394849327149	0.0001912107801048668	0.00008935114786878806	0.00004070190918892269	0.00001778943604890948	0.000007066493524110484	0.0000027331172257616387	0.0000013357948438486034	6.680053229457528e-7	8.07279438852504e-8	-1.6872982566695782e-7	-1.790011905367095e-8	2.550159819980635e-7	2.4232439010951623e-7	5.0908238180547016e-8	-1.2669938165288386e-7	-1.1167141411583259e-7	1.5333773117909288e-7	1.5797732655364882e-7	1.3731762260604796e-7	-4.7355950494321064e-8	-1.2491028456018682e-7	-1.266380231790265e-7	-9.981864568242571e-8	3.790985636520361e-9	2.0786530163796613e-8	8.930959149999751e-8	6.036230837391798e-8	6.398106044969154e-8	1.7036439481366017e-8	-3.7680720210708785e-8	5.472955089125264e-9	-1.5794674679270315e-8	7.261053880380786e-8	1.0989407761563541e-7	2.7662826518337624e-7	5.562007505677258e-7	9.610502275103627e-7	6.263245391213701e-7	-0.0000026021792420838352
"t=97"	-0.0000025816693932645407	5.971559223771905e-7	9.936998909276795e-7	5.778990141980245e-7	2.9107985000109693e-7	1.658281865157818e-7	5.491954668812582e-8	3.5563769484880936e-8	-3.0420117536067437e-9	-3.176145790817486e-9	-2.21179907722302e-9	-4.5536506121379716e-8	-2.9056948180894437e-8	-3.288043148863551e-8	2.2309068370418572e-8	1.8039421734172834e-8	9.295748881754662e-8	5.516665380067565e-8	-4.479758997089078e-8	-1.5036466016749017e-7	-1.0492035951159551e-7	-7.207378049933766e-8	1.7735783564010177e-7	1.5119799623430907e-7	1.6676867264919792e-7	-1.3553391897680456e-7	-1.9673243190077017e-7	-2.9455662464705767e-8	2.83791738442396e-7	4.0710991666692564e-7	2.6374072970014595e-7	7.130495423002259e-7	0.0000026075024384120127	0.000006617535137198871	0.000015203830540544416	0.00003442034842526809	0.00007742700490498411	0.00016664424881984718	0.000343764487268694	0.0006837358390581194	0.0013098248941477708	0.0024097395371306396	0.004255893269312971	0.007211669623216621	0.011709077746738461	0.018193142171789578	0.027021528302183517	0.0383096636466006	0.05176574766662423	0.06656334441018052	0.08130571148626053	0.09416200582459333	0.10318866586509934	0.10677045736231927	0.10407871776549682	0.09536556569554755	0.08196132294138037	0.06595706124710965	0.04964989474924619	0.03497704711226368	0.023122464700939482	0.014428094135220282	0.008576383472684412	0.004909656281872898	0.0027300579818365645	0.001477553642031726	0.0007746734049581816	0.0003926930963760178	0.00019464315194239745	0.0000991391642498618	0.00005507563757212175	0.00003434170737182107	0.000025853697277145038	0.000020482170518532072	0.000018903601484931976	0.00001870754429400545	0.00001783076116246285	0.00001802891764202119	0.000017999638985521926	0.0000174489636692865	0.000017496086639479103	0.000017544890401954838	0.000017218025606169363	0.00001712757247229746	0.000016845744542526297	0.000016580507228858288	0.000016328961945810683	0.000015980171895191297	0.000015722767323866904	0.000015276867774027814	0.000015081092244684235	0.000014559473640485265	0.000014443514317563633	0.000014180331855517814	0.000014046749775342704	0.000013867106690601538	0.00001374429270217803	0.00001360531891081429	0.000013675052155992518	0.000013556521997970528	0.000013638542960214828	0.00001354884849669169	0.00001373176865460124	0.000013746777646761466	0.000013777337986575766	0.000014089156911700762	0.000014164231196711619	0.000014400590902408084	0.000014669507288123107	0.00001502947947240596	0.00001528906486325532	0.000015638423169428428	0.00001607823445082257	0.00001627668597126153	0.000016617151278985887	0.000016840131744522147	0.000017065834021168236	0.00001726387858658196	0.000017541359338846263	0.00001749901429903833	0.000017474536429307186	0.00001799696676918483	0.00001803818112144917	0.00001768535299040419	0.000018820405213504365	0.000018931792577392415	0.0000204576490236974	0.000025877344844826844	0.000034372802000248726	0.00005504534974609676	0.0000990799450483193	0.00019467870740863535	0.0003927254225880583	0.0007746049447256986	0.0014775875221354484	0.0027300483122840724	0.0049096307680068785	0.008576432445785098	0.014428036226964203	0.023122487303285255	0.03497700730919495	0.0496500379115411	0.06595704594981644	0.08196117841293482	0.09536543282663656	0.10407876075895728	0.1067704406725476	0.103188908739697	0.09416200410737263	0.08130564203901836	0.06656329311759579	0.05176571733876745	0.038309674203769406	0.027021504190354984	0.018193314206668032	0.011709026601930517	0.007211712740920251	0.004255862602277949	0.0024097100598574617	0.0013098260654224037	0.0006837501319868489	0.00034372557080630806	0.00016664750221351277	0.00007741743385236699	0.000034491671516923006	0.000015160194014707251	0.000006621686602481525	0.0000025962281100522233	7.392359482327748e-7	2.947235757666533e-7	3.409940485532559e-7	3.071254021103087e-7	-2.0387765031770755e-8	-2.0938914957469024e-7	-1.3124424369514998e-7	1.2065284960005584e-7	2.3586064901159887e-7	9.341215367886235e-8	1.1727321114207712e-8	-1.5231707495289015e-7	-1.254338053424675e-7	-4.3307099906186863e-8	1.6850573270055236e-8	1.0434509623014065e-7	4.237448325561388e-8	2.611233318461359e-8	-5.028315053223764e-8	-3.592024466758659e-8	-2.9056830275209222e-8	-2.5411675430575542e-8	1.385671122289267e-8	-1.805904981111439e-8	4.6852988710988086e-8	5.620557841368168e-8	1.610649928984742e-7	3.0227832992224535e-7	5.779561280672141e-7	9.66817733538683e-7	6.304159307912727e-7	-0.0000025963152795460687
"t=98"	-0.0000026245283105685857	6.43379294174018e-7	9.319691768316929e-7	5.506906839425341e-7	2.8551061104220565e-7	1.1954640166678132e-7	7.395965373468982e-8	5.6392830294349494e-8	8.55243699193764e-8	6.891370518680162e-8	4.863424563072982e-8	4.0796404143783604e-8	6.4934726484722205e-9	-3.8102915600468634e-8	-1.2204676824723037e-7	-6.321633594374987e-8	-7.942314783626614e-8	1.6569669414323585e-8	9.165254610810081e-8	1.798077062797887e-7	6.361637461260727e-8	-4.599995717669003e-8	-2.3693966066939964e-7	-9.825920854744652e-8	-1.8386684730309355e-8	1.964364053641532e-7	8.772849102722802e-8	-1.1092849294680462e-7	-1.147254441447032e-7	2.4888172200920877e-7	0.0000011678220983579735	0.0000024244508385340424	0.000005204264282965276	0.000012785219593025587	0.000030063641707323008	0.00006736009486796313	0.0001442390280942396	0.00029979798536450275	0.000600995855394415	0.0011576462714428803	0.0021430508481329325	0.0038126682708166104	0.006508719017139786	0.010648895468703956	0.016682321379124287	0.024992176782107856	0.035753588199574415	0.04877445787720014	0.06334942381926967	0.07819988878553352	0.09157717260588805	0.1015365658641334	0.10636072474392855	0.10502881240713446	0.09754881978956464	0.08503218473665719	0.06943851988980387	0.05306009107408116	0.03794618569291319	0.025455082380249516	0.01610238620086779	0.009689452960987999	0.005606739498985824	0.0031494563046408075	0.0017229703116505846	0.0009145089634620129	0.00046911132155835755	0.00023434010417422435	0.00011842096135483704	0.000063266969303033	0.00003854596881869288	0.000027064427376877198	0.00002121761660567323	0.000019815254646893266	0.000017808121972162638	0.000017607245499373647	0.000017916929109018653	0.000017237583649021282	0.00001756372502681458	0.00001768529235124383	0.0000171496179317554	0.000017085856017895473	0.00001710872695648291	0.000016764977275651738	0.000016456012563281774	0.000016238973164828252	0.000015917235691720322	0.000015595271296686697	0.000015171432080407499	0.000014996529213551213	0.000014483233597983869	0.000014464841588845978	0.000014155642202529073	0.000014010432305866516	0.000013797411136495796	0.000013691301985918614	0.00001354497558658796	0.000013464383546102354	0.000013277283657742167	0.000013341582586146039	0.000013287299841513445	0.000013452467952035363	0.000013338033513443648	0.000013531042846959274	0.000013738276008146144	0.000013761853449034689	0.000014014697172770596	0.000014160905493665332	0.000014404734734463354	0.000014567469508675046	0.000014953685841812003	0.00001526668290752209	0.000015517298106004773	0.000015947885707245923	0.000016183055237206645	0.000016485700238044743	0.000016806928108792363	0.000017056506046775333	0.000017119817434796403	0.000017156779090199414	0.000017690587948204772	0.0000175445769721172	0.000017190532551891735	0.000017999866327667036	0.000017503751320702143	0.00001781949156431928	0.000019845511511129565	0.000021232731786891	0.00002707761359210803	0.00003853584961555079	0.00006332379794438125	0.000118335833103278	0.0002343553082414518	0.0004691552998109527	0.0009145019460539139	0.0017229748614759899	0.0031494105653352422	0.00560673439117354	0.009689454768100458	0.016102385598893987	0.025455091174193867	0.037946114347066184	0.05306016325809526	0.06943854036966468	0.08503202347185268	0.09754882826759437	0.1050289051511406	0.1063607252822929	0.10153658501221174	0.0915771700760244	0.07819991736139209	0.06334934385390534	0.04877445156042448	0.035753595553117856	0.02499214675377781	0.016682465672186342	0.010648948491291943	0.00650867653317877	0.003812660268121326	0.0021430143977907434	0.0011575490829035529	0.0006010888386741575	0.0002998153702092887	0.00014427334535560554	0.00006725975701271647	0.000030130335008204945	0.000012755817020648763	0.000005241593781679654	0.000002414309197229514	0.0000011060829961939689	3.281299228996559e-7	-1.527438908688339e-7	-1.0645446446577722e-7	1.0953743212471778e-7	1.741447170910959e-7	1.4949956494980654e-8	-1.6829724169831195e-7	-1.7773531790776786e-7	-1.0781015236105418e-7	1.2670526827740503e-7	1.7486474346295466e-7	7.88094275394613e-8	2.647652552756341e-8	-1.1259987209299993e-7	-6.687437326124979e-8	-8.200110279688033e-8	-3.7496223792565786e-8	-3.5520519858778243e-10	1.2275922278703888e-8	8.485781544109727e-8	6.29298545495871e-8	8.144890861760956e-8	4.07871164620488e-8	7.424294978797263e-8	1.370654197918597e-7	2.775320717685048e-7	5.454559186546248e-7	9.644735947667016e-7	5.935575992932485e-7	-0.0000026010968031675574
"t=99"	-0.000002573839891995	5.889787887403131e-7	9.74302682532624e-7	5.495584055603686e-7	2.6491508853254686e-7	1.3042464319656943e-7	6.608358604776043e-8	3.6227084776463414e-8	-2.451141623005526e-9	6.4836838120641005e-9	1.1097827545825112e-8	2.1344263245737238e-8	2.8569608678807867e-8	5.727161767055122e-8	1.1309974567996761e-7	2.658734510330163e-8	5.080453724382039e-9	-8.377406135462451e-8	-5.722256335438658e-8	-5.7403200748318284e-8	5.362902899541666e-8	1.2309915786712367e-7	1.2667524584841772e-7	-1.1272545230589515e-7	-2.0470003547767845e-7	-2.422880092112223e-7	3.429316064451626e-8	3.092340782329117e-7	3.374188688454183e-7	6.07209673764153e-7	0.0000015686763236155699	0.000004619194209576349	0.000011464465302424287	0.00002578387996599041	0.00005764502182525888	0.00012509306338659432	0.00026216372232701346	0.0005273795485092325	0.0010215393234203063	0.001904583249918712	0.0034120659661054376	0.005865951069351727	0.009671437633665625	0.015274484752342499	0.023076778680847787	0.033309082723390504	0.04586958799542962	0.06016735473209467	0.07504843411281259	0.08885566629552288	0.09966100398266653	0.10567108349519605	0.10568790250012283	0.0994831443359272	0.08793963656372394	0.07286210731918452	0.056510976203144825	0.04102444133622807	0.02792634410719652	0.017911333222740744	0.010912645098857698	0.006383929254546894	0.0036224205477335403	0.002002502717311283	0.0010753871641608903	0.0005578805785667607	0.00028091329294910317	0.0001415055806192056	0.00007465375215165437	0.000044055086261041154	0.00002878908588810347	0.000022243926758869215	0.000019334566151107957	0.000017699563867878965	0.000018274381411775842	0.00001708768628860824	0.000017120980042251155	0.000017621461001149363	0.000017081495029658278	0.000017253339255840494	0.000017340520084507816	0.000016782298545292562	0.000016629928988876053	0.00001645041268727443	0.000016189804674660024	0.00001579469008017309	0.00001548431132147865	0.000015125192462495107	0.00001489179727354184	0.000014447233858794206	0.000014439652439190986	0.000014057489251206867	0.00001396130053210598	0.00001376002052855263	0.00001360333507993694	0.000013404894040003335	0.000013281971395384673	0.000013137243662919573	0.000013110905209390289	0.000012999167861460492	0.000013046505369262995	0.000012985664203379876	0.000013258972069385422	0.000013262480689002487	0.000013395994141629508	0.000013615162082980525	0.000013734972057477535	0.000013951615291718511	0.000014086839560834008	0.000014418565806084693	0.000014522620866985747	0.000014813499090937654	0.000015158913610591185	0.00001542976875512636	0.00001585752776045446	0.00001615454170000863	0.00001643820504759752	0.000016683372163428523	0.000016757339531769944	0.00001734576000023136	0.000017226980149942506	0.000017092123344553123	0.00001768392233292282	0.0000170450894511065	0.000017139335196980632	0.000018262405613089783	0.000017680125538266367	0.000019304584736423713	0.000022224546266769174	0.000028827187116831077	0.00004402454738461348	0.00007475244342858289	0.0001414350423118993	0.0002809081383652323	0.0005579053829452008	0.0010754141141450235	0.0020025209792563503	0.003622378726460651	0.0063838654218524304	0.010912618717694333	0.017911378863630145	0.027926474607063878	0.041024312487448866	0.05651102050822998	0.07286206083352842	0.08793954295953488	0.09948298213950801	0.10568812734493149	0.10567109518496931	0.09966106398941366	0.08885571251015423	0.07504837768070438	0.060167308633095384	0.04586950324295991	0.0333092098310831	0.023076759794883883	0.015274513245494448	0.009671382141876794	0.005865971298149142	0.0034120985535623927	0.001904701794477659	0.001021392555670797	0.0005273791053456156	0.00026213806673403006	0.00012521522254793638	0.00005758072164718797	0.000025816863870153917	0.000011390254769594321	0.000004624840294287225	0.0000016495667154448057	5.226456775142552e-7	3.894811781979257e-7	2.9721710748109587e-7	1.7203749869132423e-8	-2.0159411862064047e-7	-2.4649030461176835e-7	-7.241489163867243e-8	8.600717427142968e-8	1.464229146819207e-7	1.3169900392462353e-8	-4.113930263116572e-8	-2.0274380507778744e-8	-9.43394710128942e-8	1.7108930383535892e-8	-9.217046681442298e-9	8.044574129062454e-8	1.0171991493557186e-7	3.087511235566609e-8	5.3432658186913784e-8	-3.385928371013591e-8	1.3764191453269348e-8	1.1646075104287945e-8	3.62648157059553e-8	6.119375839386265e-8	1.0830544328044311e-7	2.7688047998797316e-7	5.686342143818024e-7	9.388540338495233e-7	6.341050956537586e-7	-0.000002596743178484573
"t=100"	-0.0000026072629902840205	6.227669337999231e-7	9.443986320745168e-7	5.644614916588964e-7	3.0195310596337066e-7	1.6388176526938025e-7	9.459544769718775e-8	4.8382943873548356e-8	1.7325795353961837e-8	-1.2927633186166076e-8	-3.306372475808672e-8	-5.40220225220267e-8	-3.604115805799779e-8	-1.59491304607684e-8	9.34039956490551e-10	8.770125659030015e-8	1.1393516097246703e-7	1.562202852634087e-7	5.549003356808413e-8	-3.959491179372776e-8	-1.209244843147772e-7	-1.6266938229758665e-7	-5.523075030655633e-8	1.3660936348802721e-7	1.3673750531850715e-7	6.033175670161484e-8	-1.0683416806767099e-7	-4.7228015720435224e-8	6.719304994629027e-7	0.000001749620819113673	0.000004034081105719345	0.000009243979156470239	0.000021735785951104702	0.000050017003586311226	0.00010878288192883723	0.00022818367485322177	0.0004618498095816381	0.000901365237861218	0.0016912224308229806	0.0030491897008692037	0.005280305698758814	0.008772529224308045	0.013964337854263431	0.02127380078810992	0.030979016098629186	0.04305721757187464	0.05703051997321784	0.07187015915202644	0.08601679138674301	0.09757991364592056	0.10471116720648166	0.10605466004205388	0.1011560477002007	0.09066335280781235	0.0762052311185929	0.05998355382002074	0.04419993234193598	0.030532779992846537	0.019857239165797957	0.0122509378445127	0.007246347012604071	0.004153297185041649	0.002319964079695258	0.0012607001412061614	0.0006619429647961583	0.0003362533434442261	0.00016880418478026904	0.00008762834837050537	0.00005017905409854251	0.00003211220392107528	0.000023948519180860828	0.0000191434888661135	0.00001781021545532724	0.000017384456762803424	0.000016856329744463494	0.00001788885100584281	0.00001696588339838989	0.000017002973747404226	0.000017299250312352576	0.000016753725574747413	0.000016839250589151256	0.00001691800713843339	0.000016186032329112976	0.000016034302616318996	0.00001576338611175565	0.000015447154479097946	0.000015057895223047346	0.000014835340461205604	0.000014503245699626355	0.000014409368989221072	0.000014053274876690836	0.000013976049454966777	0.000013667118465954253	0.000013464714362476649	0.000013299270097966165	0.000013128092436698324	0.000012968270339586141	0.000012900278980709778	0.000012827984519292457	0.000012775514517615605	0.000012726865843970536	0.000012841259652840442	0.000012801288425068336	0.00001305396309259077	0.00001310125102294002	0.000013304266886837723	0.00001351256304304993	0.000013699995300542334	0.000013952465012789794	0.000013997616637007049	0.000014378437555695456	0.00001454557977254023	0.000014819456582215729	0.00001515143180530476	0.00001538366239661748	0.000015789052395298597	0.000016044293637440532	0.000016138084950267917	0.000016893207742230132	0.000016833240555791384	0.00001679832418910454	0.000017316372949660597	0.000016942565201794046	0.00001705283393227397	0.000017859082265703208	0.00001682249934054081	0.00001739231882180725	0.000017799173564259085	0.000019141617058293647	0.000023937720284195052	0.000032166051464388445	0.000050100506417294355	0.00008771706610344321	0.00016877141625193381	0.000336266316834255	0.0006619176907415314	0.001260695721237437	0.0023199947228653706	0.0041532910346203655	0.007246337680818171	0.012250859599456376	0.019857274178542883	0.03053286322684612	0.044199897285814194	0.05998348671188891	0.07620520597874803	0.0906633575987712	0.10115603133564066	0.10605467332684837	0.1047111925202181	0.09757999698846609	0.0860167227852241	0.07187014447276419	0.05703057226331243	0.04305709038319849	0.030979002036391146	0.021273947211574162	0.013964317279479666	0.00877261175237476	0.005280280145991578	0.00304912027743931	0.0016913464086850682	0.0009012793819258569	0.00046186111586810075	0.00022810897257663498	0.00010884639235209104	0.00004999480368028664	0.000021794400254515622	0.00000922207636011585	0.000003964327394689882	0.0000018343148704413892	6.16447647594498e-7	-2.597407844362465e-8	-9.579661708336573e-8	1.327529708383679e-8	1.9511238480429682e-7	1.1943474731435089e-7	-4.436739464708239e-8	-1.6582330786274468e-7	-1.3367738982417166e-7	-5.029132765788091e-8	3.732450759574846e-8	2.0307668635588527e-7	1.0236113789918733e-7	1.1161946655846577e-7	-1.7273746100165965e-8	-6.84991215971209e-8	1.4268887515989093e-8	-8.232873194291557e-8	8.107615911967514e-9	-3.764979950027225e-8	8.439199561394162e-9	6.49982325739984e-8	9.086957086790193e-8	1.7743267499703563e-7	2.9049256555779834e-7	5.410998895616359e-7	9.795845687943228e-7	5.937618920981436e-7	-0.0000025928693614396536
"t=101"	-0.0000026295568188450247	6.039009329272815e-7	9.443311242973706e-7	5.515849593740185e-7	2.856511022164554e-7	1.4167704953660376e-7	5.685360882079493e-8	1.999619836379196e-8	3.401217840703907e-8	2.653238218019993e-8	4.154573540748885e-8	5.905117361759693e-8	3.855697050525464e-8	1.5752195547946712e-8	-3.07281494693612e-8	-6.622358028618436e-8	-5.547745529632664e-8	-1.4040853035801604e-8	5.861921636984846e-8	1.2838136043136217e-7	7.819124281382983e-8	5.2328279376290254e-8	-1.0025521290923933e-7	-1.541707077556964e-7	3.838331319450106e-9	2.045522669025246e-7	3.771196486201944e-7	6.471192560697503e-7	0.0000010959423831780057	0.0000031103979719615538	0.000008065099183496294	0.000019116171893096556	0.00004297415666953963	0.00009360402326830108	0.00019853792625179612	0.00040495270186657883	0.0007943213930147186	0.0014991710668232905	0.0027220443518699566	0.004747949818931563	0.007946095973053735	0.012747590389290742	0.019581883792618382	0.028763343168744737	0.04034291787353461	0.05395199609382384	0.06868215384610743	0.08308021763449791	0.09531217837388661	0.10349306816524129	0.10613009041256138	0.10255801255253838	0.09318370253546637	0.07944468611448852	0.06345691839129008	0.04745887657972425	0.03326940285007718	0.02194212959839359	0.013710228108137712	0.008200366209734633	0.004746817561617878	0.00267810810459701	0.0014718936047893871	0.0007827647623338541	0.00040217037438827763	0.0002023409844582602	0.00010386943528362114	0.00005751324725189466	0.00003536985410490523	0.000025154221937162546	0.0000199689618152199	0.00001849107057516619	0.00001692681787002215	0.00001695091579811958	0.000016918722627767835	0.000016598819061908188	0.000017721543817073027	0.000016707121599845998	0.000016702413706215502	0.000016889971693245798	0.000016266314859181286	0.000016117118456171475	0.00001629653800461206	0.00001557721745393259	0.000015341696455561937	0.000015103124626048015	0.000014910861208083936	0.00001457862495246598	0.000014420104445078685	0.000014153013868867248	0.000013959741706148776	0.000013597828146916235	0.000013413774673121104	0.000013197065534376051	0.000012933032013551227	0.000012839331027914014	0.000012735648996509141	0.000012603694031443347	0.000012508895250062935	0.000012552542487664908	0.0000125532029709996	0.00001255118902165897	0.000012667648140785026	0.000012608517013679155	0.00001289348285093972	0.000012948995086636828	0.00001317698306413373	0.000013391600367396173	0.000013607633992052115	0.000014022588348483467	0.000014061803859544142	0.000014444533717794528	0.000014625448557792353	0.000014818370340119458	0.000015186877953543565	0.000015332013307611803	0.000015539532973729564	0.00001632624275527128	0.00001615771153307133	0.000016205681174552566	0.00001684801450574369	0.000016695503618824326	0.000016787527581829664	0.00001766247159296075	0.000016633183863357104	0.000016957960786156967	0.000016895636668734504	0.000016982446797375594	0.000018512007058935076	0.000019930609124196863	0.000025093670281028935	0.00003542796567868045	0.00005745512929400398	0.00010392266845959952	0.0002022953905225222	0.0004021871938065802	0.0007827433909376458	0.001471936038667243	0.0026781329081663197	0.00474677412031721	0.008200353765007051	0.013710224122483239	0.021942106900064373	0.03326954060044729	0.04745889260098046	0.06345673779511407	0.07944451862164736	0.09318387324543309	0.10255797214298601	0.10613007807126829	0.10349316608821024	0.09531232048316685	0.08308008198156192	0.06868205505314218	0.053952036953167526	0.04034297327168501	0.028763376384878248	0.019581919049970642	0.012747522284701995	0.007946063837358741	0.0047480184339948606	0.0027219658006899516	0.00149929604546728	0.0007942883771274722	0.0004049453253182067	0.00019847453331911513	0.00009364031441649878	0.00004298303963490291	0.00001913267628950166	0.000008087524733024765	0.0000030451650558926957	0.0000011468850560358845	6.195775424933103e-7	3.691209703449161e-7	2.4917269370039463e-7	-5.102672884227388e-8	-1.3610931148821948e-7	-8.442628396387875e-8	3.205543686046752e-8	1.1792961418510828e-7	1.0595357102793912e-7	5.924708068594242e-8	-6.671906338517886e-8	4.811615550437409e-9	-7.177583605244564e-8	-7.613949692952815e-9	2.087253714311288e-8	-4.299747491387507e-8	1.1115571740827335e-7	8.433319598211142e-9	6.306391175936454e-8	2.5807178505310446e-8	3.5795397756999137e-9	7.860757555988584e-8	1.301229787253888e-7	2.8576349275777346e-7	5.656122156194598e-7	9.254577669759456e-7	6.225183371011411e-7	-0.000002639889407296536
"t=102"	-0.0000026028075267303663	6.062683084451237e-7	9.8638492196379e-7	5.66744660535079e-7	2.8586136280317476e-7	9.960437374889608e-8	3.7577526312837506e-8	9.816529367157045e-9	-3.5208386206520004e-8	2.806490928541905e-9	-9.327166927697306e-9	1.1432284230394885e-8	4.751355731080764e-8	4.265835973349397e-8	8.014997698868598e-8	6.174622402266294e-8	4.358157679185126e-8	-9.920033416932483e-8	-1.1541125544134445e-7	-1.362133368321139e-7	2.9789738009711186e-8	9.118529376017648e-8	2.2544493682996603e-7	1.9019222041727346e-7	2.2416861256147058e-8	9.870280037738155e-9	4.229039263226042e-7	0.0000012076841192643073	0.0000030733883007449947	0.000006921730967279771	0.00001597383601092961	0.000036681378694058964	0.00008141434779984635	0.00017315403302053944	0.0003540488190904023	0.000698673083917023	0.001328248966229073	0.002427855970104198	0.004263265148078399	0.007187429245969379	0.011621031085013556	0.01799675122299882	0.026660910692954065	0.037732701240711486	0.050942034115270096	0.06549938761194107	0.08006660040998981	0.09287735784510698	0.10202980761908453	0.10591955658380181	0.10368158988638698	0.09548361810743045	0.0825581827264451	0.06690860897331541	0.05078496970802482	0.03612820677481543	0.02416562760364771	0.015295637655139416	0.009252834199959148	0.00540929543928137	0.0030815506815978777	0.0017118369196714722	0.0009215648502556295	0.0004788579285590622	0.0002423951607661845	0.00012407096903743753	0.00006722124737312818	0.00004001286315435948	0.00002695245729777973	0.000020478989396610636	0.000018236309513031124	0.000017023228239598787	0.000017427219194621202	0.00001652855728606628	0.000016791223802270494	0.000016656066722298135	0.000016142296922927457	0.000017311381274365267	0.00001629480360831881	0.000016174001942759197	0.000016222842176616403	0.000015684644444013962	0.00001547966636983311	0.0000156183641506491	0.000015043618634025258	0.000014904252207736945	0.000014661942386751114	0.000014473343063259314	0.000014230091657574384	0.000013917810717356538	0.000013599031317035326	0.000013381585582061817	0.000013112763240674674	0.00001285449217836021	0.000012780709111703814	0.000012527679160156957	0.000012436579980290574	0.000012395825927158377	0.00001238817236104417	0.00001228732155644785	0.000012381332026190073	0.00001235494630902334	0.000012329813973144255	0.000012529712834719042	0.000012497103425990197	0.000012770725596800148	0.000012861381582629505	0.000013124225607841211	0.00001337546958968261	0.000013525167018468842	0.000014056918003046981	0.000014110108331188975	0.000014440363080070462	0.000014777206041483026	0.00001483273888525094	0.00001505838010518179	0.000015677152941262484	0.0000154385737997087	0.000015634362652727773	0.000016315076357020786	0.000016143469471874283	0.0000162775092783507	0.00001725428443799526	0.000016183426973959136	0.000016628940190610564	0.000016803356844175	0.000016660426924164362	0.000017336389240285577	0.000017003063809140073	0.000018276750069823322	0.000020499391700679048	0.000026887807542674835	0.000040022357005398135	0.00006715466006179671	0.0001241246997161216	0.00024240805527386833	0.000478929836474018	0.0009214749918322607	0.001711849390289677	0.0030816000613687056	0.005409216004293449	0.009252874696198066	0.015295645430440707	0.02416554670716775	0.03612833861293563	0.05078495584060316	0.06690847134282818	0.08255813071154583	0.09548365014482563	0.10368159228983587	0.10591959903869985	0.10202987597537694	0.09287731369409369	0.08006664174726619	0.06549927504623654	0.05094207920877958	0.037732743624696696	0.02666089241156966	0.017996846626780694	0.011620984948347846	0.0071873992608250115	0.004263343256288077	0.0024277446597771313	0.0013282669609225861	0.0006987367659873067	0.00035406468240406497	0.0001731266661885167	0.00008135989470947624	0.00003672156454803677	0.000015991199949549895	0.000006936485053232744	0.000003029696370782098	0.0000012352518355962516	4.27393187618641e-7	-2.441504987071852e-8	6.313675227076487e-8	1.665812854323434e-7	2.009519577406138e-7	1.4042015272774933e-7	-1.4735742404070606e-8	-9.726651151176213e-8	-1.3969648560152592e-7	-5.588572804526848e-8	-4.403522924079084e-8	1.0280477125146348e-7	8.89958857719364e-8	5.915187761829088e-8	8.229012071758746e-8	-7.170427918090638e-8	4.397909858511184e-8	-3.120503377918027e-8	-1.1595790994078925e-8	5.975065220376052e-9	1.0663751215389539e-8	1.2303732366270026e-7	2.904674328840784e-7	5.640905935688778e-7	9.831842567864513e-7	5.95578074080727e-7	-0.0000025928046872847332
"t=103"	-0.0000026090417823976253	6.406152722737701e-7	9.403908987071219e-7	5.785548945480556e-7	2.611812168762384e-7	1.6099090371923808e-7	7.56501837839707e-8	3.235694667758082e-8	6.244970163216124e-8	-1.6908946132154767e-8	1.4638794287868961e-8	-2.6218135662503528e-8	-7.50162174600888e-8	-4.2243525677498894e-8	-4.3510973490867855e-8	1.523425585681082e-8	-3.811367343953265e-8	1.2863861387213404e-7	5.655751766919792e-8	6.132042373874214e-8	-9.833421354965566e-8	-7.218947606357773e-8	-4.706654666009058e-8	1.0779847425812505e-7	3.64679903719356e-7	5.874469244382396e-7	8.917297333876917e-7	0.000002237819855088752	0.000005750706349227919	0.000013987270729654	0.000032007230452824054	0.00007044558798963152	0.0001500660896202044	0.0003095051706388796	0.000615034486419308	0.0011757803765273245	0.0021621128081189545	0.0038234869103469515	0.006493731911241585	0.010579124222002578	0.01651393811997115	0.024672125264429967	0.03522981634756017	0.04800852877690076	0.06233718195839888	0.0769954990899474	0.09029368651112635	0.10033683676737115	0.10542993822436075	0.10452190045778831	0.09754797695903572	0.08552465369558926	0.0703167281517264	0.05416124667651401	0.03909968373506478	0.026525476793849312	0.017010444516749712	0.010409193841780295	0.006146510308891018	0.0035353387501639855	0.0019844235300987556	0.0010812056680229443	0.000568232979721861	0.0002896594996567581	0.0001476920755979494	0.00007868591645909806	0.00004600983478875165	0.000029908723127247683	0.000021837267946245298	0.000018427239774965187	0.000016789708371045542	0.000016779668063238162	0.000016371462115860602	0.000017101280658460283	0.000016239196801604017	0.000016436135992448087	0.00001622671737400161	0.000015591217538912794	0.000016722482793940507	0.000015720539740526895	0.000015639211685902765	0.000015697830047955996	0.000015099123148343274	0.000014981852950679553	0.000015176342626599393	0.000014598654746400541	0.000014455164056847991	0.000014285169884997728	0.000013836339080586235	0.00001357511379751486	0.000013361481782658835	0.000013106737068002694	0.000012857608462923942	0.000012754903013001417	0.000012463243928007017	0.00001245675591010631	0.000012287866003490855	0.000012185461052638402	0.000012136037234045105	0.0000122084436083858	0.000012047889706434667	0.000012168329864170602	0.000012291431075062142	0.000012259430230865398	0.000012427875015430523	0.000012466787631670861	0.000012729460668547965	0.000012833712694892974	0.000013098369493702577	0.000013456290022029194	0.000013466003648821001	0.000014001338388358597	0.000014234318724604123	0.00001431980001431743	0.000014666860698286932	0.000015176914335057745	0.000014942417297936217	0.000015173350366937122	0.000015742888900605045	0.000015550740728342838	0.000015805007659297488	0.000016673879963180482	0.000015562598220442148	0.000016211460812987077	0.000016488325878527554	0.00001622595656547432	0.000016977926436179125	0.00001650460486835037	0.000016773172028528016	0.000016781255550046836	0.000018423405560574757	0.00002185895274775529	0.000029894229674698458	0.00004603652214085763	0.00007866281060153746	0.00014768574790213762	0.00028960724652893344	0.0005683438480773573	0.0010811266398328412	0.0019844232123436	0.003535375456693357	0.006146476767278863	0.010409180422556785	0.017010411555482774	0.026525567009551443	0.0390997724953539	0.054161101134015954	0.07031663258135568	0.08552460918164817	0.09754800817263332	0.10452184246313911	0.10543013494555076	0.10033687463434882	0.09029370274118254	0.07699535714570382	0.062337205266613016	0.04800840820662877	0.03522996838917991	0.024672162462451186	0.016513996051935598	0.010579077085940303	0.00649365282354597	0.0038235496746793496	0.0021621507807217943	0.001175708571893752	0.000615083697236285	0.0003094915217234373	0.00015011394940356304	0.00007035846663305811	0.00003201259475282825	0.000014028144336597492	0.000005764027943722105	0.0000022128068565274717	8.896307388539526e-7	6.004558615879674e-7	3.2670642591270393e-7	1.2890111045216202e-7	-1.4545084914274753e-8	-1.206673332365682e-7	-5.237134437230395e-8	2.311915714425794e-8	1.0210222378681522e-7	5.6750069643562995e-8	4.037041101412342e-8	-5.254795143461166e-8	-3.20601380998653e-8	-2.997423209638583e-8	-6.657799667131314e-8	2.7982161143746964e-8	-7.764809362154068e-8	3.2492594170818734e-8	3.366202083743275e-8	6.136550634305848e-8	8.339616952568463e-8	1.256143832284451e-7	2.7636501087613397e-7	5.715844344500454e-7	9.5573929204118e-7	6.321082698379499e-7	-0.0000026085023633326543
"t=104"	-0.0000025854559567717317	5.800936377919896e-7	9.680653459964716e-7	5.072517602622284e-7	3.056143127455613e-7	1.0718467913228835e-7	7.288524195292467e-8	6.584848832869028e-8	5.904719713178963e-9	8.425067365980254e-8	2.0530298350251996e-8	3.369876411252193e-8	5.34959716524952e-8	1.4477872234408551e-8	-2.5118979452010137e-8	-1.4565469219629534e-7	-2.4362632689012287e-8	-1.437654835179103e-7	3.711717899701483e-8	5.414030590511487e-8	1.8605886986655662e-7	1.1531908850059835e-7	2.0707395465002776e-8	-1.4047805141359504e-9	1.385333573411529e-7	7.581467843520429e-7	0.0000022237417729442654	0.000005187456779798261	0.000011824279556815753	0.000027159214111005525	0.000060784145295533776	0.0001307679898208125	0.00027090210812807936	0.0005402971534561596	0.0010391210822351393	0.0019241079529488392	0.003426055680328721	0.005859109255919481	0.009616637873354539	0.01513156019830142	0.02279572965299792	0.03283568265758052	0.04515949711714373	0.05921036973549343	0.07388348971219427	0.0875805383094187	0.0984314612621543	0.10466886764794248	0.10507590335366701	0.09936456848671726	0.0883232582092528	0.07365923756641934	0.05757003139415129	0.04217285738673471	0.029019529093012086	0.018857464509389965	0.011674528442888521	0.006963691389826887	0.0040431756207058855	0.0022924844964851143	0.0012641890198876737	0.0006726612436489532	0.0003460505744459219	0.00017610118929634044	0.00009236833189463223	0.00005263014139655908	0.00003302135433924658	0.000023608498109783937	0.00001927545571012157	0.000017175701852889524	0.00001662799690649308	0.000016032393996279204	0.000016277643194340108	0.00001588643883498886	0.000016619244313065273	0.000015858682335778695	0.00001616078851152114	0.000015808923530369334	0.000014991408196496359	0.00001618673365544332	0.000015321503751053456	0.000015140470702057485	0.000015336884895855718	0.000014722265596844863	0.000014488060201989228	0.000014684185562940932	0.000014127771758243313	0.000013669651886427658	0.000013642047022699444	0.000013334502124595637	0.000013023391741584511	0.000012826064156534756	0.000012745428002114423	0.000012453064459405638	0.000012449037121387008	0.000012175897768362809	0.000012134513709405326	0.000012087791612214183	0.000012003209031719031	0.000011852730149253254	0.000012015597008696588	0.000011972793078296462	0.00001200663350897635	0.000012166779143396589	0.000012251411771857512	0.000012367799175905247	0.000012466273797695493	0.00001275043238302409	0.000012853391373246481	0.000012953435908125144	0.000013434475704232618	0.000013516639972621647	0.000013766305948292867	0.000014190438803574068	0.000014590407274250872	0.000014476257656492741	0.000014762392199774155	0.000015278471861557286	0.000015143272017903442	0.000015396993563898675	0.00001609788149770086	0.000015110954646124775	0.00001584551947952928	0.000016092158426017633	0.00001579459991363219	0.00001663465417722776	0.00001595635434170628	0.00001613669052380473	0.000016114713012216342	0.000016612019545059198	0.000017188077362173537	0.000019271690944400177	0.000023635665247323523	0.00003303598428228138	0.00005260888270330888	0.00009237462083433456	0.00017612513378206796	0.0003459210045356764	0.0006727900082409422	0.0012641875561860694	0.0022924226495343314	0.004043148939633201	0.006963734593364079	0.01167452427284743	0.018857459494527107	0.029019524618459358	0.042172910164715804	0.05757002954237145	0.07365913353022824	0.0883231681814246	0.09936457488033856	0.10507601651381127	0.10466893131719124	0.09843147261956398	0.08758033001922982	0.07388363828108258	0.05921034058846275	0.04515949673760211	0.03283569612581949	0.022795757679694884	0.015131596035026784	0.009616678828067049	0.005859055873411068	0.003426004719872644	0.0019241676429705423	0.0010390456441666807	0.0005403723127760385	0.0002708606748883513	0.0001308498299551486	0.000060738800502502244	0.00002711452805082004	0.000011856424266043497	0.000005192673027010208	0.0000022157816994550217	7.612882362284523e-7	1.7891487447130316e-7	-1.7813360231322406e-8	-2.4378260965463028e-8	1.42392896362864e-7	1.5114017037909377e-7	9.718174032169458e-8	-8.20219847597059e-9	-4.170574230411006e-8	-1.1067210636817038e-7	-9.95582168927811e-8	-8.01726870447439e-8	6.0543901003740075e-9	7.183937766885862e-8	3.312962970625222e-8	1.0178249809644768e-7	-3.5168842282828905e-9	4.757674698652181e-8	2.910015728385673e-8	8.824378527894083e-8	1.4097160005999143e-7	2.621482193543301e-7	5.260994460076773e-7	9.469864452604781e-7	6.105780359089152e-7	-0.0000025996121125748672
"t=105"	-0.000002591352666669877	6.462324703138123e-7	9.164034603381666e-7	5.984423292471064e-7	2.5176735862775246e-7	1.7745510227928918e-7	6.098138860544111e-8	2.9271133294983542e-9	3.491901345853421e-8	-5.2551802354194876e-8	-2.666166842857365e-9	4.905876593852554e-9	1.9721836497232914e-8	1.4251783753138625e-8	1.6362576737982693e-8	1.4297524786321958e-7	-9.137060219543969e-9	7.518281908147628e-8	-1.0500564973092708e-7	-5.6167268724927055e-8	-9.300187542304883e-8	1.7044566535950878e-8	2.0536056233311228e-7	3.478937444789665e-7	6.962640398677777e-7	0.000001553758472438993	0.000004030916498032333	0.000010055123820684742	0.00002372850835319351	0.000052793845610077383	0.00011337142419387547	0.00023610685584973812	0.0004743368380395463	0.0009183895716213808	0.001710667791958942	0.0030655564532331425	0.005279694379066613	0.008731038766263022	0.01384516315708506	0.021028270001076654	0.0305522593932801	0.042403388960768784	0.0561301479887617	0.07074812809004183	0.08475849590803186	0.09633032105628858	0.10364577445440548	0.1053446439261716	0.10092200268049878	0.09093389314453282	0.07691417406800172	0.060991510114865255	0.04533516038561347	0.0316435079139914	0.020838976971761625	0.013054627746579173	0.00786710338219987	0.004609564335500527	0.0026389904783363782	0.0014721485754078945	0.0007931293100247316	0.00041265049473282467	0.00021067138218844317	0.00010962716023943386	0.00006102769982319067	0.000036909851662492166	0.00002531432710595194	0.00001972020989515766	0.000017475923462129117	0.00001684923816647199	0.000016166186405985883	0.000015998831578656336	0.000015529748187192993	0.000015755221580260326	0.000015521493792247654	0.000016347819663087293	0.000015446780717631725	0.000015817287206232322	0.000015592300621647404	0.000014675906813366169	0.000015673540020078036	0.000015021740122689309	0.000014739612075209685	0.000014853261568914533	0.000014236123185296101	0.000013892835493023448	0.000013852967347571798	0.00001356681098396706	0.000013116897799925198	0.000013013167248998592	0.000012861597379232315	0.000012659784145219177	0.000012377448088907173	0.00001239904546301851	0.000012112663684282765	0.000012134146696651804	0.000011997185024315016	0.000011839866398632992	0.000011778857028632572	0.000011857557313699196	0.000011728351800965875	0.000011807091640614331	0.000011863768686670717	0.000011948135816397532	0.000012070722289370117	0.000012281486890031168	0.00001236092720213744	0.000012400625057251702	0.000012627111028007398	0.000012892143585574445	0.000012906581285720975	0.00001319304065550142	0.000013510842527986178	0.000013884448498147073	0.000013947019561588725	0.000014220161977829271	0.000014797785846343281	0.000014779821791766068	0.000015002891545434771	0.00001566137927144773	0.00001475447541909869	0.00001546789453277242	0.00001584883255656422	0.000015565575283593702	0.00001633648740573257	0.000015433825634514342	0.00001570867592659564	0.000015643299365875052	0.00001587984266970821	0.00001622686596847167	0.000016830338402828993	0.000017535011989644467	0.000019715211623805295	0.00002527912045124925	0.00003693626071099576	0.000060978262782396264	0.00010961998770664394	0.00021078634691751308	0.0004125225040292335	0.0007931606440149119	0.001472155716547352	0.0026390011771108	0.004609574223483515	0.00786700505767346	0.013054691136652252	0.020839041707923278	0.03164347381444865	0.045335106165159234	0.06099154682453034	0.0769141839874431	0.09093376577716683	0.10092191037615239	0.10534478988509943	0.10364592001409167	0.09633023753228787	0.08475852953982566	0.0707479564419281	0.05613015778284103	0.04240343208413844	0.03055233992050277	0.021028313178821256	0.013845179256595341	0.008731010723106114	0.005279764787520902	0.003065395220230971	0.0017107678497564338	0.0009183138783379619	0.0004744008892483276	0.0002360449127155606	0.00011343700440635818	0.000052786419419303954	0.000023688551938017	0.000010083717942865889	0.0000040492468061925635	0.000001547172504778871	6.61854838490683e-7	3.593647853739057e-7	2.4720342139961105e-7	-1.2475098731812295e-10	-7.941162449842665e-8	-9.86965044136312e-8	-5.364675947916453e-8	-1.748868416751037e-8	9.078178120347502e-8	9.707270143266555e-8	6.142213337945179e-8	-1.9033185139072373e-8	-1.4759272914943722e-8	1.663725468503685e-8	-2.429432466310999e-8	3.846677398833265e-8	-4.5376760682280803e-8	4.2264051924867374e-8	5.237187228335216e-8	1.5245359485938081e-7	2.9970667303480525e-7	5.594278302822886e-7	9.522272245154895e-7	6.069884986859009e-7	-0.0000025747132662568006
"t=106"	-0.000002616856909165577	5.783588613583746e-7	0.000001007808425601553	5.420055847471517e-7	3.3209472760642456e-7	1.155663271745766e-7	9.898472952407644e-8	7.698141102352452e-8	1.1357221829655373e-8	4.016419308250363e-8	1.0740791145380513e-8	-1.586131670450186e-9	-6.564669485786823e-8	-5.1124126709822804e-8	-2.967249224106183e-9	-5.3769146801663226e-8	1.103545922420679e-7	6.059949086978378e-8	1.6846052131036515e-7	2.734728921094387e-8	-8.838981990777484e-9	-3.363248535226404e-8	2.2149608147614686e-8	4.992710408435741e-7	0.0000014725409276383772	0.0000037919708124611873	0.000008720431721065403	0.000020116375465506486	0.000045130024764916676	0.00009833767556255424	0.0002063547567924262	0.0004163814401343391	0.0008101626742582635	0.0015186300934791896	0.0027402743299949073	0.00475267023472592	0.00791620174241603	0.012649153389826528	0.019368512259075432	0.028381499606399907	0.03974401199412991	0.053107639544210494	0.06760683300343395	0.08184700780832177	0.0940506932243268	0.10237402790944272	0.10533102983690734	0.10221043633591353	0.0933391572820993	0.0800596782839692	0.06440417569775181	0.04857199360361497	0.03439118426203924	0.022955273731015025	0.014554957580325989	0.008862867105302707	0.00524032001404906	0.0030284552645855056	0.0017077025190359585	0.0009312587514572757	0.0004901724288761677	0.0002514732846746748	0.00013046143421246992	0.00007158713973953734	0.00004230072439959098	0.0000279030075601705	0.000020540747653008395	0.000017524290813364374	0.000016391988029607063	0.00001588179552802771	0.000015959985638969165	0.000015655589607366238	0.000015578565397356137	0.000015348257175973323	0.000015505042660568513	0.000015091933131095026	0.000016074372382379742	0.000015272175251102027	0.00001559288044261642	0.00001528178621956755	0.000014453096928934706	0.000015214826193710174	0.000014524087034617494	0.000014222380949169278	0.00001425498494755928	0.000013481468898235427	0.000013348514032229808	0.000013285768449278201	0.000013038275284649181	0.000012738269114409562	0.000012612527693578457	0.000012429107225764291	0.000012344729337643301	0.000012010748410284933	0.000012047571892770392	0.000011831161945585755	0.00001172335748300668	0.000011715424573566224	0.000011657745221937965	0.000011539948151284563	0.000011627584072582131	0.000011613889990491622	0.000011695063262484595	0.000011744857249307294	0.000011865526607479637	0.000011893122220496544	0.000012155978618366703	0.000012302140121378535	0.00001243788989002681	0.00001257705193735692	0.000012817239088525056	0.000012995188814035608	0.000013281642938345328	0.000013325655749629739	0.000013527831839388327	0.000014268687638652189	0.00001425225300899502	0.000014472442975366206	0.00001521989736452678	0.000014394989781729706	0.000015255250145118637	0.000015708437849260015	0.000015216073187662715	0.00001598306994821108	0.000015157457104453265	0.000015601302620016355	0.00001536125865742033	0.000015489264666435076	0.00001574045133545532	0.000015850478028323067	0.000015951974518091383	0.00001631706866644933	0.000017541957317068757	0.000020551725055439896	0.00002788099717998538	0.000042365991137494063	0.00007158507421400895	0.00013040030769861932	0.0002515325270884272	0.0004901243119397325	0.0009313063726410498	0.001707661748723277	0.0030284637847995954	0.005240338576303349	0.008862812558386612	0.014554997071560827	0.02295529299869059	0.03439119740569552	0.04857195009179616	0.06440409840165029	0.08005967953787518	0.09333907628242721	0.10221053648067713	0.1053311586083091	0.10237389894163196	0.0940507113139939	0.08184702040995062	0.06760681942131852	0.053107565699411	0.03974406948631337	0.02838156824072069	0.019368493909829088	0.012649151435397465	0.007916202025340269	0.004752812541140572	0.0027401164772736797	0.001518685128402253	0.0008101140577432275	0.00041642359708793375	0.0002063239644943815	0.00009838626994518318	0.000045132279457904545	0.000020085194574859244	0.000008713919109393231	0.000003791212346060391	0.0000014950586600948057	4.896243565033487e-7	-6.858429379974496e-10	-2.107641161597229e-8	-1.622393019928836e-8	6.18108557670638e-8	1.1585386638923723e-7	1.3071770854633513e-7	2.7812693814688316e-8	1.8718913974424822e-8	-2.8397976747918108e-8	-1.628732404501676e-8	-7.408659152829955e-8	-4.912901363507416e-8	1.9465229095239067e-8	4.310762524717404e-9	1.0930043314871796e-7	2.2244892372569325e-8	8.309685284313417e-8	1.411643363313786e-7	3.0069509315833187e-7	5.974712063983034e-7	9.516003467435752e-7	6.211664769217862e-7	-0.000002634420110725344
"t=107"	-0.000002638811184341172	6.318171484887003e-7	9.275033288069778e-7	5.80582345977021e-7	2.4478234350588934e-7	1.568132831364366e-7	3.980773088940737e-8	1.5380513085361258e-8	3.453109931328413e-8	4.7168528971575086e-8	4.3307919583845944e-8	8.985018506990627e-9	6.649108774681167e-8	6.71328728163445e-8	3.5331183978470904e-8	1.9001329287782198e-8	-7.902917686930522e-8	-4.57616458060528e-8	-8.16431314776267e-8	8.398853634794534e-8	1.5637272443580486e-7	2.674328304363982e-7	5.50144301336708e-7	0.000001111455502300629	0.0000029563466814597206	0.000007247450866665339	0.000017453835911784843	0.00003932929375571881	0.0000854774442857753	0.0001795551886683011	0.00036450082730765665	0.0007142550858310059	0.001347648542788793	0.0024469028860802933	0.0042722181616176025	0.007167719899724756	0.011541087196085154	0.01781316660632215	0.026321291017978976	0.03718569205230282	0.050154216667412155	0.06447487921170325	0.07886347117413595	0.09161215856797655	0.100868085274883	0.10503840717373225	0.10322462162787782	0.09552417900772125	0.08307345342611294	0.06778682579224837	0.051868142676509854	0.03725366533798491	0.025205535468242557	0.01617935281244187	0.009956436716510808	0.005940915068912256	0.003465080267726628	0.001974040237649022	0.0010899108057853546	0.0005804224675484138	0.0002994709239934057	0.0001550075430736264	0.00008376860326020363	0.000048604057825363256	0.000031259123989935134	0.00002215602022392904	0.000018145665494184726	0.00001623698247998906	0.000015499124414120047	0.00001532736092857423	0.000015163564363041004	0.000015465245248424964	0.000015613001394187975	0.000015516800909942674	0.000015180516513280118	0.000015375052507260456	0.000014890083402052667	0.000015779602103971335	0.00001496629947617123	0.000015386706672448902	0.000014853411740234357	0.000013927497183430226	0.000014641314519003856	0.000013880479756922526	0.000013498647609577752	0.000013846903401337762	0.000013068628776147229	0.00001290218486427186	0.000012932943518784157	0.000012647915993535541	0.000012341750041944266	0.000012247205935067562	0.000011985950001180967	0.0000119535486908795	0.000011654053506227058	0.000011583402959036704	0.00001152962378458966	0.000011418732489221206	0.000011416199240499303	0.000011454565060020627	0.000011361795731801294	0.0000114268210628099	0.000011428462704299314	0.000011513441727228901	0.00001158708284321186	0.000011774618940196824	0.000011771224965428928	0.000012071348552189498	0.000012243516650634056	0.00001238077011000982	0.000012596616936089156	0.000012928692353142424	0.00001294197722745416	0.000013048390765879603	0.000013788349667920308	0.000013569241072097782	0.000013875169788346575	0.000014655004139885186	0.000013879623129930962	0.000014925580511637726	0.00001534176071171789	0.000014870806216094046	0.000015806965354525637	0.000014943676766798752	0.00001536692160797326	0.000015168738835336093	0.00001552688631767385	0.000015663059039772165	0.000015419759109791542	0.000015286224919419666	0.000015179961354805371	0.000015537906837725934	0.000016181358784450595	0.000018193328497950745	0.00002217551839911458	0.000031229422242984306	0.00004860571054321472	0.00008375726462106492	0.00015501903088754876	0.00029953465300125437	0.0005803877045027495	0.0010898868443846021	0.0019740533561820595	0.003465062408649189	0.005940917203393736	0.00995638547353217	0.016179479078282544	0.025205462628870134	0.037253627697069525	0.05186811310392603	0.06778689070779187	0.08307323874635786	0.09552431026162556	0.10322462281337219	0.10503855378742033	0.10086801873030193	0.09161214976164878	0.07886345806652018	0.06447487193701451	0.050154104089304874	0.03718576795173245	0.026321345124196927	0.01781318564405765	0.0115411380449022	0.007167613577376608	0.004272367962235513	0.0024468274752847963	0.0013476295626334567	0.0007142266860766799	0.0003645335646924597	0.00017953192797814932	0.00008551157605818371	0.00003931879602225852	0.000017446423842826242	0.0000072650135892748935	0.0000029372635726998553	0.0000011206295258414656	5.558949169870431e-7	2.6641032047081126e-7	1.7318695400003747e-7	4.5644659829591205e-8	-4.6626769667490464e-8	-9.600445505242305e-8	-2.4746388271879027e-8	-3.859035369035979e-8	7.898609444279003e-8	5.316660778298399e-8	8.713585775144139e-8	3.6491859090048706e-8	-9.587203253502707e-10	5.357821453166878e-8	-1.5292246247078367e-8	6.853662393169202e-8	5.393699042954836e-8	1.1811842759446023e-7	2.771273572843569e-7	5.355428478459601e-7	9.878545330632704e-7	5.769680766487539e-7	-0.000002614730579941771
"t=108"	-0.0000025938298500172152	6.048168912364815e-7	9.678511503352638e-7	5.528162826395899e-7	3.105379097201322e-7	1.1562342483451005e-7	6.33571914931963e-8	1.0532886118852502e-8	9.245362919685363e-9	-5.7029492350757494e-8	-4.601546266247425e-8	1.2773632374063482e-8	2.0658640020876362e-8	5.256587842783489e-8	4.4217289163484e-8	1.1305726954624618e-7	7.80297787494888e-8	2.1952858086926597e-8	-3.9521597106073614e-10	-7.521530431819912e-8	7.176160643496132e-8	3.816193512307109e-7	0.0000010841512932957542	0.000002838978678698645	0.000006455299016105975	0.000014978096410489528	0.000033602400303922586	0.00007380097473974612	0.00015651453151677153	0.0003196724915380811	0.0006293810184032633	0.001193970646259479	0.0021819221880096107	0.003836373579684138	0.0064825674016602	0.010515410761943844	0.016357573817138094	0.02437174252652141	0.034733226445010534	0.04727696661680125	0.06136504035873602	0.07582713398822205	0.08903439114680234	0.09914151099706048	0.10447417098087008	0.10396131573265677	0.09747444486176882	0.08593446956691597	0.07111937075592378	0.055206451280751634	0.040220981577288706	0.027588148160256898	0.017930759562040155	0.011152694740016567	0.006716670765975485	0.0039523713996829635	0.0022740923318875783	0.0012712751784680343	0.0006851617143641686	0.00035664245556454865	0.0001846782922177992	0.00009831641786495204	0.000055898384304642335	0.000034824543251543716	0.000023820600927093594	0.00001894360190102251	0.000016574629388199646	0.000015696234529127828	0.000015092608803946028	0.000014792719538858634	0.000014976461624960358	0.000015119468840141259	0.00001526704961640757	0.000015460132552380657	0.000015517104358542255	0.00001513776218464713	0.000015114859388876134	0.000014494267568831987	0.000015319211186803905	0.000014376623928780141	0.000014894661589215374	0.000014374136920847214	0.000013280171655360995	0.000014007656161441062	0.000013556257713043252	0.000013069176829638707	0.000013436123405985434	0.000012771442631676067	0.0000124684075835102	0.00001251774334487532	0.000012262355722159057	0.000011892574378724596	0.000011853927897265137	0.00001161470564270406	0.00001152254771197292	0.000011389052795185428	0.000011259228287707757	0.000011264271486788324	0.000011178453935833943	0.000011130230611167136	0.000011251188419159064	0.000011193486979088618	0.000011264069654681741	0.000011323278475083853	0.000011346785029675566	0.00001141819885330797	0.00001172608692578958	0.00001174080295573976	0.000011944844508282593	0.000012231567021681045	0.00001255506211739199	0.000012525138478935993	0.000012707320810378953	0.000013476842020687663	0.000013073576417332866	0.0000134315377098293	0.000014043837242905255	0.00001332823738930955	0.000014456862130973747	0.00001478930266840539	0.000014414228972969845	0.000015331845235277974	0.00001448998458675188	0.000015096954136484264	0.000015101087407098923	0.000015510783042183007	0.000015499162044685377	0.000015289056310319182	0.000015137443435508935	0.000014838631079761022	0.000014944482580547813	0.000015048008053186734	0.00001575072213766404	0.000016480070017754755	0.00001898311801684649	0.000023773135209514962	0.00003482997452231018	0.00005599409821355206	0.0000982620567350212	0.00018464459796385668	0.0003566640055872039	0.0006852123239341479	0.00127122877847341	0.002274059010379026	0.003952385736065045	0.006716724029945276	0.01115258541951858	0.01793089089807709	0.027588157639513944	0.040220883369119775	0.05520644610883363	0.07111924922320556	0.08593443899885478	0.09747454555703694	0.1039614475096281	0.10447415054312459	0.09914146548899128	0.08903435416625582	0.07582709936362286	0.061365003347549796	0.0472770971489298	0.0347332333843684	0.02437176657961193	0.01635750257217994	0.010515495907194916	0.006482441522614235	0.0038364851536657474	0.002181938228425384	0.0011939522573330974	0.0006293281258562544	0.0003196877834510392	0.00015648703984083578	0.00007387642457645782	0.000033576802908608094	0.00001494673674740099	0.000006481895533427817	0.000002832049770140621	0.000001093239517802047	3.7434555355542187e-7	4.201516778934433e-8	-2.428347856131552e-8	-2.3106169644293573e-8	4.61498766979318e-8	4.7368513445000815e-8	1.3055025849251223e-7	-4.071236792135835e-9	8.057597578048359e-8	4.0227115638558075e-8	1.0022823015987115e-8	-1.4100118517212934e-8	-9.765869535272031e-8	5.640413691665458e-9	7.510156496692844e-9	6.783076123006992e-8	1.6173271477626372e-7	2.52991087079657e-7	5.781373768609654e-7	9.235448563682525e-7	6.725366289428436e-7	-0.0000026246481886760265
"t=109"	-0.0000025944251141885033	5.947714826204376e-7	9.508279920078522e-7	5.457471986547446e-7	2.72888803998228e-7	1.5389875862581448e-7	7.217180797436384e-8	5.917146994605105e-8	-1.0882306833437383e-8	4.413519649748565e-8	2.218442107793095e-8	1.498244761588552e-8	-3.3686239353514225e-9	-5.896740817856738e-8	-7.3509878184552235e-9	-1.294369840199039e-7	2.29470886736749e-9	5.1989543004005156e-8	1.3996061321019937e-7	2.780542908142891e-7	3.6265733316387383e-7	8.666075677066232e-7	0.0000022011847037317622	0.000005317934579029959	0.000012862438522054376	0.000029246576450647765	0.00006424698389406736	0.00013627782898717467	0.00027942243427125923	0.000553605060604534	0.0010572581953243176	0.0019445317853745703	0.0034412306586355523	0.0058547852827246505	0.009567629492990837	0.014999820973278455	0.022531866865452055	0.032386866201342346	0.04448338429221621	0.05829209487414433	0.0727559148325031	0.0863342845149574	0.09721071237300105	0.1036477642205309	0.10441864928899647	0.09917669699422593	0.08862486679292036	0.07437959452443177	0.058567561282342195	0.04328277902222266	0.030100091159803832	0.01981134117621164	0.012457805446279946	0.0075731492255234345	0.0044943970140786105	0.002610901546654887	0.001476908351727313	0.00080563640183684	0.0004241868576210228	0.00022025950793780336	0.00011627485376042301	0.00006525244833521793	0.00003934486134049564	0.000025776755661732764	0.000019505255759888485	0.000016576051955374815	0.00001569825406522174	0.000015078457884509788	0.000014999048839836604	0.000014919922352918391	0.000014763459381672561	0.0000147887849439865	0.000014973576328403126	0.000015126022655631566	0.000015265840677680664	0.000015238687690155572	0.000014877580602923324	0.000014718070149521978	0.000013944238613672333	0.000014715766272432873	0.00001371610186817751	0.000014275442083655498	0.000013998966352457565	0.000012998667042185552	0.000013546153604604427	0.000013148514438232617	0.000012702456514745997	0.000012984795351944634	0.000012423172730979815	0.000012053984579485366	0.000012047233041156957	0.000011917996809440723	0.000011531513245510716	0.000011448643893574584	0.00001135215133796219	0.000011199025010344421	0.00001114956733749839	0.000010990361637097656	0.000010986358951914355	0.00001101231192690566	0.000010899594344970787	0.000011046586666729752	0.000011048361626797565	0.000011046531381286862	0.0000112650439916262	0.000011376532307982856	0.000011376122282191758	0.00001160893015506037	0.000011825693791545078	0.000012110546626864505	0.000012051899054510429	0.000012361693617846115	0.00001307376883186162	0.000012642423536379788	0.00001314723361311998	0.000013626313430714632	0.000012939622589192012	0.000013957098335293239	0.000014212017293679935	0.000013849327559434244	0.00001468942725191269	0.000014002697557247146	0.000014711292510072305	0.000014848582572168922	0.000015236624434256107	0.000015236128869111631	0.000015099710739208128	0.000014946886344291421	0.000014792531352503246	0.000014892209033612325	0.00001480090305616688	0.000015066374587369147	0.000015043198113628975	0.0000157983646724702	0.000016432407963229423	0.000019629041738578046	0.000025755542277572374	0.00003922482850104991	0.00006534056278828526	0.00011625137292503585	0.00022029059696415665	0.0004240919065383597	0.0008057393839109306	0.0014769290462904872	0.002610842765915833	0.004494322867839462	0.00757327092726201	0.012457723987891134	0.019811453296981307	0.03010005077604072	0.04328280394273065	0.05856735446845218	0.07437972316445507	0.08862462673604299	0.09917691841977705	0.10441859596479497	0.10364786318885444	0.09721074190670298	0.08633427800817994	0.07275580438083773	0.058292064369187435	0.044483351410447125	0.03238700125860561	0.022531897344976293	0.014999760342530477	0.009567709977564842	0.005854761628469207	0.003441188700445519	0.001944594678626843	0.0010572482481765455	0.0005535816884397748	0.0002794216389081505	0.00013621270319641443	0.00006432620383123311	0.00002927240331618286	0.000012827608660614942	0.000005325823085766679	0.0000021733237128840344	8.728246614353452e-7	4.0831523151485527e-7	2.1739842115398034e-7	1.6436151373255825e-7	5.2573085551621546e-8	-2.9911496612911037e-9	-1.2728223774960412e-7	1.634215673895767e-8	-1.0014273521541384e-7	-2.880570582064479e-8	4.343199710987733e-8	3.575317464310501e-8	8.944842644353912e-8	-2.4522292640938304e-8	1.3252910990857458e-8	9.523968469427047e-8	1.1026457424900826e-7	3.378213747629033e-7	5.135613359019686e-7	9.800468158127629e-7	5.407808180146745e-7	-0.0000025642096673772485
"t=110"	-0.0000026065871866487456	6.271319487050064e-7	9.311555075885991e-7	5.609993616317865e-7	2.5265707681576544e-7	1.1227734886265495e-7	5.266345348697854e-8	1.1596074100950204e-9	3.3282790745658986e-8	3.1296978342254533e-9	8.084657210361001e-8	4.3278871486585047e-8	2.5176765894308062e-8	5.880888365172865e-8	-6.63780159726457e-8	6.430145316205227e-8	-9.264258604702036e-8	-2.9021625991276778e-8	3.9642186644428534e-8	2.3162385553998632e-7	8.936898783229452e-7	0.000002051192683150127	0.0000047319640626986015	0.000011040238894755028	0.00002500252283055282	0.00005529605127296833	0.00011844272874428352	0.0002445766235082969	0.000487191652667196	0.0009352793215550159	0.0017304485872488007	0.0030828133495326426	0.005281999809308657	0.008694764229304042	0.013735048027120667	0.020797986825242032	0.03014928560489949	0.04178122778453308	0.05526700770187787	0.06966461915655608	0.08353186955755931	0.09509403768924918	0.10256943070450275	0.10459599066935432	0.10062265903307221	0.09112575240494292	0.07754477449944519	0.06193242860991177	0.04642673736522618	0.03273539041145912	0.021822755240319403	0.01387745941402685	0.008515858251894937	0.0050963896032448774	0.0029883111821206176	0.0017087989220022637	0.0009436205932937813	0.0005028454164232032	0.0002619266935518505	0.00013790867140395235	0.00007660847031631945	0.00004505805960541842	0.00002874995240875755	0.000020674429370370895	0.00001678412386252326	0.00001543182269780896	0.000014702619963391506	0.00001490891746802614	0.000014807454688625654	0.000014890969718961422	0.000014914753948769288	0.000014783829739517529	0.000014686392913243473	0.000014721100568659828	0.000014705989036523093	0.000014842074130050342	0.00001478938914567518	0.000014489088803859573	0.000014252827355676345	0.000013409814137999021	0.000014172827408232003	0.000013272577847889266	0.000013882822335831158	0.00001364503159984043	0.000012643696100100854	0.000013133925115926814	0.000012655309315157126	0.000012245116560949398	0.000012477409756739277	0.000011970779320136238	0.000011675348406736674	0.000011602638169128099	0.000011521326208518978	0.000011250330004708431	0.000011110737494268719	0.00001113730444368688	0.00001095688825436536	0.000010934246895022426	0.000010850428064812512	0.00001075450949017398	0.000010867315370033381	0.000010751839063960489	0.000010860078802354955	0.000011070662714107726	0.000011021879007477864	0.000011189250308518695	0.000011315699285696645	0.000011483522881938768	0.000011669495789790041	0.000011582538307686185	0.000011963189378239036	0.000012520837752827418	0.000012141849498714663	0.000012732805511395107	0.000013150026026309547	0.00001260845239137165	0.00001365149419152445	0.000013881232625578832	0.000013341622250195861	0.000014078831812702752	0.000013499915469727952	0.000014200242586581702	0.000014492878738781023	0.000014807618779810738	0.000014869367401471045	0.000014717165562450063	0.000014646633054615776	0.000014670955188367252	0.00001479844967644528	0.000014850550984046862	0.000015020113283359393	0.00001476070258565887	0.00001493616842140888	0.000014611025316857429	0.000015625149303311048	0.000016594448743911805	0.000020736358820827583	0.00002882103972090544	0.000044936301944686896	0.00007665900431164108	0.00013786325763509577	0.00026206270357775896	0.0005027055828814575	0.0009436376915809008	0.0017088463489922656	0.002988311197415494	0.005096307315842874	0.008515971800336142	0.013877375309156226	0.021822810280776594	0.03273545159018476	0.04642666656411598	0.06193227144577362	0.07754474448296067	0.09112581150042964	0.10062277388404883	0.10459590554522047	0.10256948116944387	0.09509407960183613	0.08353172843707668	0.0696647100142268	0.05526696288898747	0.04178129194410474	0.030149337223880912	0.020797992544060784	0.013734975394097515	0.008694803614503477	0.005282004182924793	0.0030827592385863634	0.0017305237754464686	0.0009352753038210926	0.00048718303887451686	0.00024461232816841427	0.00011835622200240259	0.000055318773190426995	0.000025021943092728982	0.000011024225729849846	0.000004775750720220628	0.000002042053495743268	8.301226261941963e-7	3.0210540680197795e-7	1.5646511530853502e-8	-4.4775324448131926e-8	-6.073281999530167e-8	5.321363361066034e-8	-7.164636250944767e-8	7.477151975354701e-8	2.4562102685088405e-8	2.115915331835083e-9	7.15357934000238e-8	5.587745821600265e-9	8.425225328512198e-8	2.9332388851166513e-8	-3.447386887067694e-8	1.7020914966359157e-7	2.08832353743027e-7	6.138946131439837e-7	8.974285977680907e-7	6.505001012291345e-7	-0.00000262374980586344
"t=111"	-0.0000025923091593327285	6.094943286738541e-7	9.889432707188561e-7	5.388686783458496e-7	3.0994699828923444e-7	1.3014235311636924e-7	5.3710604963619346e-8	2.7509122202395986e-8	2.884251404378091e-8	5.0351207647736373e-8	-7.032745941160101e-8	-4.852751789297116e-8	-2.7934375368410258e-8	-5.946158687653025e-8	9.253464239300513e-8	-1.677566041635714e-8	1.6975334404811804e-7	1.4123488489836689e-7	2.5793930702455725e-7	6.42229297187491e-7	0.0000014639333164589985	0.000003868101122739276	0.0000094164210161507	0.000021689653429968203	0.000048026010690427334	0.00010307069792581114	0.00021350460284419448	0.00042771210611780575	0.0008263744761400904	0.0015389954273472561	0.0027593846111416687	0.004759465997209555	0.007890471753026818	0.012559018464949778	0.019169398471901467	0.028021339033596715	0.03917415227228216	0.05229956396887436	0.06657092011533483	0.0806468244307923	0.09280743865428842	0.10125078728461112	0.10449839540851302	0.10180442549607382	0.09341965565138244	0.08059409886450841	0.06528183719584035	0.04963685343471991	0.03548686703672177	0.023965830332462357	0.015415152126123655	0.009550190557900073	0.005764116131833141	0.0034098003704519098	0.0019698837981404482	0.0011016664268299614	0.000593838274950631	0.00031076627019899217	0.0001636197926070393	0.00008958636379030605	0.00005182611658616221	0.00003258333538658231	0.000022415556938937264	0.00001761328345117885	0.000015678766619453555	0.000014681229717483646	0.000014648430466945861	0.000014275187409040768	0.000014675939868258325	0.000014776017719819734	0.000014799190413028462	0.000014810981233903675	0.000014611515922191565	0.00001433650031879008	0.000014295514531026399	0.000014172884886365367	0.000014328397748730737	0.000014278509662180028	0.000014129674039131679	0.000013946541910891952	0.000013132378336555561	0.0000138329618387667	0.000012881394739094887	0.000013395767542778714	0.000013202014195523581	0.000012124924472334264	0.000012629296106902999	0.000012114250549033478	0.00001171607911221173	0.000012051426136139298	0.000011554354308662695	0.000011306284030454528	0.000011285823090512181	0.000011248161280397184	0.000011093954130680928	0.000010817592122958075	0.000010873920132103976	0.000010789499914509726	0.000010725387781906903	0.000010739749636612395	0.000010607621949709767	0.000010764261571094558	0.00001080085383664553	0.000010764151692876922	0.000010996525004136615	0.000010969845846253712	0.000011243985252651356	0.000011342271392877912	0.000011295623670970478	0.000011593790411157379	0.000012017677036291197	0.00001169304668247051	0.00001220791416156608	0.000012548194734507412	0.000012114632743753795	0.000013228976060597475	0.000013438659599684932	0.000012867283426754028	0.000013740151166952153	0.000013215747028949565	0.000013852540189596141	0.00001419055902796007	0.000014275836522692487	0.000014354638318891944	0.000014150278718316756	0.000014291367843255465	0.00001442030118437021	0.000014588430526485396	0.000014764608415429592	0.000014839292836521523	0.000014659107208547795	0.00001470895250010873	0.000014271808958299381	0.00001475124360827973	0.000014522338435463134	0.000015892147144480617	0.000017462865612327683	0.000022400154705670694	0.00003268380294607631	0.0000517635834306196	0.00008965368857383194	0.00016345860005595458	0.00031093679241633865	0.000593773339426118	0.0011016676591109054	0.001969884263053223	0.003409814872690875	0.005764020552912252	0.009550290654041338	0.015415101294422029	0.023965884245003122	0.035486849936477105	0.0496369235805002	0.06528157185768046	0.08059415133918568	0.09341968382208354	0.1018045063006725	0.10449840287399248	0.10125073390793704	0.09280757430927067	0.08064666751438576	0.06657084948857783	0.052299643816984376	0.039174263624753736	0.028021302779418167	0.01916941989728327	0.012559026676906115	0.007890436212991125	0.0047595018486285	0.00275933374114401	0.0015390105841872614	0.0008264067946343046	0.00042768136413973146	0.00021354446381183223	0.00010301749766583601	0.00004805990322487297	0.000021707576912000093	0.000009361619305980895	0.000003883160733186841	0.000001530122342385809	5.635298150341583e-7	2.7893352527730286e-7	1.7248461969820994e-7	1.3785953434375386e-7	-4.447638590754366e-9	8.5391247628408e-8	-5.254570933921343e-8	-2.8876810498346117e-8	-3.305758911054113e-8	-8.549095520393735e-8	4.469699355080792e-8	-9.593016492281947e-9	4.369422257344269e-8	1.4678695658965069e-7	3.583718843902517e-8	3.56188295191906e-7	4.853742537891392e-7	0.0000010358356258288737	5.958946616146932e-7	-0.0000025918546440184542
"t=112"	-0.0000026435437648908433	6.229570511662175e-7	9.422275154546966e-7	5.899006823018027e-7	2.6074163650413595e-7	1.6377015699120534e-7	8.105136151126402e-8	1.0392084781596367e-7	4.822218835354164e-8	-1.6084279352845954e-8	3.9777943716678976e-8	2.827581613296104e-9	-2.2623996565052096e-8	-5.6383002711157815e-9	-9.635509479188897e-8	5.051373219711053e-8	5.426509241956978e-9	2.4459361458450957e-7	6.328646763309465e-7	0.0000014383005348950206	0.000003485408986203531	0.000008027444442171294	0.000018460437664624685	0.0000412018544372339	0.00008938481991660474	0.00018647719881970115	0.00037577754598916435	0.0007298352079309067	0.0013669669820111086	0.0024664608436679725	0.00428337654058164	0.007152167241163743	0.011468600811018193	0.017641884845365996	0.02600108204391882	0.03666669795840549	0.04940133518787537	0.06348875346815952	0.07769508277624448	0.0903699452740665	0.09970708566196984	0.10413085719401471	0.10271540660630463	0.09549251300070127	0.08350839177708003	0.06859386782031951	0.052896966895590314	0.03834734130988704	0.02623878428146109	0.017073720915253943	0.01068210974549022	0.0065022924393625114	0.0038785011708659667	0.002263438244599736	0.0012818579775341066	0.0006988621891410585	0.0003688151107332782	0.00019426923408016883	0.00010479460309109623	0.00006004180432706008	0.00003678485605973503	0.000024205046176284384	0.000018656278773732105	0.000016111499658411077	0.000014986531578942142	0.000014697864342383404	0.000014103131917853062	0.000014410486323446214	0.00001412600363415173	0.000014341693152730706	0.000014553168659059423	0.000014555867611010243	0.000014504767547385278	0.00001435824149298437	0.000014041837435030402	0.00001397250137480377	0.000013757353113486026	0.000013948128165353069	0.000013943341490185723	0.000013943122348036852	0.000013741310669890261	0.000012844117397770027	0.000013286334033413283	0.000012338849475601599	0.000012814184126019867	0.000012737977351795493	0.00001159368630987423	0.000012141661853037888	0.000011762018438554733	0.000011263734833288908	0.000011661217611647068	0.000011270704503796303	0.000011061046059746005	0.000011006549223258055	0.000010848660151885348	0.00001086387432025493	0.000010651946940276602	0.000010612054134995219	0.000010616319972234223	0.00001056744935867826	0.000010670628525000225	0.000010580654119851651	0.000010600668810756275	0.000010732298331039836	0.000010685662168330445	0.000011003009089960436	0.000010963708892530732	0.000010999997335447986	0.000011269438313088465	0.000011708911178853754	0.00001129201132699098	0.000011744042693440093	0.000012080872181741142	0.000011674563571539842	0.00001273959563374838	0.000012800330700613038	0.00001230101026550301	0.000013352005696298797	0.000012896314246724216	0.000013609666231206852	0.000013972591043298621	0.000013876128502010587	0.00001399580977068382	0.000013730939653733287	0.000013997439726409766	0.000014090447027048647	0.000014335397590770071	0.000014562911592741479	0.00001456317648351746	0.00001446909326652257	0.000014409685099692204	0.00001408527998147946	0.000014408464520276887	0.00001402777840442404	0.000014824086016385074	0.000014810810044951772	0.00001629807378700221	0.000018597511063256356	0.00002418288588479367	0.000036826718652904766	0.00005995824132387639	0.0001049563293673561	0.00019408710892709902	0.00036891608614741944	0.0006988135942403995	0.001281870718233935	0.0022634209836760455	0.003878545262344768	0.00650223926693394	0.010682181772699861	0.01707366060056692	0.026238794947439303	0.038347354207598716	0.052896992912687124	0.06859368983071634	0.08350845364298776	0.09549245541870133	0.10271557529077324	0.10413084024348707	0.09970701393364167	0.0903700552705865	0.07769492351114982	0.06348865739218357	0.0494015125780396	0.03666670779447334	0.026001099138793005	0.017641888821271934	0.011468697434231734	0.007152022690232851	0.0042834719195207205	0.002466385945611216	0.001366972206414907	0.0007298643193712762	0.00037579121504360824	0.00018650397566932764	0.00008931165901882032	0.000041206323910025766	0.00001851536405550469	0.000008015338147204787	0.0000034385996083852177	0.0000015071059317195434	6.068414368787245e-7	2.0520890398056935e-7	3.298159001463574e-8	5.557593474314615e-8	-8.520480210272297e-8	-1.5274800202469407e-8	-1.249522263435665e-8	-4.67184380070762e-9	5.2607631362278084e-8	-5.409430425817874e-8	7.128699697211971e-8	8.809610108073684e-8	4.9798241197329673e-8	2.6388395013565713e-7	1.7578810751484042e-7	6.377977530558354e-7	8.992777533745056e-7	6.434342028072138e-7	-0.000002642223772109098
"t=113"	-0.000002597864903308711	5.747309446135773e-7	9.515194877574018e-7	5.466985838475935e-7	3.2562947849257284e-7	1.1417958412085483e-7	1.1074139183442355e-7	-1.8602286600000184e-8	-1.0123993754440619e-8	1.0863028920837792e-8	6.916151651381597e-9	3.3674909527547925e-8	4.971922840102394e-8	8.895785352791563e-8	1.3696272838092938e-7	6.743756519878019e-8	1.944035727952098e-7	3.9725715905714054e-7	0.000001059527726998688	0.000002812454127809616	0.000006868430909023893	0.00001606079266347482	0.000035820341506398456	0.00007774945691363389	0.0001625870977046695	0.0003293533406145688	0.0006435597065640453	0.0012131489945644836	0.0022029689199426494	0.003850972271275288	0.006474396064638066	0.010457923106697464	0.01621232907461878	0.024089552000066128	0.034262411784983904	0.046578586094775276	0.06043063241699209	0.0746955838153468	0.08780098270573733	0.09795228763035169	0.10349892043093234	0.10335449063201574	0.0973319951700915	0.08626661643151112	0.07184732655245607	0.056191580475876246	0.04130654285454838	0.028638390119304913	0.01885689020054837	0.011917225488413341	0.007315050868432205	0.004398749885574871	0.0025923570551849018	0.0014852870100955373	0.000819615756032066	0.00043730701642619163	0.00023049732351432262	0.000123501776005841	0.00007023032196862289	0.000041558625504145574	0.00002654916644340144	0.000019748405185482376	0.0000161739599894295	0.000015111554366953328	0.000014679358191327374	0.000014159692482196284	0.0000143977731763556	0.000013877184471766668	0.00001412690216040513	0.000014013327724105018	0.000014049444457597815	0.00001420128943852017	0.000014311399511246492	0.000014317723288415074	0.000014224053326405972	0.00001387281700759857	0.00001377818452330537	0.000013515936603480938	0.000013663666094898552	0.000013557837746591694	0.000013551327230576504	0.000013212761295733344	0.00001248771905115742	0.00001281090640414817	0.000011814284926692231	0.000012244914396442041	0.00001237919340368876	0.000011290319909318391	0.000011663159287800262	0.000011424484475441865	0.000010935937007849894	0.000011334750277480765	0.0000108931919562405	0.00001064327844146895	0.00001077694620088554	0.000010589162850016542	0.000010551887284160344	0.000010481525017369542	0.000010436510218703177	0.000010465916963187105	0.000010423083006028122	0.000010508101724426844	0.00001053175925558314	0.000010482234205411167	0.000010679908200361687	0.000010600156425177865	0.000010693907279812898	0.000010943008991515235	0.00001133861182889273	0.00001087839371149979	0.000011467869465597857	0.000011697471330229803	0.00001129188928383762	0.000012325560858172935	0.000012267028405621438	0.000011822033764707918	0.000012823518740878725	0.000012398199368934826	0.000013218639191014958	0.000013655669965029205	0.000013521974348118526	0.000013694210964088072	0.000013421153071457859	0.000013824640405113442	0.000013889074044426408	0.00001416614576166264	0.000014348657837781609	0.00001429871053648668	0.000014229025900425185	0.000014104949638493736	0.000013949037060534408	0.000014168288726801315	0.000013852855190621405	0.000014412442809530468	0.00001404486022338336	0.000014811980950324433	0.000014993022554810054	0.000016296962441431084	0.0000196748390539625	0.000026555122397353692	0.00004164351692714785	0.00007008635841798672	0.0001236514619630258	0.0002303965458777535	0.00043738113370295206	0.0008195493533226239	0.0014853038384975426	0.0025923756223311667	0.004398711449944748	0.007315063604281247	0.011917272151201419	0.01885689757795872	0.028638329951072072	0.04130650565167737	0.056191563745649264	0.07184733651269004	0.08626660124897678	0.09733202623718262	0.10335437232175271	0.10349917067903835	0.09795217245075127	0.08780099513715445	0.07469545908345532	0.06043068884507574	0.04657859976859746	0.034262497548752435	0.024089531629846617	0.016212298880965426	0.010458026273972187	0.00647431505681173	0.0038509783348414928	0.0022029892257400263	0.0012131124030371199	0.0006435623902366627	0.0003293584785820647	0.0001626590005264772	0.00007771203756812284	0.000035793645374537775	0.00001606732208181416	0.000006882887489512157	0.0000027742993149448836	0.000001088596903286998	4.2134706601526517e-7	1.6697029825429865e-7	4.779780105046427e-8	1.5116670171178015e-7	9.676084922194406e-8	4.550086629695471e-8	5.6027195327601476e-8	-1.5364204797307934e-8	5.829359661646549e-8	-6.065502367036402e-8	-1.027801155295549e-8	1.0916135195770948e-7	6.892847437267591e-8	4.213059534574626e-7	4.737732643977921e-7	9.838807984996478e-7	5.715772752878934e-7	-0.0000026029547491868144
"t=114"	-0.000002615389636528853	6.40106496918591e-7	9.586248623794091e-7	5.6496079847701e-7	2.66286789174508e-7	2.1207543499102144e-7	1.3133689580335783e-8	4.3708891284133244e-8	-3.8526837720098683e-8	-6.496830184943292e-9	-2.1682199369266186e-8	-3.278144311558151e-9	4.730793079499307e-8	-7.00772107009584e-10	7.485701081222373e-8	2.1623423962502386e-7	4.7319987195315605e-7	0.000001058049455604504	0.000002508556391611627	0.00000589979193599266	0.000013623755613645372	0.000030702351214606516	0.00006734033677924245	0.0001418431366959627	0.0002889554354761348	0.0005674885284563391	0.0010756483895816293	0.001965054817529399	0.0034577403253902572	0.005853774422288072	0.009524521913335526	0.014877844352548353	0.02228369072817782	0.03196201023393208	0.04383896984208013	0.05741092994790953	0.07166504722445988	0.08511686198984036	0.09600182578838135	0.102614108410652	0.10372043603496572	0.09892568579000416	0.08885013402658493	0.07502286932019075	0.05950174460171054	0.044351793836333475	0.03116143266646243	0.020767482187708408	0.013259438368496412	0.008208313566802627	0.004975694625190652	0.0029589453758341877	0.0017138814868166152	0.000958109350048475	0.0005166984225235538	0.0002729725116304982	0.00014625870495421633	0.00008219699370459743	0.00004767827286478177	0.00003022170668209867	0.000021127415266941618	0.000016451943958606385	0.000015283891016570905	0.000014331449507243299	0.000013992084435976437	0.000014160683337371971	0.000013727488551329436	0.000014132912345754534	0.00001383054723536059	0.000013896987963279983	0.000013777399670900081	0.000013823679124169708	0.00001396307172318867	0.000014081135723542637	0.000014116024789845305	0.00001408984851780648	0.000013824333964573832	0.000013613246991006633	0.000013159619932090472	0.000013139979591514361	0.000012895546143032455	0.000013174574154284358	0.000012705520607392273	0.000012057492593253727	0.000012417962570898666	0.000011487533865817134	0.000011868183016461309	0.000011954233958832994	0.000011048040001293558	0.000011337677646272581	0.000011116994061532992	0.000010515183663906136	0.000010975656217215857	0.000010715009829853628	0.000010303329980532183	0.000010435281276643948	0.000010387740655870559	0.000010316366484630635	0.000010274204329974168	0.00001026259898007087	0.000010287880435000396	0.000010260527603334069	0.000010290491350928299	0.000010457151783604957	0.000010392463623221104	0.000010413480885929083	0.000010636204962111151	0.000010912167122234528	0.000010523149685637279	0.00001116650192478641	0.000011281670660112653	0.000011089220005255918	0.000012011834517378084	0.000011853162312780441	0.000011442640140524318	0.000012401676174556009	0.00001204895916318005	0.000012767581077932633	0.000013114664552782429	0.000012886105873688436	0.000013197917820839677	0.000013121430414764212	0.000013695893144705096	0.000013748209812258771	0.000014068277797263384	0.000014191859680101615	0.000014009825237693008	0.00001392405422928622	0.000013841375014034263	0.00001380615703938659	0.000013951069102402514	0.000013769340480807024	0.000014159108011391197	0.000013725953311949368	0.00001424335844923963	0.000013889902425123779	0.00001437107243917879	0.000015172899277438034	0.000016605063020702637	0.000021059471175588484	0.00003014756275099284	0.00004780364455270192	0.00008213394227707393	0.00014631755351801612	0.0002728767239059682	0.0005168206728664027	0.000958019991607939	0.0017138641053794368	0.0029589825528225644	0.004975681860351133	0.00820832402514926	0.013259459225978598	0.020767512492683382	0.031161416773934136	0.04435169455239918	0.05950165375317007	0.07502287649079975	0.08885031648833808	0.09892559685737279	0.10372039289418356	0.1026142667305957	0.09600175553794776	0.08511673373283601	0.07166512131249858	0.057410924680087794	0.04383898474010994	0.031962014167530084	0.02228376523190634	0.014877786246663471	0.009524633607940425	0.005853739190972762	0.0034576711443051744	0.0019650673851933087	0.0010756505236688696	0.0005674969043110156	0.00028893745344327204	0.00014187800110698756	0.00006733088578680935	0.00003069534461752621	0.000013637579052261373	0.0000059021780338675	0.0000024930402616751834	0.0000010574055634426927	4.859725692973882e-7	2.347938602431654e-7	2.6039966738444775e-8	1.7227929083318827e-8	5.2908984415900306e-8	-3.543410054263063e-8	2.6524672347427725e-8	-4.852758805906632e-8	3.936662973380578e-8	4.6569950118424686e-9	4.165810141287807e-9	2.0007846135428053e-7	2.2073830907576308e-7	6.659109216267112e-7	9.222223147364872e-7	5.99774482523685e-7	-0.0000025853580192247705
"t=115"	-0.00000260089709636091	6.014470004256367e-7	9.476176048295315e-7	5.521318467982539e-7	3.0676747142521776e-7	4.879042359018371e-8	8.337351120601966e-8	-8.1253336281506e-9	1.0326476418409669e-7	2.2030665958183704e-8	5.68296493197451e-8	6.054213363970717e-8	-8.660029582330253e-9	9.73305351870124e-8	6.301668531438764e-8	2.835496942799054e-7	7.525611366299145e-7	0.000002085701941934026	0.000005089794964496797	0.000011838501433047988	0.000026755999931515895	0.00005854233608204584	0.00012355156049648208	0.0002528539819653952	0.0004995464949618666	0.0009527709957753983	0.0017515487789465656	0.003101849676784618	0.005286479704019631	0.008662689867930395	0.01363350189805379	0.020582194830185085	0.029768555258665397	0.04118890508296136	0.054439149082665006	0.06861833559224162	0.08233713639298401	0.09387414173748665	0.10148595188444764	0.10381347721833245	0.10026529125969896	0.0912434022163614	0.07809828057016288	0.06280723690871393	0.04747082835366134	0.03380297346819805	0.022804876523206286	0.014713601360410777	0.009188516265283497	0.005613515601669228	0.0033662790339381576	0.001971178236074178	0.001115921070968584	0.0006079432824940278	0.0003231152736177245	0.00017310364670453104	0.00009595538547912952	0.000055536127742006336	0.00003467490767872228	0.00002284795839035958	0.0000175611763104655	0.00001567100726407311	0.000014049830627249627	0.000013835213692026116	0.000013574849663910982	0.000013339605809403743	0.000013862622711524608	0.000013603060950995172	0.000013922920894637869	0.00001371494920310301	0.000013845127516343148	0.000013746221207533438	0.000013647163734087364	0.000013710792711174591	0.000013850674273840902	0.000013978456636420944	0.000013774725676207744	0.000013464846248867346	0.00001319912729136341	0.000012650693698379456	0.000012723719342910833	0.00001223469617417372	0.000012765929282898547	0.000012396945568982076	0.000011811838227293592	0.00001210659018591187	0.000011047426319632514	0.000011567162452430502	0.000011646400267739665	0.000010780568778789856	0.000010938251459702286	0.000010825705913264372	0.000010232208191518488	0.00001055517714121379	0.000010484302497948406	0.000010114656306736691	0.00001014200195581516	0.000010160527313174406	0.000010128633308736923	0.000010055277994802658	0.000010018787900967219	0.000010073262706966624	0.000010159586733116122	0.00001011806443196317	0.000010174581897115509	0.000010447828789783564	0.000010603378313822631	0.00001029344595881998	0.00001078657028330543	0.000010905908146452425	0.000010836507144174057	0.000011551073262117129	0.000011513447024102952	0.000011120954334420396	0.000012109781437730227	0.00001180609293371937	0.000012394886193090038	0.000012728725816590902	0.000012348508489856691	0.000012674074059471074	0.000012622150090346729	0.000013262245732392763	0.000013409204703274114	0.000013842715789191828	0.000013937474570346886	0.000013744103026125387	0.000013816013605727484	0.000013694461991731188	0.000013665441820021051	0.000013811918425532532	0.000013739237850307617	0.000013973597341787602	0.000013580079149755342	0.000013890303716457275	0.000013298956602847412	0.000013627806425220435	0.0000138172870224329	0.000014093613059928956	0.000015523644663173464	0.000017658181718616106	0.000022886683474943048	0.00003459869254129888	0.00005553133066638072	0.00009594256945599788	0.00017319507252688826	0.00032299328315121834	0.0006080397404347737	0.0011159136319321972	0.0019710998526710766	0.0033663789711040337	0.005613418353606514	0.009188604905855047	0.01471355339222924	0.022804912824327506	0.03380292049143496	0.04747083199163804	0.06280710653827937	0.07809836400054904	0.09124335686615326	0.10026540452699961	0.103813482188723	0.10148596103283647	0.09387411149266034	0.08233702052008751	0.0686183446164712	0.05443923653705107	0.04118898743146027	0.029768413864404764	0.020582369816885437	0.01363336611762267	0.008662760589795981	0.005286540296255526	0.0031017901187772035	0.0017515152436266002	0.0009527701034557357	0.0004995553709523648	0.0002528579721869928	0.00012357739677093527	0.00005854498980406575	0.000026731305472038613	0.000011855487614509386	0.00000508248995867433	0.0000020764816638374484	7.663777431554664e-7	2.5737434339312415e-7	1.1928564924712504e-7	4.757994609416727e-8	-1.3314734093050618e-8	9.964961666941718e-8	1.6722754292430864e-9	9.228040842579333e-8	2.088042927450573e-8	5.5012415955957294e-8	6.941780950064924e-8	7.380703015424928e-8	3.024942212270787e-7	4.811100422497105e-7	9.77307616389922e-7	6.686423849044942e-7	-0.0000026489331045320696
"t=116"	-0.000002596507829855099	6.11785914372831e-7	9.694520711756027e-7	5.576345061264476e-7	1.985850397456801e-7	1.3542857335568925e-7	1.6430334537353986e-8	8.81035786548523e-8	-5.8108753475671904e-8	5.2745011913657436e-8	3.218138233673784e-8	5.400482061546086e-9	1.1132212729414448e-7	7.397641899054008e-8	3.7069535530065423e-7	7.076928923988035e-7	0.0000018282160318960905	0.000004264438833723183	0.000010021548054850449	0.000022931731998077076	0.000050597875912772317	0.00010765372077492508	0.00022149004682681106	0.0004398554431932489	0.0008432735583392414	0.001559316780103237	0.0027789792582596506	0.004768319504490748	0.007869290140220864	0.01247677777706735	0.0189828499136262	0.02768075118650004	0.038632124918415056	0.05152641131244762	0.06557220007090858	0.07947970759195733	0.09158469501106681	0.10012653863440413	0.10363887115935211	0.10134528432329004	0.09342900101931373	0.08105252640687721	0.06608979488517108	0.050649201133601274	0.036554237292780734	0.024968885869635304	0.016284526398292698	0.010260334040651076	0.006316027090733645	0.0038190231272891006	0.002259711460872338	0.0012943756987401356	0.0007134329077366219	0.0003824273171711967	0.00020430183002106972	0.00011229045786609326	0.0000648772635452044	0.000039226972347039535	0.00002511553834361191	0.0000190406298062884	0.00001587280489590004	0.000014237891489909948	0.00001398545724184963	0.000013193338937456112	0.000013204611059580706	0.000013402246433424914	0.000013198959757154682	0.000013731885072809646	0.00001355724872553754	0.000013988680924281738	0.00001378187899869765	0.000013717366248111595	0.000013659793533515874	0.000013523523196723453	0.000013445626319996684	0.000013232446508859574	0.000013454197033802018	0.000013276403042383755	0.000012982477033407491	0.00001289697671247314	0.000012208372764499487	0.000012415887700290007	0.000011792804979426919	0.000012383760043643832	0.00001202882865103394	0.0000114564743763923	0.000011910005920490185	0.00001066292520479628	0.00001110871553722248	0.000011179804094263446	0.000010510269661145877	0.000010674365475304981	0.000010532484465919367	0.00001002760496426891	0.000010239136929102166	0.000010231138220628822	0.000009970621861699058	0.00000994634271644923	0.00000989772497228536	0.000009882190876719932	0.000009900476410029668	0.000009903042220704705	0.000009903574751501942	0.000009950415978843274	0.000010190779268337558	0.000010305603052929158	0.000010080486074204309	0.000010476609222820343	0.000010727688052436513	0.000010500308942340553	0.000011104648389492766	0.000011180593488369084	0.000010690625247278263	0.00001182961804235827	0.000011504255824856813	0.000012027799212610546	0.000012361023507989621	0.000011846760622491459	0.00001228976469780374	0.000012282325804968686	0.000012892748522119746	0.000012958538509355577	0.00001333758475241531	0.000013402252109995239	0.000013295056780049386	0.000013509122042010269	0.0000133860230372429	0.00001365157830757191	0.0000138102680883323	0.0000137479795238038	0.000013906516351136489	0.000013600085372211801	0.000013778854225598991	0.000013166936106756566	0.000013422123437800693	0.000013185329277853874	0.000013197953230292825	0.000013975639184593547	0.000014287438122484453	0.000015825837385019526	0.000019045938453032818	0.000025111414789669162	0.00003926722883473843	0.00006486182963205689	0.00011223112652503087	0.00020441794509540312	0.0003823038015470237	0.0007134915919816409	0.0012944004671756604	0.0022596182080538707	0.0038191387682289246	0.006315932282782488	0.010260384490268337	0.016284511932222245	0.02496897198423731	0.03655403321928974	0.05064923711422764	0.06608980897296435	0.08105250964929767	0.09342895714059807	0.10134543118154815	0.10363883991755607	0.10012651305942988	0.09158465818571904	0.07947967054329386	0.06557218538565834	0.0515265547951933	0.03863205879864806	0.027680779173462566	0.01898289174876877	0.012476799854181597	0.007869212442207951	0.00476843297038787	0.0027789130076674162	0.0015593037706193025	0.0008432655910421971	0.00043983383173729074	0.00022151190541019883	0.00010764988487499405	0.000050627181548912326	0.000022920342791388215	0.00001003151363787591	0.00000426433961009387	0.0000018009397434459729	7.555042434992387e-7	3.173372876696945e-7	1.1488169571194362e-7	9.479129114975393e-8	-2.2337426797136573e-8	9.779881648963595e-8	-4.636636230515023e-8	2.4279573684893307e-8	3.091579914293874e-8	7.624328068889241e-8	1.045950808187257e-7	2.070179163649044e-7	5.575170943794561e-7	9.904198918775364e-7	5.508178300139832e-7	-0.000002560146900698612
"t=117"	-0.0000026019027928869676	6.234267305726959e-7	9.380476518883185e-7	5.374676046443483e-7	3.288188423766769e-7	1.2763556000994214e-7	1.1248117337547825e-7	-2.1610385925185938e-8	1.045442292735288e-7	-1.4324906594254116e-8	-3.4635977863572975e-8	2.266327558952952e-8	-1.0570930131237333e-8	2.40464121947781e-7	5.107065147447187e-7	0.000001575204250814366	0.0000036997407227845613	0.000008760023314291487	0.00001990671437535063	0.000043879342898844875	0.00009363159047315328	0.00019347228075727863	0.00038651417551127665	0.0007454649886158293	0.0013871104223747155	0.0024876148580439406	0.004296376723579853	0.0071393680771728585	0.011402164961932137	0.017482022644842443	0.02569952636271	0.036173780896331276	0.04868171022832435	0.06253895928896924	0.07656119701637754	0.08915236406035576	0.09855114551298605	0.1032016695371959	0.10215934522628944	0.095393919295787	0.08386768445863146	0.06932862426513553	0.053869779968103826	0.03940676991219194	0.027259001285751983	0.017974582414391538	0.011427909835933892	0.00708921207448876	0.004320818336190468	0.0025809511657618467	0.0014957993696596006	0.0008353134627204772	0.000451359180189459	0.00024110448277503416	0.00013236685600792608	0.000075590119834823	0.00004451125275362067	0.000028235248077379538	0.000020239056580328985	0.00001601964209474449	0.000014762663993250769	0.000013953177750103407	0.000013129915113485602	0.000013392364902498066	0.000013100216741279702	0.000013126957883469181	0.000013448564327389612	0.000013165822290606144	0.000013781709628180039	0.000013479919952374964	0.000013763480418926832	0.00001377122842427525	0.000013598272382786547	0.000013375492266987088	0.000012993990627818697	0.000013034746844553524	0.000012657896772960697	0.000012873346740382985	0.000012918551673513079	0.000012574185666691662	0.000012672628476928516	0.000011925154325798104	0.00001212093537172887	0.000011322060890939234	0.000011893008730057275	0.000011673317681593076	0.000011003746477000753	0.000011550874322696636	0.000010282896987678924	0.000010790023744378097	0.000010865770101786687	0.00001019124130285931	0.00001043841266679113	0.000010289182663214547	0.000009899805247126636	0.00001006618773791157	0.000009984010741370675	0.000009719260446572342	0.000009741677776453628	0.000009775027068337216	0.000009759935422404276	0.000009811784007829338	0.00000976280075981606	0.000009972246637901527	0.000010065572014106294	0.000009821208769467127	0.00001023295485080844	0.000010537891478978878	0.000010141296380439258	0.00001088934320625512	0.000010847643112876781	0.000010245226980676314	0.00001150067539967825	0.000011072467253847584	0.000011616802127134562	0.000011926056313171784	0.000011395251084178604	0.000012018257969148571	0.000012021873920131654	0.0000125756388918985	0.000012603880770845066	0.000012918165850028807	0.000012832255269601411	0.000012703625477561431	0.000012997853406915283	0.000013007160033162712	0.000013492425019911991	0.000013523057536102279	0.000013711046045417064	0.000013835690424568448	0.000013539063274392582	0.000013650409968257726	0.00001317345200368969	0.000013487377959697788	0.000013105189041850984	0.000013096283784208573	0.000013399674512082349	0.000013127934403445174	0.000014012314958566918	0.000014702648952424902	0.000015995074154839806	0.000020320779439031433	0.000028175055631685098	0.000044537767027508224	0.00007559436952309095	0.00013228919389463023	0.00024122616209343306	0.00045132271195380547	0.0008352635164399214	0.0014958772811191068	0.002580795870202768	0.004320985008874456	0.007089135383000822	0.011427932766974624	0.01797461829795577	0.027259064355121487	0.03940655460449649	0.05386976794136733	0.06932861937014101	0.08386765920459338	0.09539405304831716	0.10215929429806869	0.10320186602555914	0.0985509395033759	0.0891523218989353	0.07656113419452226	0.06253915078605288	0.04868160115244968	0.036173902050728235	0.02569945869118384	0.017482053256580365	0.011402200799592865	0.00713930757993797	0.004296447778887713	0.002487615652684738	0.0013870759373280084	0.0007454920993993364	0.00038646739991299306	0.00019351053666594176	0.00009359762991434373	0.00004388301003277473	0.000019921941335709903	0.000008769643438322205	0.00000371380977171043	0.0000015153080911156636	5.629788795147306e-7	2.3245105118530063e-7	1.2444177799331158e-8	1.8769982790267647e-8	-1.2195213805465954e-7	8.999031597678453e-8	2.546259925129135e-8	4.0661091271765315e-8	4.586355406566156e-8	1.792852669657563e-7	3.175299262414555e-7	5.739206619947979e-7	8.557471825598739e-7	7.053783294130866e-7	-0.000002638152617473466
"t=118"	-0.0000026260200644001586	5.8208940045823e-7	9.401205048886752e-7	5.532780925632252e-7	2.839316054492613e-7	2.0989754168088126e-7	5.519762813488427e-8	9.885522667119062e-8	-2.988588487795596e-8	3.407289828061266e-8	7.492243925266706e-8	5.9131910035148394e-8	2.414897588565168e-7	4.699136358921052e-7	0.0000013237391091047712	0.0000030501998977694456	0.000007398555587512234	0.000017027131493874137	0.000037941489699711006	0.00008145887581445521	0.00016919657840330782	0.0003397491699627109	0.0006585872451577712	0.0012325073444843238	0.0022239268648233113	0.0038663748382029572	0.006469314522173586	0.010406979730554489	0.016077392989144235	0.02382329696452501	0.0338152313710105	0.04591184379064428	0.0595328631738663	0.07359993063598158	0.08659469214906801	0.09677250303823615	0.10250925648042863	0.10270690115029768	0.09712691607724255	0.08652379492867868	0.07250231003506324	0.05711675790766246	0.04235170723384618	0.029670796579872816	0.019785772727377027	0.012697456606821533	0.007938244125053506	0.004874354018926663	0.0029378723260471418	0.0017229718292670615	0.0009740570730313314	0.0005309358453851054	0.0002851966893265834	0.00015621735932269676	0.00008796593793136687	0.000051640772315342254	0.00003216211991463602	0.00002147444927280695	0.000016665777271329674	0.000015003028483229208	0.000013499053760579471	0.000013247328752297172	0.000013314289287524872	0.000012853169895077343	0.000013301781226493503	0.000013220465364227607	0.000013064815428176502	0.00001354587298885157	0.000012999978906469423	0.000013575312847957655	0.000013487963869018849	0.000013486052498623557	0.000013435377261949988	0.00001320214461564273	0.000013151094416019582	0.000012605282049271693	0.00001265922606852321	0.000012344170697398127	0.000012404865962434286	0.000012619837652882993	0.000012257198435450256	0.000012357597391043917	0.000011537199378186536	0.000011737467391692569	0.000010940284788651944	0.000011378265077799377	0.000011250577453325583	0.000010584886858122644	0.00001126418582608757	0.000009980036124734859	0.000010422027738821171	0.000010595709393212971	0.000009915044962283126	0.00001025008152744089	0.000010012954969940147	0.000009595090296077302	0.00000983313938429653	0.000009857246016542476	0.000009664116985885762	0.000009662178690361678	0.000009728800360098155	0.000009562434184817725	0.00000986296752192306	0.000009880733341627312	0.000009585716609028516	0.000010033035021783654	0.000010233108538759694	0.000009826903592524694	0.00001066676216565643	0.000010417439278764817	0.000009967180077841142	0.0000112663036101468	0.000010688430066463361	0.000011165676029767369	0.00001142850592272815	0.000010926407501998803	0.000011630857085997981	0.000011670148224562915	0.000012252278730140453	0.000012347626716091575	0.000012556164023513894	0.000012384673207410657	0.000012370172776221544	0.000012661259495061472	0.00001264445301962791	0.000013118708801607148	0.000013149649107369044	0.000013563809753702749	0.000013458568769553203	0.000013417991611808233	0.000013567054975460735	0.000013138614255558956	0.000013418031108325401	0.000013038429338196877	0.000013246994456150851	0.000013329360615377261	0.000012860822027893626	0.000013340382654436489	0.000013115015777720451	0.000013631872846198156	0.000015007040336079136	0.00001656774299407804	0.00002153549695804724	0.000032141137644492446	0.00005165915038707336	0.00008804124446937234	0.0001561063285583364	0.00028520500850826025	0.0005309565558272444	0.0009739960823301752	0.001723088846898424	0.002937739644045978	0.004874525306438615	0.007938148771145292	0.01269749552983912	0.0197857052722078	0.029670895170704648	0.042351586481609305	0.05711671609536495	0.0725022403254264	0.08652389617019429	0.09712688964083782	0.10270694965970162	0.10250944444666565	0.09677231369343553	0.08659456451228142	0.0735999636248803	0.05953294930233244	0.04591183765515228	0.03381526482637642	0.023823333519271572	0.01607736161312745	0.01040705820352028	0.006469211704589695	0.0038664166711137593	0.0022239661533203225	0.001232464920797427	0.0006586166072367616	0.00033967734427520213	0.00016925512956955657	0.00008147140346181914	0.00003790315701712732	0.000017027482316023246	0.000007403141113582201	0.00000309105469797899	0.0000012884412782243615	4.658010575031568e-7	2.364624756001632e-7	6.415375997104178e-8	1.5245017448428655e-7	-7.060634810152067e-8	4.393539720926043e-8	3.878910681542891e-8	1.0439949882368182e-7	1.47493640856311e-7	3.233741706631932e-7	5.331292686205913e-7	0.0000010377320713850224	4.341861772338973e-7	-0.0000025581465672441794
"t=119"	-0.000002626537264349693	6.069672753294952e-7	9.520044536026617e-7	5.985032685007496e-7	3.128834586973994e-7	8.97226681839669e-8	1.0222118129732394e-7	-9.805985357047575e-9	1.000109906001967e-8	-4.519033480754331e-9	2.296943557578146e-8	2.1136157279944e-7	4.574930116962861e-7	0.0000011762924043701162	0.0000027067615108178344	0.000006481165483962492	0.000014749973041960907	0.00003282745696031597	0.00007065708512754565	0.0001475921965524707	0.0002980662753366836	0.0005811788952427843	0.00109429162576824	0.0019866309018601314	0.003476027410940663	0.005855050464760536	0.009485820913530896	0.014764361532519032	0.022050692749024603	0.031559839682079316	0.04322459241866328	0.05656512085433729	0.07061029351170278	0.08392892627086102	0.09480764229577543	0.10157216761287002	0.10298733520246883	0.09861613704788419	0.08900369892416349	0.07559231840285752	0.060371936065178766	0.04537537561621896	0.03220022702785896	0.02172090491568124	0.014073767821196403	0.008866956667345272	0.005484365465376784	0.0033345197244115665	0.0019770633870890286	0.0011308659823533462	0.0006234249987957519	0.0003370198832574056	0.00018347265058005213	0.00010290978319626998	0.00006051665019513042	0.00003647384428395739	0.000023540387482201552	0.000017905389083749945	0.000015014547768976705	0.00001337324919914451	0.000013318748406820902	0.000012695574549859145	0.000012691376404361243	0.000013313023483729758	0.000012949435607811921	0.000013232305601573735	0.000013419262766767304	0.000012924307467576668	0.000013516412215031082	0.000012971274071627015	0.000013085791801592528	0.00001308237627573039	0.0000130549743618813	0.000013183216599710335	0.000012880756051991682	0.000012975005799109596	0.000012528155579283329	0.000012448070318860083	0.000012136137263807356	0.000011974592044938781	0.000012125143167840413	0.000011800400772310482	0.000011997070422986589	0.00001123157027693722	0.000011297844102697852	0.000010500176592098676	0.000010921532522023547	0.000010924982421278706	0.000010277097604483032	0.000010937786574682917	0.000009691251237620158	0.000010077023664734064	0.000010347735798554858	0.000009546852289044061	0.000009964237388415675	0.0000098717630818701	0.000009442493746680825	0.00000967817870212162	0.000009743984099475078	0.000009586057448829344	0.000009451397041337906	0.000009878529651174972	0.000009665185119023256	0.00000939782812070522	0.00000988165204585112	0.000009956557149970457	0.000009586769795011385	0.000010337954954198203	0.000010001389431857355	0.000009715159756784608	0.000010953144635950096	0.000010348391342174246	0.000010797381863048017	0.0000110533491892717	0.000010439936714790043	0.00001125554199088441	0.000011362999115083205	0.000011852071554296906	0.000011925327370043703	0.000012021496975767043	0.000012026047680913088	0.000012156064611024142	0.000012407812909565052	0.00001249281276261005	0.000012960391417515815	0.000012926171899074745	0.000013207808451487502	0.000012941997551196849	0.000013205761396739568	0.00001312175419088124	0.000012935993775609056	0.00001338952915064251	0.00001308405767019849	0.00001336553935804563	0.000013231177802608407	0.000012933803583359271	0.000013314470899805642	0.00001263842012910743	0.000012849731627628813	0.00001318134005334759	0.000013410210435993442	0.00001504628892234905	0.00001786683759574803	0.000023556364219023962	0.0000364780418694588	0.000060458394708584606	0.00010296181228042212	0.00018350611400674843	0.0003369521069785941	0.0006235044584200766	0.0011307771353824547	0.001977156567737892	0.0033343831742564944	0.005484434188601561	0.008867001704724986	0.014073750318567724	0.021720886870170153	0.032200250827226884	0.04537534747091432	0.060371831310025326	0.07559235790227625	0.08900364240536107	0.09861625593769008	0.10298729777169569	0.1015722344752662	0.09480761659271841	0.0839288064592757	0.07061035149133155	0.056565105535476556	0.04322466857574381	0.031559778775822944	0.0220507989638401	0.014764290603242136	0.009485903551900599	0.005855010771589231	0.003475961114438708	0.001986704865013733	0.0010942691064139698	0.000581248210111518	0.0002979928878598104	0.0001475699278650211	0.00007071419782367361	0.00003280852225573394	0.000014748401679143264	0.000006472996697870492	0.0000027087153028348965	0.000001179669896322899	4.503440248493362e-7	2.409386951063297e-7	-3.151850780369614e-8	8.871212875405377e-8	-6.154461928975508e-8	1.5624714078121826e-8	6.461031998306055e-8	1.5291396382455247e-7	2.6942962361165e-7	5.961626210471138e-7	8.646077471752278e-7	7.96006045189479e-7	-0.0000027202646895041482
"t=120"	-0.000002614103333797857	6.227541320402707e-7	0.000001004679429761346	5.523673878293778e-7	2.534592791203494e-7	1.7866820489764734e-7	3.6113437462681475e-8	4.1823480456670836e-8	4.213088766746864e-8	5.8631590249547116e-8	1.6089501297944508e-7	3.3945051602923826e-7	9.200238705320274e-7	0.0000022768997504085675	0.000005491701101423274	0.00001266174787806218	0.000028396580182277198	0.000061462000970125	0.0001289481466910658	0.00026155141950723326	0.0005125857722734217	0.0009705362204572854	0.001772503017040017	0.0031212450214977983	0.005292893082543326	0.008635677516405926	0.01354050631762227	0.02038003271078148	0.02940742833920762	0.04062429510562782	0.0536462467471136	0.06760907422806295	0.08117389462695068	0.09267252967376227	0.10039946614445638	0.10300239313034942	0.09985550694186718	0.09129185542334328	0.07857708042114686	0.06361528174029396	0.04846562238979513	0.03484235340791064	0.023779458042364032	0.015559541549804434	0.009881785485302275	0.0061562726462642825	0.0037731353436346593	0.002259870157102939	0.0013088138215410217	0.0007301609373179252	0.00039653389214167056	0.00021553854332512223	0.0001210281108482425	0.00007027248629298821	0.00004149962265764806	0.000026662843775282496	0.00001917723592337328	0.000015335680309980226	0.000013943512985337136	0.000013282037626183296	0.000012344316730250604	0.000012806711277901783	0.0000128221032437148	0.000012543488088434529	0.000013203424901075955	0.000013070998820974289	0.000012977858623419714	0.000013407812337606906	0.000012741399185500768	0.000013044449844401562	0.000012745446748452238	0.000012725388813361604	0.0000128296013121032	0.000012722483755167602	0.000013002827622843327	0.000012791496215913689	0.000012794534867799356	0.0000123604489213891	0.000012129011221051478	0.00001175855584212293	0.000011561289245731743	0.000011677700805345914	0.000011369682309414486	0.000011561492428313613	0.000010945044676358151	0.000011013889513744601	0.00001020495671943955	0.000010557157389290417	0.000010515519036080612	0.00000999926053935063	0.000010712082608166362	0.000009430055558756756	0.000009620456235537311	0.000010113106328923926	0.000009368143077392865	0.000009711680591273364	0.000009738314936780235	0.000009342867625661277	0.000009514799749643643	0.000009528032978711742	0.000009710937818208087	0.000009345144135752825	0.000009334596853149968	0.00000977228430043553	0.000009737453452896006	0.000009386555181567502	0.00001003859292858511	0.0000096981087917003	0.000009465298021593682	0.000010681162058712168	0.000010001709560114591	0.000010414906994160589	0.000010718495138228867	0.000010061560058560737	0.000011082212019064563	0.000010992795087871876	0.00001138777008657943	0.000011526111242554649	0.000011540958855471573	0.000011673237060749742	0.000011750243844366182	0.000012112966108812628	0.000012388487792724945	0.000012806423590916438	0.000012758276156987769	0.000012969413965335796	0.000012705530455070502	0.000012955856289131873	0.00001258912058699213	0.000012753885668348452	0.000013068724802112186	0.000012837772095708466	0.000013292305280132588	0.000013091481141591643	0.000012984712160934997	0.000013207202747889113	0.000012514176195188575	0.00001290337341874892	0.00001268288541822482	0.000012462969602666796	0.000013226384963482829	0.000013980760505960532	0.0000153187948612743	0.00001920208930517031	0.00002660182691560653	0.00004153136957241177	0.00007026222348471833	0.00012100385885294163	0.0002156593454025746	0.00039639947762948324	0.0007302396860364713	0.0013087160349873894	0.0022599924926026693	0.003773024632490407	0.006156328291656243	0.00988184942369541	0.015559465865434108	0.023779444725666066	0.03484234738889669	0.04846563045674146	0.0636152703513061	0.07857699336863344	0.09129177949740652	0.09985581886930828	0.1030021933794959	0.10039960054772656	0.09267231665175457	0.0811740406907393	0.06760898508492474	0.05364632454697282	0.04062428464995271	0.02940746269016936	0.020380064511821838	0.013540463633606281	0.008635674909690083	0.005292922866512173	0.0031212091891854588	0.0017725498128973172	0.0009704749469653384	0.0005126527120342672	0.0002615488971725588	0.00012890594417713785	0.00006148778972625557	0.00002838619473877202	0.000012648875375553814	0.000005532227062565731	0.00000225163900402503	9.255385370332547e-7	2.9219119845880215e-7	2.3802060633570932e-7	-1.1764898499855292e-8	8.781403648683295e-8	4.389644525648606e-8	5.329892904804012e-8	1.2783579050879013e-7	2.6322213964036223e-7	5.606368878030565e-7	0.000001084808623041944	4.62767499875838e-7	-0.000002529200925249775
"t=121"	-0.000002598500295381001	6.342131821934771e-7	9.164058613064796e-7	5.431399232591616e-7	2.962073334389359e-7	7.607209828730532e-8	4.235143935549246e-8	5.9525578022245895e-8	8.719109434451866e-8	1.7980308608667173e-7	3.5466031111930363e-7	8.443349369668951e-7	0.0000020006281319373542	0.000004707738531117833	0.000010920328213814834	0.00002448037331026498	0.00005321929324142438	0.00011229095779718978	0.00022915849528548637	0.00045173206045956427	0.0008601617468980693	0.0015802958642555653	0.002800085791714979	0.004779313730634227	0.00785161135260981	0.012400745698826321	0.018808345653901215	0.027359320834990486	0.03811689573024257	0.05078646441221257	0.06460956692339848	0.07834555526132891	0.0903837091941957	0.0990053645658091	0.10275710163356733	0.1008385997591067	0.09337217778797746	0.08143717997313848	0.06682917391770005	0.051607725575605556	0.03758780250810423	0.02596024416524012	0.017159932211807782	0.010987833211438147	0.006893220067694106	0.004256812164452839	0.0025753615292205545	0.0015096679448390882	0.0008515745888537651	0.00046589191788870554	0.00025406827863405645	0.00014175256355430932	0.00008123142860494426	0.00004813473040932159	0.000030174635357260726	0.00002032668498797019	0.0000162530283478457	0.000014494659752339878	0.000013157249560413753	0.000012634142447343066	0.000012873010188485523	0.000012285864566585758	0.000012487061816668366	0.000012830492619242406	0.000012438815275794823	0.000012811065513984587	0.000012994801552368429	0.000012702328886060599	0.000013135329346436464	0.000012710583896291539	0.00001285744172996317	0.000012691406857556764	0.00001252571661902735	0.000012651805258556692	0.00001249468456154812	0.000012639711327810943	0.000012464692959124335	0.000012448372578521827	0.000012064346015749905	0.000011871949264441461	0.000011405695218624778	0.000011154696938908693	0.000011246624401217709	0.000010986606815310829	0.000011197909209337276	0.00001073659724071252	0.000010793100732930938	0.00000987113050343602	0.000010274601548121431	0.00001016179886226265	0.000009628806614481178	0.000010413042844437115	0.00000935142691105284	0.000009346255569808726	0.000009825526949613916	0.000009235844050659026	0.000009528618710397119	0.000009501871777950477	0.000009080368803759953	0.000009487697485544011	0.000009281355136336877	0.000009248976507891804	0.000009499233587395572	0.000009496299061440006	0.000009185194579708345	0.000009829274765338347	0.00000949071448719252	0.000009268473034063085	0.000010419893203383879	0.000009612195190467077	0.000010138627386635513	0.000010371147362020494	0.000009697433661415289	0.00001091134813424599	0.000010667693290722369	0.000011206740625935296	0.000011140365697714927	0.00001102362767579912	0.00001130032686258442	0.00001135507685334769	0.00001186812171816154	0.000012092768085003591	0.000012441869184254273	0.000012455845765146911	0.00001266533224220101	0.000012466255008725113	0.000012698195771099208	0.000012379373201865107	0.000012792166226405222	0.000012834608798639735	0.000012758418785674408	0.000013107946073454002	0.000012765795020630577	0.000012867812896444342	0.000012962315533604496	0.00001237626798711311	0.000012851284203807545	0.000012379601944889629	0.000012371177829040292	0.000012803953770901266	0.000012693006326669476	0.000013117183122912657	0.000014572551484626217	0.000016140411555176648	0.000020429472719851738	0.0000301625105105785	0.00004811270247784272	0.00008126131569519135	0.00014162180708410244	0.0002542648033639905	0.0004657296864427618	0.0008516295253621076	0.0015096452523511994	0.0025754169039874375	0.004256781656405861	0.006893156246209342	0.010988012433346017	0.017159862291005523	0.02596015636193405	0.03758772207603289	0.05160775788958716	0.06682930515848795	0.08143706791237959	0.09337218108616319	0.10083861228914048	0.10275724452443724	0.09900511156476177	0.09038380965452164	0.07834554944936689	0.06460959993415938	0.050786384761514536	0.03811703233119157	0.02735926285102286	0.01880842164506369	0.012400792869012411	0.007851513618020611	0.004779315626318947	0.002800051204663201	0.0015803494525493678	0.0008601441116427022	0.0004517457370604161	0.00022917230608687778	0.00011227825389781287	0.00005324398367145822	0.00002448745457839241	0.000010841505865277767	0.0000047674174561418425	0.000001996625387579165	8.876174357741462e-7	2.4057926129028573e-7	2.4685780630751e-7	8.510443894049757e-8	4.260972419345421e-8	5.975466066399093e-8	7.378299793359133e-8	3.131557752000802e-7	5.322031658705484e-7	8.665096873361477e-7	7.489818896200262e-7	-0.0000026687050199702966
"t=122"	-0.000002557958353466283	5.838193306573203e-7	9.493763664103483e-7	5.527970049490349e-7	2.398715130969009e-7	1.4769046030593813e-7	9.796283706453579e-8	2.9954680180743765e-8	9.674327150488438e-8	2.6841417288814284e-7	6.838158629340896e-7	0.0000016804794639169174	0.000004024897035659336	0.00000941539526910784	0.000021151145098041724	0.000046237865881093576	0.00009797708889214274	0.00020081120686366027	0.00039771136183774924	0.0007614306516381397	0.001407275450396206	0.002509062235154902	0.004310632913531509	0.007130230470434373	0.01134247926791443	0.017333473163185564	0.02541457968364469	0.035704666124279805	0.04799332998013728	0.06162579458244677	0.07546222968473026	0.08795929351255705	0.09740219195235822	0.10225636260296822	0.10156160187039154	0.09523363399492146	0.0841546030418463	0.06999259231437582	0.05478469214231341	0.04042855742117368	0.02826249036415418	0.0188768081168591	0.012188576484942315	0.007700411214847214	0.004790419032163817	0.002925021079281498	0.001734092087997019	0.0009902376703635474	0.0005471864453573394	0.00029876314622245825	0.00016567261038014092	0.00009506848576901206	0.00005610688797519359	0.000033689138716042066	0.000022145931301897903	0.00001737537465618111	0.000014457678760071424	0.000013255132060074892	0.00001301299151790225	0.000012567206477687165	0.00001222292056790586	0.000012675353125768396	0.000012364805245912436	0.00001223559493324089	0.000012654215772678334	0.000012428977935519114	0.000012566665978486213	0.000012820802727464553	0.000012626094533563226	0.000013024320599464012	0.000012735753596726518	0.000012751806528599197	0.000012620519294181953	0.000012363217052224762	0.000012304523387518529	0.000012049426812210662	0.000012122946582593386	0.000011978194053963165	0.000012066609533345485	0.000011693372231391663	0.000011623624001977362	0.000011160415465338858	0.000010773705969358005	0.000010869118002188038	0.000010701578465721617	0.000010823799109105359	0.000010413533934383601	0.000010617191693929051	0.000009585284388879955	0.000009949440900602902	0.000009874625447992003	0.000009422387129420784	0.000010141486788795007	0.00000922420705962157	0.000009236212108687525	0.000009568859617115066	0.000008938139259950795	0.000009269032340997185	0.000009494719007796526	0.000008826818169493933	0.000009026620889085457	0.000009365513884529442	0.00000928738058780798	0.00000895023836200437	0.000009625509080790629	0.000009234080466935524	0.000009100325987665414	0.000010229155875007834	0.00000940911170421721	0.000009929283089071816	0.000009924112497339266	0.000009472207937122334	0.000010740865027947244	0.000010346166857244654	0.000010907205748922344	0.00001063466503137267	0.000010785201179031034	0.000011030051907168215	0.000010991710436392133	0.000011595541868469894	0.000011725522383487785	0.000012048315806478804	0.000011988558794251425	0.000012164891947330503	0.000012035674913368766	0.00001235519620901293	0.000012229413478559437	0.000012744719192769871	0.000012678966964996263	0.000012780930367606302	0.000012967664294816217	0.000012622794352212807	0.000012810089877746123	0.000012678437563917733	0.000012266623986900704	0.000012781036513032085	0.000012204834940687803	0.000012457985127833915	0.000012599883546293711	0.000012235406898764012	0.00001251826116177579	0.000013029310573342556	0.000013150260374183986	0.00001465264982958292	0.000017240538688012563	0.000022198106345072688	0.00003373061923495069	0.00005605968572863773	0.00009515215345956562	0.00016543799659296532	0.0002990109882973213	0.0005470895960255628	0.000990265976319904	0.0017340507700704944	0.002925029106651711	0.0047904720391517275	0.0077002298522017565	0.012188770873687194	0.018876731372153954	0.028262510177703204	0.040428472991955844	0.05478463909520914	0.06999264306057829	0.08415471343270375	0.09523351439138372	0.10156174970543963	0.10225625402424532	0.09740210005629713	0.08795932162094411	0.07546232127078922	0.06162572758531992	0.04799336473612559	0.03570472080262388	0.025414595761942937	0.01733342563845297	0.011342572292414754	0.007130166291260287	0.004310639320140863	0.002509043484508644	0.001407290196199118	0.0007614305789817033	0.0003977097442777744	0.0002008135266949873	0.00009795406881196733	0.00004624736366687365	0.00002123124298414325	0.000009338734593633546	0.000004043552236265846	0.000001631895280462814	7.834689116359428e-7	1.8706839133297848e-7	9.597230887781194e-8	8.501764592327987e-8	3.2527291637940436e-8	2.1078084866399394e-7	2.0346529894244014e-7	5.843388184434417e-7	9.536154850220413e-7	4.87663057824328e-7	-0.000002488386229626549
"t=123"	-0.0000026296777354550827	6.208185387990284e-7	9.588140663652212e-7	5.364977119226566e-7	3.021158870852858e-7	1.7276782993125295e-7	9.828150371316013e-8	1.7599790280709016e-7	2.449461390385821e-7	5.587663808315213e-7	0.0000014317452944334619	0.0000034389085575847744	0.000008024765137393253	0.000018156336104135917	0.000040008771799326937	0.0000852367505780327	0.0001757200305027018	0.0003499202325751849	0.0006737319969178923	0.0012522916844729393	0.0022461761342558173	0.0038835875343165016	0.006467035792400044	0.010360646714403399	0.01595157152962834	0.023572596134320722	0.03339134463624038	0.045275385494696785	0.058669959589237375	0.07253862836369962	0.08541567287426899	0.09560497478894425	0.10150958246716824	0.10202381098843061	0.09686381444600534	0.08671041957421799	0.07308607117412969	0.05798125466308934	0.043354192946053804	0.030681202469017177	0.0207118048513536	0.013490202278902297	0.008583230607039583	0.0053762596623052605	0.0033108684141914813	0.0019852377504001595	0.0011480065797628836	0.0006401370217347102	0.00035064340077328726	0.00019477331399031517	0.00011145645992738373	0.00006473224692171708	0.00003850912888392344	0.000025105865777197423	0.000018195301868306757	0.000014591866740354398	0.000013788107338652544	0.000012845632325952927	0.000012132653282148631	0.000012405204612986331	0.000012457090706963214	0.00001208623082282756	0.000012479794820996482	0.000012444472251016414	0.000012169320788291138	0.000012516117015248795	0.000012295906486770036	0.00001245788408144044	0.000012752649242830927	0.000012528519590326859	0.000012884873459295676	0.000012666359237023528	0.000012614632985408214	0.000012355010696185609	0.000011971286658862823	0.000011908120089887397	0.000011614120103642378	0.000011696041742781382	0.000011481619968001233	0.000011700053903607177	0.000011332788399154303	0.000011252974401854132	0.000011011275894645678	0.000010565886212843267	0.000010435089403126874	0.000010315326069099129	0.000010506730556691934	0.000010096264905334884	0.000010378083524442694	0.00000938280538065328	0.000009735345992689659	0.00000961883729422297	0.000009260259270948978	0.000009976087204988104	0.00000898819588257549	0.000008983918133975699	0.000009372044340372199	0.000008865798601931374	0.000008946716935520627	0.000009129244309735718	0.000008975351117879171	0.000009030769445916853	0.000008860916299258115	0.000009405284229324629	0.0000089335714057448	0.000008963625246605211	0.000010013078086346106	0.000009210423584371519	0.000009649753439533448	0.000009681450367504674	0.000009454096853600547	0.000010431444890324215	0.000010024337530611938	0.000010529524775093613	0.000010241351001583077	0.000010542440312066859	0.000010587342959778034	0.000010828515089933433	0.000011407381600547772	0.000011361077343341464	0.00001160050973070259	0.000011492243285782244	0.000011710312334600737	0.00001156973688953844	0.000011964127394792357	0.000011923189320750538	0.000012502932278612988	0.000012489454180086845	0.000012735855538736907	0.000012832555882247298	0.000012541899915285981	0.000012772159753815515	0.000012426654805830495	0.000012223819229939537	0.000012667826075674071	0.000012048223809069114	0.000012511953972671463	0.000012417014748300481	0.000012146060724083085	0.000012451263619928099	0.000012413667806909778	0.000012111985436824568	0.000012920633854607289	0.000013604644843900893	0.000014774254489036132	0.000018101142176485396	0.0000250710725048231	0.000038575763489756554	0.00006467064123782951	0.00011165392001477592	0.00019451674197878965	0.0003507785529652807	0.0006400884617966396	0.001147997294596803	0.001985286923391394	0.0033108247955982995	0.00537635288797822	0.008583132802452265	0.013490294913816259	0.02071172412557154	0.030681160974447175	0.043354217851885646	0.057981125434218295	0.07308613779399653	0.08671043135118028	0.09686396253041407	0.10202379828389241	0.10150941708788785	0.09560498143904073	0.08541562981922435	0.07253874562282847	0.05866993731795089	0.045275339780475266	0.0333914385998717	0.023572664605827742	0.015951496111827557	0.010360729663535961	0.006466961587828446	0.003883578618713801	0.0022461321313342886	0.0012523426147960093	0.000673737350234016	0.00034993000549110587	0.000175715848581115	0.00008525127543901334	0.00003996058813626746	0.0000182182132753006	0.000007976518141994404	0.000003484746423643159	0.0000013668670407751549	6.424752819755852e-7	2.2015888367921121e-7	7.900687348794122e-8	2.2193632109868133e-7	8.399457929186838e-8	3.846621859926458e-7	4.6505736006619003e-7	9.659914433912675e-7	6.863775919851989e-7	-0.0000026737259645193134
"t=124"	-0.0000026290708861065326	5.804770325523734e-7	9.213580947076139e-7	5.854308569031019e-7	3.1208993900300186e-7	1.6005340319757977e-7	1.650643179917921e-7	1.90832729840551e-7	5.272477979767487e-7	0.000001250076857139959	0.00000294138302259217	0.000006912986220464212	0.00001574653573011009	0.000034737811517748796	0.0000742254373604645	0.0001536763986271783	0.00030750853189387417	0.000595373261724208	0.0011130923069135878	0.0020086294063801358	0.003495082601603805	0.005858826191586286	0.00945216519905967	0.014659868994840841	0.021831602663062943	0.03117781206566883	0.042637718280680525	0.05575326243429102	0.06959142483076053	0.0827712659401737	0.09362928646874114	0.10052471213875924	0.10222470499292524	0.09825433545911655	0.08908959630020274	0.07609020660319266	0.061178171261461856	0.04635174215324711	0.03321257965684399	0.022667441535012767	0.014896300127701823	0.009545199711143648	0.006018869127972115	0.0037372487234899054	0.0022648808504117657	0.001325091257197153	0.0007466595817310351	0.00041185621557415786	0.0002285230053036269	0.000129668282054074	0.00007550391404886891	0.00004515727755072252	0.000028150265219739623	0.00001927174221905137	0.00001569020647607111	0.000014134709980129223	0.000012405017301708732	0.000012182625349077547	0.00001228981148371222	0.000011769894453395047	0.000011989176257221068	0.000012363347900112842	0.00001204236203433684	0.000012311432686207269	0.000012531398705495356	0.000012121176780510723	0.000012619916098910444	0.000012375491574512232	0.000012303965578608356	0.000012648414179361467	0.000012301797557623395	0.000012582830245633225	0.000012323274665715367	0.000012236803443421707	0.000012164527402713787	0.000011697851841296902	0.000011621460808020068	0.000011205601501029783	0.000011334961283582246	0.000011018353944680648	0.000011250398474493828	0.000011148126220827947	0.000010921399416052857	0.000010653082242684242	0.000010314539347855423	0.000010116917741109788	0.000009913429742103297	0.000010112885757140866	0.000009839149961110571	0.000010192795547592226	0.000009197989405795859	0.000009516746721671687	0.00000931296003015003	0.000008940620806141553	0.00000973259074177335	0.000008837307371445391	0.000008903662242820687	0.000009153990991550565	0.000008583377320237062	0.00000905535877104846	0.000009132371514786186	0.000008549132863078235	0.000009142938402928458	0.000008857475964574313	0.000008881167065433182	0.00000974827507504994	0.000008949625600163102	0.000009270254980875414	0.000009478463044110264	0.000009259411699602538	0.000010146021681589623	0.000009906648374746752	0.000010136190138787526	0.000009897979937001367	0.000010128687739863196	0.000010220608341771076	0.000010693030308428497	0.000010984405010017184	0.00001106972629572045	0.000011246787569030303	0.000011126406614714313	0.000011288884839588675	0.000011144624245895685	0.000011671035299753996	0.0000116035634926126	0.000012254157231161855	0.000012177183928652191	0.000012451348158193376	0.000012492203952607639	0.000012337103328263765	0.000012652117553857423	0.000012239334000851976	0.000012428088620675126	0.000012655846423292871	0.000012008464806756436	0.000012602676089157328	0.000012243115812937688	0.000012105082597413386	0.000012342477609617042	0.000012004575173474308	0.000011760311426467496	0.000012301827172045421	0.000012170837923819455	0.00001251494913201423	0.000013941619948165673	0.00001580977261750327	0.000019252184872753375	0.000028079382478951587	0.00004526728334364183	0.00007539878688744839	0.0001298549323592857	0.0002283067414513562	0.0004119411335303802	0.0007466627986656427	0.0013250228788770357	0.002264974202661918	0.00373719758280755	0.006018997014486049	0.009545054494418226	0.014896385883351848	0.02266740374854659	0.03321245707356735	0.04635185002325426	0.06117800337301926	0.07609033217312744	0.08908949619449624	0.09825464752479074	0.10222448877122525	0.1005247285218116	0.09362923187955985	0.08277121576089408	0.06959149083512761	0.05575327937178076	0.04263773198477594	0.0311778031743134	0.02183171687382246	0.014659801091814084	0.009452196358514908	0.005858847552968172	0.003495070029831071	0.0020085750327284435	0.0011130749279407715	0.000595389966181803	0.00030753695661445146	0.00015364908822124157	0.00007425949990669256	0.00003469500522645941	0.000015794565499049895	0.000006890605425136087	0.0000029927190861034347	0.0000011790115113097244	5.372951159543504e-7	2.9205138651899887e-7	2.264893228520748e-8	2.7913206579466276e-7	1.7058878676312617e-7	6.78043537982731e-7	9.181814835113045e-7	5.841047419075096e-7	-0.0000026421872709736505
"t=125"	-0.000002674574851702083	6.537478737245195e-7	0.0000010081809720396961	5.674776535347092e-7	2.948692888748994e-7	2.0623125396301845e-7	1.9155713082419368e-7	4.7185839213703673e-7	0.000001019571348126469	0.000002501147903233303	0.000005901383111295289	0.000013520661785948462	0.000030016081384975912	0.0000645937361565263	0.00013439417896299322	0.0002702194785051404	0.0005259210119675783	0.0009886616790442115	0.0017945041721779686	0.0031419207038537733	0.005301468534275711	0.00861217773762557	0.013454321513573397	0.020189954360517737	0.029065913060383863	0.040086754263059965	0.052885936141578216	0.06663455368712712	0.08004177156134773	0.09149060389045849	0.09931404218590001	0.10216801587829738	0.09939842531717147	0.09127526542089048	0.07898460738422441	0.06435773479972906	0.049409445679512665	0.03585005786765594	0.024742039241653524	0.01641024954731296	0.010592672564872063	0.006723359385007122	0.004206049025227809	0.0025742788133408245	0.001524392901742666	0.0008691935882358948	0.00048231144168864315	0.000267080064190961	0.00015154484589896544	0.0000885419228771056	0.000052058357798423494	0.00003160973292215541	0.000021547544106215177	0.000016835091115385836	0.000014093674357784636	0.000012702883559145839	0.000012457811287447385	0.000011712056886326039	0.000011441375573739698	0.000012004408971866276	0.00001176854879747502	0.000011791214401202232	0.00001236898717449364	0.00001222709394521626	0.000012228922605439507	0.000012809244116063212	0.000012171824432583023	0.000012483861502876614	0.000012375552503329779	0.000011948040382736558	0.000012341783856339994	0.000011897437990238124	0.00001208488418602549	0.000012066579217040463	0.000011884816342844218	0.000011966842688004853	0.000011462779299309389	0.000011451372015192085	0.000010899214470283525	0.000011006724696116521	0.000010787120571120745	0.000010708572741102707	0.0000107294966459337	0.00001062724476186272	0.000010344536188644504	0.000010006632618964062	0.000009788700469193223	0.000009635659467432944	0.000009749877885156799	0.000009545753549167202	0.000009935606106958872	0.000008955985600689331	0.000009258239217935227	0.000008995706530234848	0.000008721365384434243	0.000009675467881442579	0.000008673995894881159	0.000008580828402160456	0.00000929866490229081	0.000008654122605089576	0.000008675585838058275	0.000009298235173593739	0.000008605058136934574	0.000008687581299460234	0.000009621513491930855	0.000008726955517124324	0.000008963041240317438	0.000009338070845243962	0.000008961607234181379	0.000009882994882692842	0.000009594351855990446	0.00000966086402420796	0.000009682051745896203	0.000009807418512197685	0.000010040357091956054	0.000010355328368127914	0.000010532721493206054	0.000010774944306457535	0.000010703021816160785	0.000010805852860285015	0.000010939776441620808	0.000010953494937404606	0.000011505987419724306	0.000011372611872895177	0.000012072521521022672	0.00001177367468685464	0.000012100056770103507	0.000012044699366664524	0.000011980077787465682	0.000012291579594925217	0.000011941257611725042	0.000012464876069984143	0.000012402559574908878	0.000012167564930165575	0.000012847422924289198	0.000012189811525176175	0.000012246460113107815	0.000012325123979750607	0.00001179667017359165	0.00001177203432767282	0.000012050300044808004	0.000011452727181837652	0.000011661568224963226	0.000012424944476063793	0.000012824807511191416	0.000013974664736626785	0.000016896578707847887	0.000021600955946610156	0.00003149485584985623	0.00005210540113076423	0.00008848137970896008	0.00015171735089258842	0.00026694754134970466	0.00048232705357320604	0.0008692327959906043	0.001524349957272575	0.0025743027020210807	0.00420602908636003	0.0067234555714759114	0.0105925779934114	0.016410285943737835	0.024741986598733168	0.035850022308230534	0.04940943785292973	0.06435769079547071	0.07898459556850534	0.09127538328495388	0.09939841914617875	0.1021680900646329	0.09931381764801561	0.09149077229752955	0.08004164283207515	0.06663454615552045	0.05288603473123099	0.0400867519272603	0.02906587831360774	0.020190090403541472	0.013454234544295285	0.008612208632467033	0.005301463304640319	0.0031419288372920295	0.001794511530204046	0.0009886376280170417	0.0005259144308107366	0.0002702304914533604	0.00013436221148377392	0.00006463394998956762	0.00003001222955467675	0.000013525527799651549	0.00000585661120622305	0.000002542727667531608	0.0000010554542628771202	3.9070694302090203e-7	2.977741144771784e-7	3.201677334363495e-8	4.6717610036051127e-7	4.879396325874197e-7	0.0000010531732724805565	5.749368627849805e-7	-0.0000026262819957656447
"t=126"	-0.000002545047213864393	5.44775669575337e-7	9.48708630321704e-7	6.058172871137302e-7	3.5641526507923516e-7	2.6082572834873474e-7	4.503335199190772e-7	8.638513125935887e-7	0.0000021918990846803155	0.000005091331030326884	0.000011710528066921633	0.000026004349258368364	0.00005612965512435952	0.00011727529880800613	0.00023708555242218932	0.0004640245045888225	0.0008771874119792855	0.0016017013144287162	0.0028216541907463144	0.0047919383272354565	0.007837483815742341	0.012331742612998964	0.018645077433383395	0.027055003511854525	0.03762574368146643	0.05007716733189749	0.06368224926488752	0.07724518404866021	0.08920616245142132	0.09788897981102196	0.1018571315424266	0.10029036963806948	0.09325490545257176	0.0817518131621997	0.06750097212871553	0.052510906862221374	0.03858504614417979	0.026935410408406635	0.01803656328776493	0.011729830192115487	0.0074924376752848465	0.004720653426306454	0.002917234507954114	0.0017478644025340495	0.0010078543102183257	0.0005632874737103721	0.00031299856698996376	0.00017742787184849007	0.00010276276873855128	0.00006009641291304657	0.000036540676792817806	0.000023859817879223755	0.000017417202231584383	0.000014648133340178227	0.000013394796556709387	0.00001225042822783351	0.000011570606627153701	0.000011793438235208065	0.000011721008565945823	0.000011342707916806027	0.000011912947663894613	0.000011965544762793101	0.000011766191793993741	0.000012245517924447391	0.000012458561394868006	0.000012028028824606629	0.000012686816055706984	0.000012159842325609738	0.000012121631581818448	0.000012301791616486923	0.000011573543953979915	0.000011889801405651212	0.000011711306781125863	0.00001168288454955757	0.000011802748173139754	0.000011537692353846829	0.000011789247771898381	0.000011266278873156566	0.000011292322955935852	0.000010757557473151103	0.000010522230191822857	0.000010465426380279474	0.000010310477970842946	0.000010290884657315758	0.000010296238320939288	0.000010096333061260232	0.000009825551944175892	0.000009480275681816863	0.000009350438191391142	0.000009348564235289736	0.000009219480632260968	0.000009662116514652652	0.00000870722834511728	0.00000916379636684006	0.000008864814255882258	0.000008363016602896955	0.00000933767143174169	0.000008971550979119947	0.000008645310700106101	0.000008846092756420454	0.00000872715600019891	0.000008658859906751637	0.000008929425212689246	0.000009351962671821923	0.000008416101280328547	0.000008845473387530944	0.000009220704675350078	0.000008667912471338468	0.000009677397309726388	0.000009216344236895324	0.000009282954415712474	0.00000940394835835523	0.00000945487872772155	0.00000985710882184243	0.000010029921918897067	0.00001034305740132968	0.000010375855191591121	0.00001020380700245127	0.000010526390654574946	0.000010459664107398403	0.000010796917474409362	0.000011274653717974203	0.000011221119525117729	0.000011892202538610341	0.00001144166657462975	0.000011893533128026768	0.000011618786961098415	0.000011663011739493356	0.000011913811920560846	0.00001165232889666079	0.000012279981692731035	0.000012044554878354319	0.000012271344720482524	0.000012629678223130547	0.000012034607526967278	0.00001246613148275788	0.00001227644385537463	0.00001173016007749439	0.000011946460628298183	0.000011915001077222875	0.000011329073901222841	0.000011725399836515216	0.000011849105071126687	0.000011517002435845747	0.000012212193854388431	0.000013476310904314559	0.000014625328444428654	0.000017394787922508925	0.000023899182760911408	0.00003651251577996284	0.000060086459747199505	0.00010273599290866464	0.00017753458032054859	0.00031293503634155506	0.0005632836196318713	0.001007875178863471	0.0017478104387863569	0.002917269350538043	0.00472063890365082	0.007492490911978011	0.011729846408850886	0.0180364902431992	0.026935519770610372	0.038584829290764566	0.052511017997194154	0.06750074522071947	0.08175207944663665	0.09325486768608571	0.1002903959587167	0.10185707875082495	0.0978889175908303	0.08920620628700471	0.07724516242029278	0.06368222644519905	0.05007721310300817	0.037625792683145254	0.027054960466254663	0.01864520081321608	0.01233163707103413	0.007837524488529701	0.004791935843354467	0.002821674855935319	0.001601666548759928	0.0008771797427012951	0.0004640206670030178	0.0002371444568285419	0.00011725726958078386	0.00005609412027973715	0.000026014834814569454	0.000011727537405414878	0.000005095982873570826	0.0000021382046239137864	9.293401410648272e-7	3.584899294084565e-7	4.414533237850904e-7	1.938078794117004e-7	6.957560414466712e-7	8.399856986640586e-7	6.712799440755646e-7	-0.000002603285541136202
"t=127"	-0.000002621716376882688	6.954173018547394e-7	9.433373657774524e-7	5.524072714813144e-7	3.659902438890583e-7	4.509243062278401e-7	7.645554835900015e-7	0.0000019206610686328673	0.000004333116029764383	0.000010085514452251587	0.00002250202637166243	0.00004885319871339444	0.00010242100771362672	0.00020801076586696166	0.00040918539773671103	0.0007776839135799074	0.0014281568578020654	0.0025313034151546177	0.004326282370497703	0.007123660784511765	0.011288020775552576	0.017194447664172996	0.025145596648543544	0.03525909875268041	0.047335180533751076	0.060746720074632	0.07439650223100658	0.08679215265244788	0.0962634266396728	0.10129953912497192	0.10092812831234921	0.09501608413009899	0.08437260227125265	0.07058806615357782	0.05564156040561641	0.04140947038835263	0.029244833227605183	0.019775866394633357	0.01296090643140313	0.008332085436746794	0.005285397447220563	0.0032949602910784526	0.0019960510427107225	0.001164991856822617	0.0006574541619194241	0.00036642956269161697	0.00020667335740254256	0.00011964739374858979	0.00007048622303851282	0.00004199085883505038	0.000026074826050992428	0.00001876628275776504	0.000015528797895569824	0.000013362881976730634	0.000012087660201887118	0.00001197641835604113	0.000011669036316885872	0.000011308082428107546	0.00001163705697748707	0.000011914315592442826	0.000011426693556582102	0.00001176654950374445	0.000012049743745690122	0.000011859391013002707	0.000011952066173326337	0.000012384169213897067	0.000011855027083562675	0.000012347496651798906	0.000012159802368683081	0.000011697853630199262	0.000012122870376329864	0.000011620303789650066	0.000011556554748159975	0.000011478458120550705	0.00001130831126328058	0.000011574950757986535	0.000011191812729682837	0.000011490263122415634	0.000011061505143961092	0.000010930912242468338	0.000010623200899173568	0.000010181272881659709	0.000010114822858398043	0.000010004597226331846	0.000009933634195546936	0.000009970823506288973	0.00000979541124501715	0.000009638643701626037	0.00000917396892230471	0.000009086519219048128	0.000008965202029864727	0.00000890086615634722	0.000009567456802694885	0.000008569466037555706	0.000008927722360163592	0.000008635196738882023	0.000008556843632323563	0.000009140613022151634	0.00000839659752727151	0.000008726061337838154	0.000008906411829490146	0.00000836356773548097	0.000009184377093629514	0.000008539248068428762	0.000008622814513081778	0.000008953922678744952	0.00000854523631532711	0.00000955076401676358	0.000008904309463875215	0.000009009101442414291	0.000009096925127738409	0.00000915755142294472	0.000009584174127219569	0.000009731195047768537	0.000010084668980225864	0.000009889388999706483	0.000009979955824079845	0.00001019726288409295	0.000010098046215767376	0.000010715777946979088	0.000010899422793864133	0.000011044844644647611	0.00001154828135230268	0.000011112984083183619	0.000011614050838049117	0.000011219499172931968	0.000011525624613817342	0.00001163179836305428	0.000011500388899854386	0.000012106397659916723	0.00001178775658661202	0.000012203847672309642	0.000012224396950477612	0.000011967414709435076	0.000012357012674435452	0.000011966047533840118	0.000011778222469893684	0.00001215228462014828	0.000011779954021129413	0.00001139563949381639	0.0000118453892633541	0.000011630598778289425	0.00001131262165710023	0.000011786997160645463	0.000011941811244864375	0.000012066280391409556	0.000013308056768024379	0.000015542300623838656	0.00001879589946007787	0.000026044684577009036	0.00004205603800622182	0.00007040874792918483	0.00011965401460156677	0.00020674207467874517	0.00036634828739412484	0.0006574867028077414	0.0011649957066888206	0.0019960184359183453	0.0032950070612165483	0.005285391318693877	0.00833212539360828	0.012960810183878957	0.01977587276995585	0.029244848078987196	0.04140949287994633	0.055641545475374254	0.07058791454346469	0.08437269163737715	0.09501622763585216	0.10092796780563429	0.10129965533061558	0.09626335311291445	0.0867920702071805	0.07439656399185834	0.06074671588570568	0.04733524085589069	0.03525910373648877	0.02514558208644746	0.01719448700997972	0.011288042977125379	0.007123608828510375	0.004326308357141206	0.002531304331088835	0.0014281815479737503	0.0007776664030016978	0.0004091369640498721	0.00020803419736104	0.00010245989677237777	0.00004880678123653226	0.000022538052367959693	0.000010047887443631609	0.000004369330082520939	0.0000018529758755159165	8.796371022690153e-7	3.335457153808008e-7	5.032967134166455e-7	4.0543300616757705e-7	0.0000010747534413546589	5.570890609929435e-7	-0.0000025487739259144604
"t=128"	-0.0000025157997758373796	5.743257115442546e-7	9.863436071233522e-7	6.496729009208835e-7	5.474435932351085e-7	7.326175570643301e-7	0.0000016876112510777475	0.000003694848377588933	0.000008720027851016887	0.00001942601450888315	0.00004235049782186362	0.00008923699395424478	0.00018229345520015539	0.00036051483675225704	0.0006889007332897545	0.0012722932117367192	0.0022685895773086884	0.003901883637683845	0.006467398607700292	0.010319520629776813	0.01583465070038592	0.023336111282341476	0.03298825956441398	0.044666716351644764	0.05784051128820278	0.07151245463064815	0.08426589627026915	0.09445146157674222	0.10050247127305689	0.10130977598077062	0.09654905957954218	0.08683134452981045	0.07360057841439793	0.058784153468950495	0.04431126297920018	0.031666094746550466	0.021631140341340394	0.014291240738432909	0.009246181927058061	0.005902219044617296	0.0037100024287082256	0.002272388702451611	0.0013424405609967494	0.0007646300205369494	0.00042773198374002064	0.00024145080357607096	0.0001400641342593767	0.0000819220985374125	0.00004812107213880701	0.000029772860688614955	0.00002068214265793511	0.000015830498121149894	0.000013424067618172941	0.000012458549379257278	0.000011831269314810378	0.00001108172271768737	0.000011457948615456459	0.000011812468780791896	0.00001142997362146847	0.00001148273742490602	0.000012046938726029133	0.000011661916121563642	0.00001172190185205757	0.000011934178321904021	0.000011742309839468668	0.000011647090815358752	0.000012106445707704694	0.00001168716868471531	0.000011864442159170707	0.000012174947139897974	0.000011721103412409839	0.00001184527469177965	0.0000115776204094864	0.00001137320279809284	0.000011327930630300465	0.000010908310228763263	0.000011187448394567312	0.000010829201771644925	0.000010974821770370902	0.000010791873818249975	0.000010570798869791176	0.000010461304578934794	0.000010001932168934857	0.000009799617602057609	0.000009694187046549452	0.000009625198066909313	0.000009669760493768997	0.000009452403059717618	0.000009449401342287445	0.000008942651041898841	0.000008939219813042243	0.000008832232883615454	0.000008627765440971658	0.000009312295458197006	0.000008383620207830234	0.000009142569758924246	0.000008352983664194902	0.000007948230085208507	0.000009270249558324117	0.000008420988020119147	0.000008224249919530635	0.000009323148671191994	0.000007921385164144645	0.000008380250969164393	0.000009129631623583379	0.000008401340920172196	0.000009273976125934169	0.000008705618986359909	0.000008784223719082718	0.000008893345941229924	0.000009022604993913497	0.000009385387249150057	0.000009519353464493285	0.000009679742393520208	0.00000951028839024648	0.000009755445278702979	0.0000097687570825844	0.000010010433761586945	0.0000105269259452756	0.00001048459666119772	0.00001081534075098034	0.000011014096191197531	0.000010778166397162892	0.000011236454528940065	0.000010896030110396637	0.00001137030057141164	0.000011353276495484899	0.000011497751890687802	0.00001197367520799908	0.000011650645502125911	0.000012104131832058052	0.000011903526385803609	0.000011796165825583849	0.000011976566900551155	0.000011691292361892813	0.000011725011412000441	0.000012051850402983177	0.000011600146447965365	0.00001167394965562174	0.000012041430402565112	0.000011576207205155065	0.000011382191313469292	0.000011780394871929722	0.000011379872511319	0.000011189836653380247	0.00001177680220920685	0.000012546462993534568	0.000013369105994365249	0.00001581129863548192	0.000020812304672990223	0.00002965188943837571	0.00004820253716475431	0.00008180290103187993	0.00014006219206730286	0.00024150870694228388	0.00042767062559201374	0.0007646612540198605	0.001342487279875515	0.00227234246049024	0.003709971291985692	0.00590233088008818	0.009246130697702304	0.014291252540036381	0.02163108186147733	0.03166605869524142	0.044311287262433496	0.05878411684518259	0.07360063600757727	0.08683134062858922	0.09654908425680053	0.10130969643191179	0.10050247359224007	0.09445153931558714	0.08426577346551722	0.07151247920553816	0.05784057744502036	0.04466669267152734	0.032988385291652156	0.023336020184764217	0.01583465085672553	0.010319549115045512	0.006467373139333321	0.003901924218769004	0.00226857583718143	0.0012723117038626608	0.0006888911673367248	0.0003604852701150074	0.00018228775854933765	0.00008930987828548176	0.00004227120958866237	0.000019463267327823885	0.000008693004780124802	0.000003776432752289338	0.000001588459437429357	8.012516019562099e-7	4.153453778688032e-7	8.206230762697331e-7	8.675958174109155e-7	6.901547475735015e-7	-0.0000025815973174747597
"t=129"	-0.0000026709648262013275	6.812739706818505e-7	0.000001079817144589157	7.828371022533531e-7	7.737831775322945e-7	0.000001518989071414012	0.000003216068184541676	0.000007587866390434961	0.000016797153765235606	0.0000368050118118024	0.00007781740346035626	0.00015967305917985453	0.0003173203158268745	0.0006096505448649481	0.0011323927458920524	0.0020310012262111377	0.003515104654874146	0.005864607587071857	0.009422334059332571	0.014562820169021884	0.021625624921276065	0.030815863452164804	0.04207785022881794	0.05497389901841143	0.0686067813975818	0.08164336721025578	0.09246857351601367	0.09947637092630268	0.1014376293948196	0.0978454197973393	0.08911137779368317	0.07651849146288892	0.06192122164725666	0.04727976455921967	0.03419471462360424	0.02360238059278874	0.015723488285817044	0.010239182574317107	0.006576513069963652	0.004165865658412038	0.0025776164929804946	0.0015404607074660515	0.0008869583381085899	0.0004995410976534886	0.00028193949720212164	0.0001626582190635828	0.00009512450454940424	0.00005650705563287062	0.00003421005635717567	0.000022242881827505556	0.000016734982474009286	0.000014375605645766676	0.000012587739018465882	0.000011386771679444685	0.000011118728241887865	0.000011573989528002038	0.000011210332112376875	0.00001116068011608462	0.000011770558511203788	0.000011693827294934067	0.00001142221426864154	0.000011991357791285573	0.00001167368599586105	0.00001146008070662674	0.00001181365014113478	0.000011618991161865821	0.000011386408788394142	0.000011799056177319578	0.000011724334716300966	0.000011689007082371639	0.000011892624563913934	0.000011676687714290424	0.000011690863254365524	0.000011460045713507228	0.00001108149822426352	0.000011073978316900046	0.000010567176048636995	0.000010648201936969137	0.000010458688959325002	0.000010517283058120164	0.000010540969576977588	0.000010285392606279586	0.000010211636583545847	0.000009862887178968549	0.000009590115295443624	0.000009349647582590492	0.000009251387920183873	0.000009418407426076136	0.000009228796117644045	0.000009366275260713763	0.00000887221035184016	0.000008770253512424553	0.000008583426770236713	0.000008338916338224145	0.000009390099068751212	0.000008039927666181335	0.000008703975667434527	0.000008558031223793172	0.000007763941574978617	0.000008658948147388656	0.000008831322768410033	0.000007726530851348556	0.000008590075503689398	0.00000866596399806685	0.000008073986924705956	0.00000930748105321122	0.000008460358260964362	0.000008442073347825207	0.000008865172162808577	0.00000892329723656271	0.000009226173308007901	0.000009359502378902818	0.000009341598381396032	0.000009288863453194018	0.00000937502339626306	0.00000949631557611852	0.000009954647814058859	0.000010141195348922771	0.000010295965008566554	0.00001058634117878654	0.00001052287373115579	0.000010410945951444539	0.000010655778892032508	0.000010536425700591323	0.000011091423831044445	0.000011125439546177951	0.00001145328765506104	0.000011753759530663821	0.000011573849557411364	0.000011977514781769116	0.00001166125712959154	0.000011653100727260224	0.000011770193760418657	0.000011505634976760604	0.000011575185814183264	0.00001184516906238553	0.000011362754841814926	0.000011797510422906221	0.000011904367403614557	0.00001147042368376816	0.00001160668037547552	0.000011867396771725325	0.000011152775874379017	0.000011219649885818583	0.000011457726581620697	0.000011234426853912183	0.000011302300301108126	0.000012691649656559889	0.000014350029551746246	0.000016569847073655275	0.000022432225638469028	0.00003413462007850754	0.000056606662954816755	0.00009501498034047984	0.00016268122309526234	0.00028200952573687044	0.0004994641383524456	0.000886884165020696	0.0015405725109075563	0.002577594851107423	0.004165815223020508	0.006576597357724423	0.010239174215972313	0.015723453414651534	0.023602329583897852	0.034194779024924515	0.04727966793115257	0.06192121150853891	0.07651860562462731	0.08911135385407476	0.09784540390935492	0.10143759179466572	0.0994763138056437	0.09246867571861972	0.08164324009426538	0.06860684815129114	0.054973905181924465	0.04207791596730137	0.030815916220473638	0.02162558685307925	0.014562792921565815	0.009422335403638571	0.005864607418816115	0.0035151116717209163	0.002031018317972144	0.0011323847673158083	0.0006096455446855664	0.0003173423530571373	0.00015962997572305238	0.00007788698087618506	0.000036761313262800854	0.000016845402671106235	0.000007515578113514998	0.0000032628049246863355	0.0000014387701187112967	9.147984023627487e-7	6.512265428026964e-7	0.0000011653875221506738	6.184386358576432e-7	-0.0000026410614071270544
"t=130"	-0.0000025715103206813694	6.52510097842729e-7	0.0000010703771201603374	0.0000010303220349117126	0.0000015126928023523334	0.0000028292905351889885	0.0000065220968579193794	0.00001444943024042633	0.00003192653784811483	0.00006777557023507352	0.0001397675458824077	0.0002791768134372541	0.0005391651997970204	0.001007003092778569	0.0018166958311509607	0.003163465225533346	0.005312022442430675	0.008592547560387076	0.013375264347658677	0.020011372593270016	0.02874208809249723	0.03957373790458718	0.05215693582883729	0.0656946255064389	0.07894180892869129	0.09033021141521924	0.09823146031757757	0.10131350990529897	0.09889888522706214	0.09119903843323385	0.07932456176018865	0.06503491993896615	0.050300277585021314	0.03682304632234157	0.025689226491515726	0.01726250317439415	0.011316656524145818	0.007311546999327456	0.004664120571696073	0.0029139612010462557	0.0017623863245875837	0.0010262586824388853	0.000581391984177837	0.0003281012073909073	0.00018937783727757118	0.00011136430076841286	0.0000657051372950912	0.000038637293040988396	0.000024947155495946838	0.0000185386332840487	0.000014852886747851457	0.000012547641792259867	0.000011822103854641774	0.000011476207835037222	0.000011143098652355299	0.000010851349267926302	0.000011294257088123594	0.000011334265168860824	0.000011026623918164447	0.000011504166620879275	0.000011736535652673297	0.000011239153392628154	0.000011716459992983097	0.000011879060689334864	0.000011339911876628861	0.000011707633550739338	0.000011677433096379808	0.000011408456816686119	0.000011625041477447695	0.000011452811317202993	0.000011475362706070413	0.000011603127200165986	0.000011378400143646772	0.000011359419111567348	0.000011235831938849472	0.00001082235672489329	0.000010745917028875951	0.000010360315235713458	0.000010301676515611646	0.000010157569370061736	0.000010082957689672156	0.000010175029534487123	0.000010010032387208767	0.0000099175649020955	0.000009577306877006642	0.000009396128022309824	0.0000091789453083857	0.000009002072202557443	0.00000917789864640639	0.000009022398653524277	0.000009182173224431267	0.00000866902366536415	0.000008577220978689404	0.000008638392914428472	0.000007904306646988601	0.00000889467605280636	0.000008184362700114356	0.000008572393474071127	0.000008173211246131906	0.000008188702643963097	0.000008080149816236393	0.000008189451012552418	0.000008532068074607047	0.000008227464149190844	0.000008828961620577225	0.000008032647641931234	0.000008441652786128628	0.000008769067124103636	0.000008552049544419127	0.000009134198531213222	0.000009178620769545454	0.000009047771401760052	0.000009118546331121635	0.000009112799339794364	0.000009448527244271254	0.000009631538589460753	0.00000977152570758033	0.000010117649380747551	0.000010098890471321731	0.000010122179558980093	0.000010103550135642791	0.000010332956775327418	0.000010370517391167233	0.000010750145511329023	0.00001084393265859962	0.000011172145805926625	0.000011428334150132002	0.000011344038574168103	0.000011661947961649766	0.000011394909703810185	0.000011520146320442848	0.000011631076694218478	0.000011360429314488663	0.00001162550151823094	0.000011763951429433206	0.000011312773795735254	0.000011920625835548648	0.000011577767821124851	0.000011401097582686148	0.000011676948399430565	0.000011586845252709033	0.000010916633070179316	0.000011394933840613852	0.000011271302468474076	0.000010902930086653662	0.000011033861160858471	0.00001157837863641209	0.000011714949498475846	0.000012604157155982065	0.00001494358923870287	0.000018347785471717337	0.000025081097608015135	0.0000386058816832513	0.00006584057602410098	0.00011120390130514579	0.00018936451374229613	0.0003281725408049718	0.0005814297929971346	0.0010261660193637834	0.0017624317627360497	0.0029140162394953872	0.004664009983660344	0.007311565795418917	0.011316741622854676	0.017262364246114603	0.02568931340099523	0.036822908405534704	0.05030037835025669	0.06503481014421542	0.07932468403024606	0.09119910183862245	0.098898761626249	0.10131359438910414	0.09823130711297068	0.09033027901970403	0.07894176812739051	0.06569467541561658	0.052156900091667735	0.0395738978872715	0.0287420108089651	0.020011488649528175	0.013375133720325061	0.008592583600148473	0.005311963742570813	0.003163466674288795	0.001816765556969635	0.0010070196782493435	0.0005391189310403055	0.00027917731466631235	0.00013976956806271978	0.00006783058714987522	0.000031868063651740997	0.000014479108870868451	0.000006480046368273484	0.000002919804821699401	0.0000013862135833653255	0.0000011312132650598272	0.0000010513406022427674	6.406699176730868e-7	-0.0000025761359471188072
"t=131"	-0.000002570177314753508	7.737068368207645e-7	0.0000013994896190805406	0.0000015189605937493411	0.0000026161229603749447	0.000005734834328197103	0.000012534535947295034	0.000027676053822256463	0.000058954630762220184	0.00012224773283298074	0.000245350415486123	0.00047635219466546364	0.0008946668819590498	0.001623310540701195	0.002843988243524942	0.004806076429340944	0.007826463001948003	0.012268726692054477	0.0184921662867521	0.026767322094344737	0.037158351862578765	0.049397968117239066	0.06278827281749089	0.07617675306774241	0.08805243928610351	0.096780664968103	0.10094361367367155	0.09970547467629554	0.09308111901326699	0.08199929782054238	0.06810618777395261	0.05335895629976617	0.03954418689938122	0.02789065697470594	0.018909887964814298	0.012481964631198661	0.008111543022065737	0.005209211761834975	0.0032843120567204176	0.002008799152520613	0.0011828635698023504	0.0006754578236743969	0.00038257336898994687	0.00022045309337448415	0.0001290769876999276	0.00007595999936271802	0.00004500745693147845	0.00002851040659579418	0.000019599850215490378	0.00001532168109996679	0.000013424700515685117	0.000012301392711355774	0.000011193480434656955	0.000011016926101059532	0.000011197070304391765	0.000011108939280690677	0.000010762416348342185	0.000011024207126841823	0.000011341809481812959	0.000010975900889165224	0.000011175210107072786	0.000011725581604560276	0.000011432671311872866	0.000011426988531737514	0.000012010110674531838	0.000011478208523540978	0.000011659259266383337	0.000011697324122206254	0.000011184373006511983	0.000011431445895881964	0.000011194221500532286	0.000011034407517374056	0.000011205205252329264	0.000010990644442987474	0.000011000456171528228	0.000010935963293601247	0.000010654472439308726	0.00001054746358530867	0.00001016672579934319	0.000009979219988465182	0.000009836745209601538	0.000009725576327168639	0.0000097688350882974	0.000009644820007759236	0.000009697911657058356	0.000009393436373628106	0.000009196224333374303	0.000008968229374017866	0.000008798550577560071	0.000008883038636109397	0.000008662172557905023	0.000008960562603910205	0.000008763393257171792	0.000008227273123662115	0.000008202448111616079	0.000008055665989381566	0.000008702421767092794	0.000007804278108758389	0.00000898267308191425	0.000007678108101316639	0.000007699363128166326	0.000008954691322227148	0.000007827921321923448	0.00000866919948605549	0.000008146487494142818	0.000008037286118423026	0.000008438287663614652	0.000008553908489972173	0.000009084652998425646	0.00000869478090204101	0.000008762061587508363	0.000008903989670683288	0.000008854599259255913	0.000009309795548473332	0.000009330682981367744	0.000009714328716547982	0.000009753767981734995	0.00000962695765494015	0.000009822532856529342	0.000009728411945908455	0.000010082107571918186	0.00001012583028470182	0.000010531399466051639	0.000010667558679178235	0.000010857869563896116	0.000011072142874324342	0.000010932016199616257	0.00001125185965167308	0.000011016402546526471	0.00001127062307781923	0.000011384857440566165	0.000011197317734690238	0.000011709906265755521	0.000011640614623553702	0.00001144632551131064	0.000012010920371507972	0.000011412793987641834	0.00001156408937541542	0.0000115416574701932	0.000011258600219887782	0.000010926022023904913	0.000011451454626110191	0.00001092465240859486	0.000010831244090958592	0.000011082681077967393	0.000011236243640300181	0.000010912526967055136	0.000011271090642916981	0.000012248004626513875	0.000013456856651883342	0.00001541324479636952	0.000019439420060551882	0.000028561610006083704	0.000044962967433725964	0.0000761621381799582	0.00012894624277692834	0.00022045706859052938	0.0003825516222005776	0.0006755038868875296	0.0011827943340692038	0.0020088291704810635	0.0032844248028031098	0.005209110534039718	0.008111555100558498	0.012481928945823006	0.018909905330463106	0.027890609910900976	0.039544077390324506	0.05335907312070309	0.06810619004117546	0.08199932170072166	0.0930811554222033	0.09970537102593324	0.10094368853323543	0.09678056987018757	0.08805243787605321	0.07617679162837476	0.06278821388827471	0.049398052213037835	0.03715843186149004	0.026767292405648457	0.018492211503943867	0.012268666910850712	0.007826475132127864	0.004806072549274565	0.002843957321706281	0.0016233134461547394	0.0008946762638551986	0.00047640979664043126	0.00024531169853714285	0.00012221364665732093	0.00005897763153361879	0.00002766713789748021	0.000012591438501519114	0.00000568494094799199	0.0000027030677499650935	0.0000014263851751961099	0.0000013473496617288916	8.661576962332163e-7	-0.000002591682225716596
"t=132"	-0.000002383314639531342	9.811434805717667e-7	0.0000016977718508837114	0.000002565866705106501	0.000005050226439040628	0.000010916409383776582	0.00002399558437704563	0.00005135241972353821	0.00010693571392028645	0.00021552331032270722	0.0004205761736513214	0.0007941899624589466	0.0014492594142622162	0.0025542362076749203	0.004343504962733502	0.007119984575639449	0.011238993677480269	0.017064626513706993	0.02489136475901177	0.03483462601147602	0.04670548229721083	0.05990084354740022	0.07336420501384311	0.08565142796870717	0.09513681235803118	0.10033349833844063	0.10026242304777155	0.0947469290167019	0.08452683875031608	0.07111704347573555	0.05643990221433015	0.0423472746222312	0.030202795149175787	0.020668440974181967	0.013740712242474085	0.00898124619017504	0.005803313375316033	0.003689741489113052	0.002281771379905262	0.001359873113987442	0.0007835562930182949	0.0004449265444951278	0.00025568540081633007	0.0001500263264700985	0.00008887259970669081	0.000052281580286028806	0.000031698222120346564	0.000021286505866968675	0.000016774378000627976	0.000013887447511407025	0.000012105056164224415	0.000011329442777152643	0.000011408137752244585	0.000011050089460007406	0.000010695755794154493	0.000010952366607419606	0.000011145307174942332	0.000010816658005841084	0.000010842990064041658	0.000011336738676481772	0.000011096926077369673	0.0000110703501788878	0.000011495026195129654	0.000011628462751156476	0.000011329532946358079	0.000011943039104012065	0.000011549776458896766	0.000011363960152777075	0.000011671570842031187	0.000011011059539378643	0.000011036283798060431	0.000010931633943722652	0.000010597440271875591	0.00001085924089339052	0.000010632456757919684	0.000010684512859349127	0.000010687341064463673	0.000010409933551613904	0.000010346911589964591	0.000010018356399021933	0.000009772444555244952	0.000009529797498686321	0.000009352340017976246	0.000009458626962333128	0.000009310524177741364	0.000009427118772498133	0.000009195389297556034	0.000009051348223709788	0.000008657852823334977	0.000008387315424629449	0.000008613505078303163	0.000008587478770749613	0.000008494662275038145	0.000008425016964963561	0.000008554539756122637	0.000008035770910130857	0.00000769169526138036	0.000008999197337988818	0.000007245616410744837	0.000008622040462924474	0.000008661881804927773	0.000007284882064140241	0.000008989394007730134	0.000007683622236576149	0.000007938590526501699	0.000008738015780385133	0.00000825621634503726	0.000008674776072470358	0.000008473133277231426	0.000008614532160611255	0.000008442143183851059	0.000008572650633476009	0.000009131594394751197	0.000009088396339618221	0.00000950298662216742	0.000009270232235625286	0.000009451301587248828	0.000009460932561822233	0.000009410748607163733	0.000009879448189642481	0.00000989433177844834	0.000010449538816015291	0.000010424589706570231	0.000010657060899532667	0.000010760616217186936	0.000010505798564097724	0.000010845007689330721	0.00001055794806625876	0.000010995695055804333	0.000011007930590278825	0.000011032285753942439	0.000011702248493894452	0.000011401157697488173	0.000011531327793856683	0.000011890447023543693	0.000011348822374523948	0.000011668126729813544	0.00001141710088004011	0.000011237300799216143	0.000010975890265885191	0.000011343594332191564	0.000010755556369979047	0.000010930721027091472	0.000011066397490155921	0.000011031479343559525	0.000010677373930789713	0.00001105218592134527	0.000011362216412180715	0.000011391181064301925	0.00001198576038707877	0.000013944271851418222	0.000016898157811029435	0.00002120047901665867	0.000031703996852483485	0.00005215668267455342	0.00008909407480273135	0.00014989266349763053	0.0002556791312882112	0.0004449510756255881	0.0007836083092933599	0.0013597876571723733	0.002281790255560523	0.003689783492102139	0.005803334856979814	0.008981204834399348	0.013740712424607948	0.02066841637812622	0.030202830555895677	0.0423470584288409	0.056440001059632317	0.07111716494839693	0.08452676242220236	0.09474705231599279	0.10026227480709315	0.10033360252370205	0.09513658242597833	0.08565160305345232	0.07336413260319563	0.0599008940261998	0.04670542244470366	0.03483477558379777	0.024891313403848536	0.017064674360711574	0.011239030058849075	0.007119920689783954	0.004343487582993855	0.0025542343760251995	0.001449289296746814	0.0007941209908574054	0.00042064249446438495	0.0002154979791029188	0.00010693869475864037	0.00005140084503008069	0.000023977949214493144	0.000010904594971772319	0.000004988157530472215	0.0000026276883670073303	0.0000017774439511342166	8.268614115625184e-7	-0.000002314685207505107
"t=133"	-0.0000021714005680184556	0.0000013897938022644496	0.0000027073273788369434	0.000004544334550105056	0.000009613292221266612	0.000020783738914231797	0.00004465671776843205	0.00009340232543575411	0.00018920192346738585	0.00037105197448861205	0.0007043323711839466	0.0012926491079167102	0.002291762382390372	0.003921237985599291	0.006469948848593865	0.010283089726294437	0.01572589055994933	0.023113189143251223	0.032605147173101034	0.0440851013985345	0.05704305161214107	0.07051902431982915	0.08314363655376134	0.09331428234011319	0.09949255541366475	0.10056985889303138	0.09618690080962644	0.08689008246583096	0.07404809000426116	0.059526667027438473	0.04522255675732645	0.032622617996932446	0.02253921865411468	0.015095694251899383	0.009924139102309937	0.006450572942315547	0.004133852124116766	0.002583360542930624	0.0015574607615003178	0.0009058197613722729	0.0005170055930679984	0.0002974177128903799	0.00017452489169633711	0.00010311233741566728	0.00006047295546884879	0.000036484428258098944	0.000024003113950454846	0.00001759290531777591	0.000014029147931027275	0.000012706690473596183	0.00001165627661836588	0.000011023517109021164	0.000010627364738002854	0.000010848964622889312	0.000011017442597127669	0.000010646117456603044	0.000010738885172667523	0.000011184075824899331	0.0000110209869279565	0.000010738795405140777	0.000011344030438231734	0.000011215968440669855	0.000011137132301497488	0.000011331330246000526	0.000011574821806581426	0.000011160213560845733	0.000011538285602741283	0.000011538851587111765	0.000011045986018531906	0.000011390177131920254	0.000010932124168916424	0.00001074321762450925	0.000010859188665279795	0.000010300197262780308	0.000010550480393445305	0.000010382811311604456	0.000010319707115291621	0.000010444583300905919	0.000010146971098690116	0.000010082386970644563	0.000009758636821621813	0.00000952393872766244	0.00000936819460295446	0.000009069907061065585	0.000009163530178435408	0.000008983081571711793	0.000009106821430293621	0.00000880443761774874	0.000008769607628522635	0.000008590927279450433	0.000008309958197227907	0.000008057540410333353	0.000008158238456457134	0.000008693444601526323	0.000008215201635519698	0.000008336536324704547	0.000008323319272918184	0.000007139625019081386	0.000008684993770047278	0.000008146290372157416	0.000008106550409392455	0.000008657024521574463	0.000007134301314271063	0.000008384618429668755	0.000008404327147104595	0.000008064909735372439	0.000008822970550936837	0.0000080667227357889	0.000008155763508987945	0.000008252780374196078	0.00000857915165475287	0.000008807487029582894	0.00000873716303406713	0.000009147826688482574	0.000008908710056987346	0.000009232153387883635	0.000009017955034384961	0.000009363269946716102	0.000009616811544099768	0.000009683089243650578	0.000010199312702519059	0.000010020853893344395	0.00001048526102798153	0.000010353653158934328	0.000010319681120973812	0.0000106470780307788	0.000010289450663836242	0.000010840226108088657	0.000010639628991726546	0.000010958304048180878	0.00001142721265023905	0.000011002023620143575	0.000011521401755754113	0.000011610845372822531	0.000011213380990637845	0.000011554712813999224	0.000011282508984078454	0.000011177144829233043	0.000011089524616592072	0.00001147137263635134	0.000010734572217674376	0.000011036237807848792	0.000011105405296696347	0.000010824960233857261	0.000010519402685038592	0.000011071562349473929	0.000010941276346709827	0.000010599707860770025	0.00001093729391565823	0.000011832982582005158	0.000012572708282365674	0.000013981893938419532	0.000017635152372075247	0.000023984146554800745	0.00003655194370733028	0.00006029821752417952	0.00010331511215366795	0.00017448368697758898	0.00029733434000189796	0.0005169849827939554	0.0009059225400480653	0.0015574360783909835	0.002583343757485479	0.004133937749237981	0.006450470104703454	0.00992421776537189	0.015095637203433543	0.022539218798217853	0.03262263859290793	0.04522239281883278	0.05952671478942806	0.07404820942221735	0.08689000603918884	0.09618696078717048	0.10056984233471844	0.09949251989111318	0.09331414965916196	0.08314373416852217	0.07051899941275253	0.057043196924897455	0.044084917445480154	0.0326053511301897	0.02311313464493636	0.015725902317192397	0.010283125169378682	0.006469903325415305	0.003921286869942531	0.002291656049757451	0.0012927226723165042	0.0007042341567772281	0.0003711638500317749	0.000189213557778678	0.00009335496770124241	0.00004460068031930664	0.00002084310332262085	0.000009653734488690446	0.000004515418760453471	0.0000026211705090872783	0.0000015574995558820248	-0.000002260647287699591
"t=134"	-0.0000016723919418204503	0.0000022966171672189617	0.000004292404499617319	0.000008581262149642832	0.000018273742485419575	0.00003899192080758507	0.00008136975283068448	0.00016601452812958772	0.0003271787564999018	0.0006241622758978993	0.0011518988624866777	0.002054083683954211	0.0035362413933169856	0.005872344313689548	0.009396633875278337	0.014473005515157733	0.021431315509910953	0.03047187617505709	0.04154316538870639	0.05422547316184623	0.0676557015494964	0.08054549534912014	0.09132720492875568	0.0984292653768215	0.10062936991829852	0.09739372297564386	0.089075126901352	0.07688178796876155	0.06260203746593473	0.04815712477351608	0.03514346986491779	0.024522348059036525	0.016551657174715517	0.010945996324643326	0.00715442165463076	0.004617790437186686	0.0029144502383954274	0.0017778860111874462	0.0010451544013545533	0.0006000684393817624	0.0003448101894218958	0.00020203404436558436	0.00012003418239181496	0.00007100474426580128	0.00004220881548289146	0.000026477604323726922	0.000018791302578646807	0.000015302213134837928	0.000013207265628922826	0.000011261240513538162	0.000010880324182060974	0.000010791149967936953	0.000010646532749181148	0.000010348932065973315	0.00001045087873063899	0.000010965723555300677	0.000010838484842068397	0.000010676823684607761	0.000011133337847968328	0.000011442135276817922	0.000010841029042030215	0.000011315358667052244	0.000011301820428077924	0.000011015074000031433	0.000011071002559148724	0.000011271819743918776	0.000010967163433184268	0.000011063308467340605	0.000011314325810252157	0.000010875719506531212	0.000011165797159096158	0.000011001388595444084	0.00001048468184328133	0.000010753111796435455	0.000010189418154449292	0.000010184404998336838	0.000010108874000769319	0.000009850206316497356	0.00001006326656272094	0.000009824549618842049	0.000009847886323077759	0.00000965103584116278	0.000009310903660297853	0.000009178553987188032	0.000008799003979764741	0.0000088427546000025	0.000008584662636534901	0.000008815621102553628	0.0000086819633756674	0.000008629245949576259	0.000008191146965930152	0.00000811096262542943	0.000008333888790845734	0.000007832672700547327	0.000008284016431048258	0.000008358347219683537	0.00000791231018137939	0.000008126692334187169	0.000007966695770966759	0.000007975658406933483	0.000007977283468574292	0.000007999068420416755	0.000008190292172027824	0.00000782717621883311	0.000008365177418534486	0.00000836645246249379	0.000007752695436735735	0.000008351990460342407	0.000008056546430990075	0.000008280097453905455	0.000008598516514801702	0.000008676637570315116	0.00000884607258910819	0.00000855636951990757	0.000008856519011501973	0.000008707171816446646	0.000009274939197445597	0.000009245380088174215	0.00000968159562930726	0.000009906777327151062	0.000009740551052073165	0.000010144032584369356	0.000009756443636765866	0.000010116542544569285	0.000010237230668841413	0.000010166495099328543	0.000010811079643513466	0.000010480099664200715	0.000011030922470900428	0.000011085850040171152	0.000010827193048235095	0.000011379684945356239	0.000011051423272623317	0.000010950086221428457	0.000011342544475767546	0.000011051040968323989	0.000011009877530443468	0.000011251835345560401	0.000011390392696375429	0.000010739276095406147	0.000011454811937872122	0.000011212948136329892	0.000010670985874150496	0.00001073435593901273	0.000011086272148741472	0.00001038788741314356	0.000010301826898317934	0.000010743974054649996	0.00001085341623918712	0.000010667624757321192	0.000011386742036267883	0.000013200750419106733	0.000015343534800482672	0.000018797533616665696	0.00002637624906931535	0.000042270282172185425	0.00007089140185867482	0.00012011427449964973	0.00020210103005924296	0.00034480449811935543	0.00059993424328042	0.0010452703404889574	0.0017778439355903286	0.0029144345692295737	0.004617927680631406	0.007154276511538771	0.010946055968123258	0.01655162564901469	0.024522311476991243	0.03514350411817324	0.04815705336579523	0.06260205240142858	0.07688193310817615	0.0890749685690585	0.09739381838512795	0.10062929726053171	0.09842925997259844	0.09132720310488895	0.08054535159820564	0.06765584296068705	0.05422557266264594	0.04154310801955696	0.03047188294658998	0.021431315907397885	0.014473009115574142	0.009396693641879672	0.005872272841990656	0.0035363199250176836	0.002053966364895521	0.0011520431667929598	0.0006240807829342998	0.00032718261511877067	0.00016596806085356075	0.00008149005061475201	0.000038892847356808424	0.00001827245500662933	0.000008594239179426921	0.000004383246851258349	0.000002146330610242053	-0.000001594653559311432
"t=135"	-7.11549663190425e-7	0.000003888077637625997	0.000007783189242660526	0.00001584870268034333	0.000034276777598041264	0.00007116304300391896	0.00014545054288794823	0.000288149927985315	0.0005528059450541356	0.001025582353222032	0.0018393325876739919	0.003185889557744792	0.005324134663395874	0.008576225367140422	0.013302409757245282	0.01984389950384624	0.028434772852554135	0.039084407219788675	0.05145731687785293	0.06478747453508982	0.0778725670254451	0.08919208276795398	0.09715512809923399	0.1004445973859458	0.09836191718148068	0.09106733666637368	0.07959945883032227	0.0656483409784333	0.051138262302445225	0.037759551461669205	0.026617480670745985	0.018111071007269386	0.012049867808563874	0.007918377774072116	0.005145457199733361	0.0032782610952954983	0.0020225758649490277	0.0012016791911737545	0.0006944920609021077	0.0003997833328833744	0.00023455372897263072	0.00013948684935471967	0.00008229590977104628	0.000048556647842645795	0.00003019767595779932	0.00002102213021826227	0.000016262459708538124	0.000013240512498624568	0.000011700701562089577	0.000011318388779435473	0.00001044115727921735	0.000010138417765093166	0.000010322431039155866	0.000010629038754150777	0.000010473336268135292	0.000010322663801076715	0.000010870952350749974	0.00001108174147002039	0.00001093134827534481	0.000010934126068784522	0.00001154812108217218	0.000010949010284200256	0.000011012600793725014	0.000011276640669799498	0.000010822566309687254	0.000010791140628962914	0.00001099912107882517	0.000010758012601641553	0.000010763563656590591	0.000011118418972499988	0.000010741892795262942	0.00001077790708048365	0.000010992633618478465	0.000010392819708049394	0.000010487309882400986	0.000010071751830320608	0.000009807625107050022	0.00000987737154156676	0.000009496901893224496	0.000009737328564241032	0.000009544639915426423	0.000009496580104184638	0.000009444308974315696	0.00000908673137622884	0.000008977370548945984	0.000008536179276430467	0.000008622746522246594	0.000008427021305434934	0.000008601520851581057	0.000008322370825375458	0.000008503937574233511	0.00000852631274017579	0.000007797514017249263	0.00000795049241097967	0.000007942412137418309	0.000007716516016498254	0.000008054902462584224	0.000008743757081486336	0.000007404162031598993	0.000007762581085146714	0.000007815999381044492	0.000007371589889504371	0.000008641571498491096	0.00000817351927229204	0.000007631109288031013	0.0000079406167983187	0.000007988330338215555	0.00000781105487868139	0.000008527227289945039	0.0000084287103400138	0.000008392644143984107	0.000008600282206061571	0.000008423310051686173	0.000008650338155891113	0.000008549563950688288	0.000009008840744173519	0.00000894852806221369	0.000009572572549521041	0.000009403948391106809	0.000009546413564875955	0.000009743643441306737	0.000009459429863967195	0.000009949493211092175	0.000009756543134065154	0.000010095659826458991	0.000010511267631740928	0.000010349843663548519	0.000011058286299880926	0.000010787418027291551	0.000010781269062953847	0.0000110719693255934	0.000010677197878616873	0.000010842598248794744	0.000010999986767123993	0.000010661750929674696	0.000010900171604988351	0.000011290565505750472	0.000011044294614293015	0.000010880154446057944	0.000011619836954412932	0.00001096873203254578	0.000010794123207258366	0.000011156835594827719	0.000010940784420765404	0.00001023952473155898	0.000010501941450247188	0.000010591374745128057	0.000010282677298190102	0.000010136895419621261	0.000010613180106200382	0.000011187519044053573	0.000011718324686271764	0.00001316680757112998	0.000016301069102442334	0.000021140005876829626	0.000030172010803242166	0.00004850882900364617	0.00008228937919452228	0.00013946035178569183	0.00023454657873311913	0.0003998788607834092	0.0006943841875091117	0.001201713020999029	0.0020226177361405417	0.0032781607207020835	0.00514561717973161	0.007918234867924201	0.012049954049344835	0.01811101213873778	0.026617431071078834	0.037759592915535545	0.05113825127165861	0.06564827505677795	0.07959958713727888	0.09106726567421375	0.09836205902005102	0.10044430628585976	0.09715527598583762	0.08919200186876053	0.07787267205748005	0.0647873918276336	0.05145742707829859	0.03908436838100027	0.02843477120617488	0.01984396598769933	0.013302352777384119	0.008576285598379085	0.005324112682036697	0.003186013466184523	0.0018391459057285342	0.0010255819813302924	0.0005528170921528242	0.0002882701121051934	0.00014529675322438873	0.00007128544621626265	0.00003424773604343567	0.00001585519262770063	0.00000771583519043606	0.00000402053856007889	-7.951276079776193e-7
"t=136"	0.000001281847221146215	0.000007323524477298449	0.000013832167081950786	0.000029692027832317613	0.00006267921357250295	0.0001276322583071421	0.000253230965413187	0.0004892760945931496	0.0009124941402613995	0.001645283022016386	0.0028670642274587488	0.004821679094759057	0.007818311235258557	0.012210907439232033	0.018348753516362115	0.02649484626940779	0.03671260512029639	0.04874719437812369	0.061927118561192485	0.07514029902306862	0.08692355348661518	0.09568245293548627	0.10001966438484744	0.09908816628177464	0.09285613399228809	0.08218443353497296	0.06864764838698012	0.05415086994093288	0.04046150253855718	0.02882224983597992	0.019776826360671462	0.013241421011233045	0.008747188775287018	0.005719138100529486	0.003675313987818396	0.002292773240801682	0.001377952217013978	0.0008028424188338823	0.00046317234298798304	0.0002711801614474485	0.00016121800904467243	0.00009596370727604775	0.000056827256498359624	0.00003433151030729498	0.000022732877238307303	0.000017216089219562747	0.000014252913463796979	0.000012438890406696324	0.000011024782208268746	0.000010212596300407384	0.000010490288672504455	0.000010448027395137949	0.000010204710796379857	0.000010067463529939147	0.000010546861601845592	0.00001072894971676508	0.00001040265226914805	0.000010778119241550144	0.000010967265603567533	0.000011005063212055077	0.000010742363735993798	0.000011309453146535198	0.000011110363931976508	0.00001068325609454579	0.000011168025592533937	0.000010872866690769811	0.000010587001101347582	0.000010909203683517887	0.00001066577754216258	0.000010437886492353776	0.000010795649024286647	0.000010644800069292693	0.00001043363236497008	0.000010637403082713881	0.000010223573667089703	0.000010177900692354136	0.000009992137884551333	0.000009526645190494065	0.000009650186619358792	0.00000918391677995345	0.000009345079018285851	0.000009256111055511163	0.000009137955314764135	0.000009185277961232252	0.000008847922216670412	0.00000885441617615168	0.000008480677014977012	0.000008476597462836466	0.00000807635450816857	0.000008386310846986156	0.00000850842721655809	0.00000809752466590652	0.00000825113558522439	0.000008041582791995516	0.000007442437119253853	0.000007737978586663807	0.000008399372622980295	0.000007063631253245717	0.000008498894732644757	0.000007386308846890621	0.000007292592000718301	0.000008513631593265458	0.000007146245163069942	0.000008229841963025564	0.000007871215375709895	0.000007395308541546797	0.000008041717919127223	0.000008221235608285582	0.000008129011940249953	0.000008571030838400162	0.000008332775803365777	0.000008071518933228106	0.00000848120762819704	0.00000846780566843286	0.000008855623620962483	0.000008886694924270522	0.000009301030504560437	0.00000894732605472015	0.000009319079245173612	0.00000925775377869087	0.000009268253147509675	0.00000963475632553834	0.000009511452652821717	0.000010054803703640758	0.000010080582240612479	0.000010213153320726143	0.000010702505384263539	0.000010401198912268761	0.000010682457908917087	0.0000107883559294919	0.00001052627800035566	0.000010716248853959165	0.000010746159197161376	0.000010541435607636096	0.000010957150881840683	0.000011095577672204371	0.000010743607989582848	0.000011087852382574148	0.000011395089202004272	0.000010698013257370853	0.000010892176360965955	0.000011117889999967545	0.000010685094464446543	0.00001042148413676891	0.000010735450016841064	0.000010548840031820994	0.000010137777941010562	0.000010114269379357665	0.0000104512119056821	0.000010444584902180587	0.000010325557322388157	0.000010977474109830077	0.000012478327236165043	0.000014219013987681883	0.000017179078413143145	0.00002275979295418562	0.000034449433906180715	0.00005668860932561692	0.00009597676878192463	0.00016129622245841801	0.0002710562709136166	0.00046325291864524054	0.0008028507597129808	0.0013778893353075805	0.002292853511377202	0.003675188329421042	0.005719288413874146	0.008747088058679409	0.013241477420939951	0.019776830382590815	0.028822107375661266	0.04046152476926579	0.0541509182791281	0.06864765449541499	0.08218441933323417	0.09285617473009677	0.09908814574006608	0.10001970986178588	0.09568232133443244	0.08692350270356175	0.07514038797921341	0.061927112284953734	0.04874733639541384	0.0367125579337132	0.02649473318312945	0.018348904680400513	0.012210809653635857	0.007818380024159577	0.004821605347136382	0.0028671885381623685	0.001645201200141	0.0009125307261800275	0.000489167154988146	0.0002534073813694748	0.0001275108612799336	0.00006273083228724996	0.000029666141528439383	0.000013865368353904728	0.000007212274105938832	0.000001364924325231165
"t=137"	0.000005331461141455662	0.000013597149092103855	0.000025617027032964756	0.000054003451659845325	0.00011295746434858422	0.00022305712537018518	0.0004318054666174742	0.0008111880616201717	0.0014711055200072876	0.0025773448658996667	0.004361643133212967	0.007119061817488226	0.011194813177495155	0.01694315992814044	0.024650968422733288	0.034430839152660764	0.046102190039668534	0.059086433817641004	0.0723643849022152	0.08453774599189878	0.09402432239095404	0.09936268918137348	0.09956976350680102	0.0944305196920815	0.08461986601182647	0.07158148772225892	0.05718020270583124	0.043240809372571354	0.031133806725972435	0.02155041032029148	0.014523581145308495	0.009644171052988093	0.006342149056959068	0.00410901053873336	0.002590896314891733	0.0015747497786874343	0.0009252271548529922	0.0005357321876846566	0.000313756566286294	0.0001869082068732819	0.00011167272204493095	0.00006562410988186773	0.00003905324515385278	0.000025576881989120004	0.000018838062486481455	0.000014820300748952242	0.000012380696811087333	0.000011110764460919853	0.000010779053885356937	0.000010502838290959993	0.000010055821221488515	0.00001018392233553822	0.000010378914646502757	0.000010491092762410226	0.000010167585604903273	0.000010404760808269131	0.000010895711823888377	0.000010398433128999685	0.000010613123873626229	0.000010846867780411884	0.000010916071698119367	0.000010627641981120206	0.000010875687674549717	0.000011250911693627685	0.00001070969781258313	0.000010970720759284625	0.00001106709666809369	0.000010463505688451669	0.000010697059405817555	0.000010614650658768987	0.00001016922291552369	0.000010358438345958731	0.00001023757832052663	0.000010100542814583946	0.00001025635044626938	0.000010024572377309582	0.000009849593660682388	0.000009862676730088005	0.00000930161224355075	0.000009444975741956796	0.000008944934506982527	0.000008948576766476535	0.000008953860514471224	0.000008817413655104467	0.000009008799940701806	0.00000875624814944409	0.000008714812639420977	0.000008168850765710722	0.000008329325250633346	0.000008239401437015736	0.00000788890465475145	0.000008163276023709365	0.000008240571314099832	0.000007758601812790644	0.000008056173581016957	0.00000811247189180797	0.000006700201814258122	0.00000813690957568447	0.000007042579344140876	0.000008099748323275868	0.000008191468133023072	0.00000703182254935264	0.000008058843538494287	0.000006860582363543699	0.000007979218203169047	0.000008116117891643349	0.00000774386183710618	0.000008286970643922587	0.000008133889118466797	0.000007827237569091317	0.000008242323252916073	0.00000837927326635679	0.000008160162592307785	0.000008731641602643947	0.00000876156749995971	0.00000897248261744199	0.000008767088383709876	0.00000909805238824557	0.000008862538310006052	0.000009026156585600908	0.000009314125975490306	0.000009416887822522035	0.000009842725463560242	0.000009803505765182408	0.000010105522809888967	0.000010218876614342953	0.000010022185786162652	0.000010243759398398389	0.000010312012185598185	0.000010266266022740389	0.000010582013542648205	0.000010652265751809331	0.000010563910588290426	0.000011079002875558075	0.000010934305226473207	0.00001072264543944268	0.000011160168902013545	0.000010988549554391547	0.000010558007607741615	0.00001092284888282169	0.00001098426803669561	0.000010456054876817333	0.000010497373267859267	0.000010784896240068065	0.000010486877116022697	0.000010123194165601035	0.000010404676713982042	0.000010524671289036114	0.000010127134051907127	0.000010026039746202642	0.000010494995350218694	0.000010869676206337608	0.000011104931562533338	0.00001234673302408229	0.000014801820881205074	0.000018877628060076646	0.000025478873996842566	0.00003924675066302452	0.00006552156343120341	0.00011157488228930035	0.00018704191720708696	0.0003136811986347299	0.0005356842923951444	0.0009253230165507942	0.001574729959495702	0.00259096656392388	0.004108865238432791	0.006342256535305846	0.009644118889641784	0.014523550401799978	0.021550402435107308	0.03113381337500809	0.04324077769905099	0.057180280558320806	0.07158139766999894	0.08462001078135628	0.09443044652471655	0.09956964566802551	0.09936280398010355	0.09402421058863597	0.08453777772675442	0.07236438084471042	0.059086510273300585	0.04610225117011313	0.03443081589203334	0.024650938150584945	0.016943192831589293	0.01119473454935116	0.007119113455269721	0.004361618450245963	0.0025774246625571706	0.0014710290670196802	0.0008113039729229499	0.000431649603939932	0.00022318846728053288	0.00011287270774951175	0.00005403989849583901	0.00002559004274593768	0.000013665292329601009	0.000005283295282709766
"t=138"	0.0000130443301668004	0.00002567631531724679	0.00004624998713720352	0.00009743921438620795	0.00019826040887749308	0.0003819252574454035	0.0007187435756915717	0.0013140636429567198	0.002315842454631789	0.003940970797861265	0.006474546659132385	0.010251010943014616	0.015624645619460198	0.022902465735081923	0.032241019769855384	0.04352895505748122	0.05627626418810494	0.06955835061160098	0.08205049457041746	0.09219380609276018	0.09848192206340323	0.09980807426703109	0.09578206290298619	0.08689120034513642	0.07443213865915566	0.06020927181625346	0.046085461972036	0.03354732671581817	0.023432979572906465	0.015901124840913217	0.0106144030480535	0.007017774290422052	0.004580358873687573	0.0029174555178824724	0.001793797458628843	0.0010645092749785867	0.0006194460520247969	0.0003624042930862048	0.0002156784916981236	0.00012938304099252562	0.0000765532363063981	0.000045523353210952244	0.000028676685381312517	0.000019982250671901625	0.000015587411169804	0.000013169259159284685	0.000011488862649122744	0.000010497670722808827	0.000010045169058447989	0.000010301245496946443	0.000010463452704834175	0.000010159919464292066	0.000010142996567985563	0.000010324190767740937	0.000010674935464027868	0.000010423094372380426	0.000010139197051950433	0.000010853068964866708	0.000010531120349210887	0.000010315365373991803	0.000010652985343861943	0.000010803694671102093	0.000010731480720616027	0.000010661908590781088	0.000011109869715530962	0.000010849548614966231	0.000010677329140174052	0.00001107591353266546	0.000010435258186003438	0.000010355508503923083	0.000010471138593093343	0.00000984800520065221	0.000010063562653095381	0.000009884279892680148	0.000009740298116400758	0.000009890336497009322	0.000009827466666001428	0.000009552605256146762	0.000009705486625599669	0.000009060759003642893	0.000009195477020051968	0.000008799172710904912	0.000008671787648406593	0.00000873442807891589	0.000008567455170638283	0.000008721532685052047	0.00000839977207134357	0.000008637952832790674	0.000008356925429109374	0.000007837521443843087	0.00000786846974853983	0.000007901131776177905	0.00000754799397317818	0.00000820796826128678	0.000008266213890495422	0.000007090545866450526	0.000008049370568863345	0.000006878870928206382	0.000007785628486245422	0.000007744668134024302	0.00000767202859230931	0.000007783248085924122	0.000006975202107573075	0.00000797138213703974	0.0000071741597620356146	0.0000082207953788771	0.000008219385887797692	0.000007503766887295704	0.000007907683315377945	0.00000791667567545673	0.000007861999182012802	0.000008248896247953219	0.000008683083685068205	0.000008387006138921294	0.00000871894232323811	0.000008573443490478283	0.000008734529646559075	0.000008631284074245293	0.000008899480911317426	0.000009162287692210391	0.000009168762987954437	0.000009532474690154835	0.000009644101790495796	0.000009837813609969714	0.000009859840514381268	0.00000976868930213648	0.00000989113023275312	0.000010002835974187718	0.000009892370965713937	0.0000103322385591742	0.000010376983396453987	0.00001051983082522856	0.00001107563016200519	0.000010693112213799871	0.000010818012712521252	0.000011144691334230572	0.000010724700696185252	0.000010562261919866422	0.000010879616328618447	0.000010682694740027365	0.000010225642320560446	0.000010683090251539795	0.00001072037361615763	0.000010286858689201317	0.000010270820578583972	0.000010755530911343847	0.000010380797219267102	0.00001001600936800795	0.000010222497471623626	0.000010481118929539512	0.000010247353776859924	0.000009997791003413248	0.000010522421579617358	0.000011590909381409276	0.000013144183645508178	0.000015484388867892385	0.000020087502131893586	0.000028569740318951098	0.000045658502021983516	0.00007655877052659132	0.00012923715273072123	0.0002157425986296646	0.00036246352390723047	0.0006193312599904743	0.0010645768108296094	0.0017937980959980004	0.0029175364122661085	0.0045802854512970725	0.007017755508055723	0.010614444698817338	0.01590104822451932	0.023432949059332575	0.03354730055171751	0.04608554141268706	0.06020926926770509	0.07443206706035688	0.08689134370335683	0.09578198259803172	0.09980803645534086	0.09848184190418863	0.0921938968417435	0.08205042996179535	0.06955837064769599	0.05627637801938279	0.043528921539426	0.0322411141666229	0.022902424180772707	0.015624567232430553	0.01025101251389915	0.00647460138078515	0.003940980902403357	0.0023158261422400184	0.0013140151943740186	0.000718828339154598	0.00038182959628241253	0.00019835431778225665	0.00009739506104977647	0.000046264819932972934	0.000025665372594629865	0.000013050455926921778
"t=139"	0.000027768325222665702	0.00004748212903782356	0.00008301412947897546	0.00017131788320590147	0.00034159367491848336	0.0006383159349309109	0.001169215340405927	0.0020790497966727273	0.0035592084100717347	0.005880555090986395	0.009374588600504774	0.014390655982960188	0.021248159915073006	0.030144656775669687	0.04103248849920549	0.05350691832592047	0.0667367301772146	0.07947729806519221	0.09020656024321672	0.09738603509556831	0.09980460410869274	0.09690384820822784	0.08898372195296222	0.07718198090576545	0.06322191245392006	0.048983927729254306	0.03605766669141364	0.025424332629319424	0.017376412009072473	0.01166139000092159	0.00774930917026273	0.0050926599145890705	0.0032753517809367416	0.002036777853438032	0.0012208179646726602	0.0007142244571854972	0.00041822008212388795	0.00024936322443291914	0.00015025468739837677	0.00008911586140714078	0.00005245317680457884	0.00003221624899385489	0.000022223342204807928	0.00001703018058452077	0.000013600509820577145	0.000011390105346897883	0.000010617097995990754	0.000010383312177730808	0.000010273189711029751	0.000009850067524075357	0.000009900939404561271	0.000010321706832239208	0.000010331292589982333	0.000010170125302910726	0.000010190678132682152	0.00001052384439670373	0.000010639150934688146	0.000010076420500437777	0.000010528283941435568	0.000010782393669250823	0.000010323656462807307	0.000010563250142148206	0.000010762492899663023	0.000010679997352047721	0.000010572677736742087	0.00001078173986757136	0.000010836761729304811	0.000010356854354798273	0.000010801745256583395	0.000010447692566306621	0.000009991846258605719	0.000010395320074407799	0.000009626164267584336	0.000009769508754531309	0.000009693945626110256	0.00000942453631347373	0.000009488892149578376	0.000009577760997747653	0.00000917797040145274	0.000009512319776971978	0.000008927450527940195	0.000008978023782080236	0.000008685444540024179	0.000008467452989435742	0.000008465124094469978	0.00000812482130052583	0.000008508383750438497	0.000008386184974118471	0.00000805969818751251	0.000008053307585909053	0.000007990885877884324	0.000007405706013097202	0.000007910163172142326	0.000007821726550449881	0.000007086855830062966	0.000008171140466473048	0.0000074222290991077244	0.000007869950923722335	0.000007640368376304885	0.000007232679207214154	0.000007292380914014629	0.000007701017683992006	0.000007806373807373035	0.000007438759797695482	0.000008193722058513764	0.000007089252234027121	0.000007806719792391448	0.000007908310585835743	0.000007411771291043756	0.000007964073849064945	0.000008022775988436592	0.000008176432393813826	0.000008279628076257595	0.000008522495321683365	0.000008106917313011053	0.000008462316532620306	0.000008496807712643495	0.000008690000491085037	0.000008973801534972736	0.000008954862433907529	0.000009477994853179794	0.000009309247323008307	0.000009386437489489197	0.000009548962418892692	0.000009439977917247155	0.000009705565007789296	0.000009780490078714621	0.000009685387401203727	0.000010278751783165951	0.00001004477862542874	0.000010404504958372307	0.00001076156871115952	0.00001040122542828037	0.000010868898752902645	0.000010871418938407373	0.00001048547162518787	0.000010625786786122582	0.000010839506686344258	0.000010470806597107085	0.000010346584208287268	0.000010837252656492602	0.000010425165072991405	0.000010231833079354935	0.000010470083472990943	0.000010668776241118394	0.000010091941749834632	0.000010198215269929811	0.000010409835407343415	0.000010314138181199972	0.000009890091386410838	0.000009835916929379351	0.000010260456613120361	0.000010369808518428947	0.000010504825861512579	0.00001149310584092067	0.000013672254497887337	0.000016914278015978113	0.000022252551094892326	0.00003215858077887379	0.00005256551661947384	0.00008918063443719149	0.0001501705143264198	0.0002493302149754184	0.0004182966918356845	0.0007141143055424681	0.0012208584939572553	0.0020367757181197765	0.003275349313150655	0.0050927250256582735	0.007749273623860131	0.011661402342046934	0.017376375954072154	0.025424262356815053	0.03605765481847978	0.04898404094586395	0.06322184030072486	0.07718209905816975	0.08898351965293705	0.09690400782742314	0.09980448380923634	0.09738602969214016	0.09020656433745988	0.07947730213280257	0.06673675233850895	0.05350695767329705	0.041032452583139256	0.030144738202719568	0.02124820651985493	0.014390666774585337	0.00937448618488812	0.005880563605274336	0.003559217645252022	0.002079052160971595	0.001169210679995758	0.0006383750301961477	0.00034149894490853594	0.00017136371511916604	0.00008305190266200135	0.00004745211730550203	0.000027769923516607342
"t=140"	0.00005483454981891622	0.00008671512237790058	0.00014577715676533654	0.0002955952240742965	0.0005745027266136349	0.0010431950281909463	0.0018577432780423342	0.0032120448629019416	0.0053392660870671405	0.008560596283271993	0.013235691664882698	0.01968785051720312	0.028142732858231767	0.038616743264445086	0.05078669463344776	0.06391252074971654	0.07683372403811561	0.08807644165962525	0.09608713229890309	0.09956326502885327	0.09779192923675051	0.09088492268756487	0.07981335259257172	0.06620025926808693	0.05192270840136659	0.038656871015528615	0.027523493615926098	0.018953258512157567	0.012790046641008801	0.008540763503649407	0.005647869287718876	0.0036651044100101116	0.002304564888931604	0.0013964240942834216	0.000822820105574884	0.000482560813470978	0.0002873021895061223	0.00017329259132758956	0.00010356788229004543	0.00006130796780956516	0.00003713553946538273	0.000024601572746529854	0.000017917077119178337	0.000014253658015994652	0.000012212156509594507	0.000011089235994243829	0.000010154652025806676	0.000009914390279197605	0.000009903805246014308	0.000010057585866141139	0.00000986016176207638	0.000009711787495203517	0.00001003276964817168	0.000010400342138172647	0.000010178149908890433	0.000010069668964440837	0.00001037233790435188	0.000010738637417073704	0.000010416564775073134	0.00001035655564218807	0.000010955434104897854	0.000010572007173248466	0.000010350314424090179	0.000010678917036210933	0.000010486358885564151	0.000010351015677700914	0.000010338908448481732	0.00001061742508223773	0.000010120832842575034	0.00001032685640056652	0.000010473025886748033	0.000009696476940379561	0.000010270653684418818	0.000009629093759233598	0.000009441508243224206	0.000009508934535440439	0.000009199016689831474	0.000009049195107135866	0.000009344929960186654	0.000008871973498081331	0.000009258189297756125	0.000008816436657621551	0.000008803758585917976	0.000008505963181582032	0.000008091409971378027	0.000008354176175062733	0.000008062500334027334	0.00000783147224336922	0.00000803166177076875	0.00000820486689956379	0.000007625613681394583	0.000008078083470919317	0.000007671403688958023	0.000006852944877011602	0.00000778368760490089	0.00000742253306917906	0.000007870447326308039	0.00000803854581721275	0.000007289123128750852	0.000007341055855314416	0.00000729669873644756	0.000007201963957426116	0.000008054457120709735	0.00000789420545066477	0.000007324810917586078	0.000007854785026628619	0.000006851213052661009	0.000007707848836302489	0.00000805029305239735	0.000007636864211235661	0.000008235677812162834	0.000007957245932499468	0.000007955505204826352	0.00000798342334962232	0.000008366842309093236	0.000008104996425450928	0.00000847743554777125	0.00000881758675497224	0.000008744781136660329	0.000009280007450485073	0.000008848923506388218	0.000009290638611436641	0.000009250776303204589	0.000009058816396234626	0.000009511590294941641	0.000009450172897995657	0.000009707920831880656	0.000010223649740348506	0.000009795269648837923	0.00001042542544638092	0.000010327627637862768	0.000010105820281491873	0.000010553175497141076	0.000010335473586864374	0.000010283733129501371	0.000010592803044162657	0.000010677665720049134	0.00001038153455767965	0.000010630526225852144	0.000010830887503421316	0.000010348216525679632	0.000010469534069912356	0.000010606187416328794	0.000010568024984447533	0.000010001932316816564	0.000010264606071119786	0.000010283345253658815	0.000010039804927197693	0.000009651831158863367	0.000009903781397091471	0.000010161654193541203	0.000009865267947994916	0.000009846475122698983	0.000010247113057859636	0.000010964059080853517	0.000012254071971029568	0.000014296243484590576	0.00001791754064561779	0.000024601937421708797	0.00003704578830399097	0.00006136718821569964	0.00010360143744847505	0.0001732716990812122	0.00028725554118291807	0.0004826728288304105	0.0008227410659732426	0.0013964090310061295	0.002304670641634643	0.0036649800869656968	0.005647973482119095	0.008540693082656148	0.012790039717974544	0.01895323375868707	0.027523454361129684	0.03865691785007819	0.05192263624829285	0.066200379408618	0.07981341857956803	0.0908848630528667	0.09779189217267281	0.09956311129499429	0.09608713497289723	0.08807653567935292	0.07683372702746549	0.06391253269576136	0.05078665170907293	0.03861691850026483	0.028142685280010404	0.01968784605573748	0.013235657297505976	0.008560675372335291	0.005339181328156695	0.003212028656875421	0.0018577300278496134	0.0010431974149626155	0.0005746022511116111	0.00029556957455723065	0.00014571052739820178	0.0000867638594391762	0.000054827695559866996


==> anc/figure1dispersion.txt <==
"k"	"d6phi2p7Dispersion1P"	"d6phi2p7Dispersionlower"	"d6phi2p3Dispersion1P"	"d6phi2p3Dispersionlower"	"d8phi2p9Dispersion1P"	"d8phi2p9Dispersionlower"
-3.0649684425266273	2.0196236486848633	2.4443083062465867	2.040134431749518	2.496896626249736	2.0445611073457925	2.4993186985175413
-2.911720020400296	2.008166232703779	2.4284413860329472	2.0286929145109127	2.482197175779973	2.03309772637164	2.4857646689327524
-2.7584715982739647	1.9853279951002385	2.3992465111429624	2.005886286997736	2.4521977706666256	2.010247517470223	2.4549069039706595
-2.605223176147633	1.9512620806078793	2.3569016990851637	1.9718675041958988	2.4086062401652484	1.9761637220246335	2.410892096952704
-2.451974754021302	1.9061981422659287	2.296507153534421	1.9268664164389584	2.3495561483264673	1.931076607670306	2.3531999494052727
-2.2987263318949704	1.8504424069221095	2.2220843480396084	1.871190466737886	2.275795553228644	1.8752941570133217	2.2786927112071638
-2.145477909768639	1.7843780471596205	2.134360789846891	1.805225991943118	2.190314070364657	1.8092033679148045	2.193749759013709
-1.992229487642308	1.7084662163851974	2.0330608894534627	1.7294405531328145	2.0855440654343305	1.7332725997826053	2.089972659241095
-1.8389810655159764	1.6232483764371572	1.9177103343957178	1.6443870058312235	1.9713859465631707	1.648055686299255	1.975770793198123
-1.6857326433896451	1.5293510154040852	1.7989518062405523	1.5507105129410093	1.8525906426142313	1.5541990257433085	1.856359882360973
-1.5324842212633136	1.427494660171817	1.6789394341060273	1.449160574931092	1.7326427095301256	1.452453728146729	1.7358233973494954
-1.3792357991369824	1.3185105209628958	1.5589774808581893	1.3406117364172374	1.6132594971873964	1.3436964805914293	1.6159308872358196
-1.225987377010651	1.2033708008335537	1.440306138011664	1.2260996089195046	1.495795765546351	1.2289657769841007	1.498009043806384
-1.0727389548843196	1.0832441250447076	1.3243594474187255	1.1068846853029441	1.3817340609455613	1.1095260119550154	1.3835209257159953
-0.9194905327579882	0.959599094268075	1.212944788545535	0.9845682841009946	1.2728883329751	0.9869838338640591	1.2742705237960408
-0.7662421106316568	0.8344046047107483	1.1084437052188214	0.8613096231075126	1.1715615244531108	0.8635058483608198	1.1725600126942126
-0.6129936885053255	0.7105334570667914	1.013993575681372	0.7402433424122314	1.0806705255039155	0.742237055900322	1.0813189739988438
-0.4597452663789941	0.5925993728966894	0.9331031060274029	0.6262849132995818	1.0036156875799485	0.6281071375812353	1.0039691689222785
-0.30649684425266277	0.4886354815157752	0.8666622266940536	0.5275591223638543	0.9430837153631941	0.5292577491374928	0.9431070410432625
-0.15324842212633139	0.41261642290968226	0.8347040514418076	0.45703968765641534	0.9084306241315154	0.45867320343061735	0.9083597267589063
0	0.3837132011107265	0.8081575892231747	0.43076528923126745	0.8908778313591661	0.4323817444058733	0.8906644211155097
0.15324842212633139	0.41261642290968226	0.8347040514418076	0.45703968765641534	0.9084306241315154	0.45867320343061735	0.9083597267589063
0.30649684425266277	0.4886354815157752	0.8666622266940536	0.5275591223638543	0.9430837153631941	0.5292577491374928	0.9431070410432625
0.4597452663789941	0.5925993728966894	0.9331031060274029	0.6262849132995818	1.0036156875799485	0.6281071375812353	1.0039691689222785
0.6129936885053255	0.7105334570667914	1.013993575681372	0.7402433424122314	1.0806705255039155	0.742237055900322	1.0813189739988438
0.7662421106316568	0.8344046047107483	1.1084437052188214	0.8613096231075126	1.1715615244531108	0.8635058483608198	1.1725600126942126
0.9194905327579882	0.959599094268075	1.212944788545535	0.9845682841009946	1.2728883329751	0.9869838338640591	1.2742705237960408
1.0727389548843196	1.0832441250447076	1.3243594474187255	1.1068846853029441	1.3817340609455613	1.1095260119550154	1.3835209257159953
1.225987377010651	1.2033708008335537	1.440306138011664	1.2260996089195046	1.495795765546351	1.2289657769841007	1.498009043806384
1.3792357991369824	1.3185105209628958	1.5589774808581893	1.3406117364172374	1.6132594971873964	1.3436964805914293	1.6159308872358196
1.5324842212633136	1.427494660171817	1.6789394341060273	1.449160574931092	1.7326427095301256	1.452453728146729	1.7358233973494954
1.6857326433896451	1.5293510154040852	1.7989518062405523	1.5507105129410093	1.8525906426142313	1.5541990257433085	1.856359882360973
1.8389810655159764	1.6232483764371572	1.9177103343957178	1.6443870058312235	1.9713859465631707	1.648055686299255	1.975770793198123
1.992229487642308	1.7084662163851974	2.0330608894534627	1.7294405531328145	2.0855440654343305	1.7332725997826053	2.089972659241095
2.145477909768639	1.7843780471596205	2.134360789846891	1.805225991943118	2.190314070364657	1.8092033679148045	2.193749759013709
2.2987263318949704	1.8504424069221095	2.2220843480396084	1.871190466737886	2.275795553228644	1.8752941570133217	2.2786927112071638
2.451974754021302	1.9061981422659287	2.296507153534421	1.9268664164389584	2.3495561483264673	1.931076607670306	2.3531999494052727
2.605223176147633	1.9512620806078793	2.3569016990851637	1.9718675041958988	2.4086062401652484	1.9761637220246335	2.410892096952704
2.7584715982739647	1.9853279951002385	2.3992465111429624	2.005886286997736	2.4521977706666256	2.010247517470223	2.4549069039706595
2.911720020400296	2.008166232703779	2.4284413860329472	2.0286929145109127	2.482197175779973	2.03309772637164	2.4857646689327524
3.0649684425266273	2.0196236486848633	2.4443083062465867	2.040134431749518	2.496896626249736	2.0445611073457925	2.4993186985175413


==> anc/figure2Left.txt <==
"phi_max"	"d6DMRG"	"d6iDMRG"	"d61P0piover41"	"d61P8piover41"	"d61P16piover41"	"d61P24piover41"	"d61P32piover41"	"d61P40piover41"	"d8DMRG"	"d8iDMRG"	"d81P0piover41"	"d81P8piover41"	"d81P16piover41"	"d81P24piover41"	"d81P32piover41"	"d81P40piover41"	"d10DMRG"	"d10iDMRG"	"d101P0piover41"	"d101P8piover41"	"d101P16piover41"	"d101P24piover41"	"d101P32piover41"	"d101P40piover41"
1	0.5246159621789875	0.5275933781087906	0.5122096343321865	0.49943323658371797	0.4805043346271749	0.4648526990725402	0.4545420769811119	0.45046049395921106	0.635916942972938	0.6393530881994194	0.6223387493982737	0.6077275072351549	0.5861415069013907	0.5683459372197801	0.5566415807390086	0.5520116093419927	0.7068543181370752	0.7105512122502342	0.6923558641254098	0.6766841851761254	0.6535129266215854	0.634421301286688	0.6218713650684287	0.6169084250017045
1.1	0.34919600403390993	0.35151386971191356	0.3403343257557529	0.3302678268891158	0.31552764101535075	0.30335652693846565	0.295322580970342	0.29213672648103634	0.4344927520576181	0.4372330301618646	0.424890428575803	0.4131612421094472	0.3960704240996906	0.38202911393733563	0.3727869314107781	0.3691269682172212	0.48943233263414887	0.492408279216117	0.4791519896327766	0.4664786727628135	0.447996581336451	0.4328300684866165	0.4228578916308591	0.41891123554806886
1.2	0.22869431350225397	0.2304787283644021	0.22257450591948957	0.2146886736460566	0.20329301773234215	0.19387995232252955	0.18763795047166704	0.18515377793357646	0.29364993599847594	0.2958313216085781	0.28716823194831753	0.2777352359011422	0.26421766647626943	0.25314358921128766	0.24583663650388807	0.24293625566056767	0.3360848745445563	0.33848562645213315	0.329143208565699	0.31884226821314043	0.3040724896874614	0.2919996427503735	0.2840493372167907	0.28089721555752745
1.3	0.14642274215320927	0.14776572917173572	0.1423861425677415	0.13631447975919642	0.12766152369166303	0.12049114960654782	0.11569570354637117	0.11377460694389131	0.19523495611195985	0.19695229933114908	0.1911734090982255	0.18364157379646726	0.1730559195014608	0.16439668875096494	0.15865392493195937	0.15636447272289936	0.22772927365486226	0.22965433602571955	0.22341500555531496	0.21506570623085827	0.20333372519222834	0.19377417425671048	0.18745587897674082	0.18494223194623255
1.4	0.09107609928904664	0.09205269257146653	0.08855554642692708	0.08401903256156529	0.07764296654641246	0.07232585253964166	0.06872244518890049	0.06726358025317182	0.12701941631772593	0.12834383013276499	0.12476145965021138	0.11885028572327422	0.11072332561085486	0.10407342762104425	0.0996253548993068	0.09783928450520098	0.1515460193674984	0.15306751009377553	0.14923425527150505	0.14254401573769818	0.13336202872969546	0.12589503958227544	0.12092747491332044	0.1189398262812095
1.5	0.05469937363566343	0.05537761645709567	0.053210710194287705	0.04996475434171236	0.045463260740694914	0.041678341156969834	0.03906929004178727	0.03799787474231695	0.08044530339724276	0.08143622333640674	0.07943601423627025	0.07492421245860528	0.06887229198831443	0.06391255117248619	0.06055508811807052	0.059192933612976825	0.09858689985878649	0.09976214223330629	0.0977056212888653	0.09245487160722729	0.08544153322179461	0.07974417578173057	0.07591733323977304	0.07437303282118636
1.6	0.03153743917643494	0.031982484166453204	0.030693928218340973	0.028497409140058563	0.025489096333793503	0.022941369344474657	0.02115507129088592	0.020410320938005967	0.04934042825078318	0.05005290766143595	0.04909852546873463	0.04578447621628107	0.04145928051559012	0.037911036344637834	0.03547621910573323	0.03447591718315862	0.06241036790279524	0.0632901144098308	0.062443784207069086	0.05844487876192174	0.053267387199085706	0.04906781546725946	0.04621413264943288	0.04504994184642307
1.7	0.01736650738807523	0.01763993044989519	0.016892107445391293	0.015501101042874598	0.013616182899475316	0.012015475682783125	0.010880658733117651	0.010402232583274336	0.029160397112433636	0.02964828362847315	0.029305174946295854	0.02698494838162672	0.024045540987031513	0.021639561370510277	0.019969578285953925	0.019275245952675463	0.03827351659458831	0.0389065509316782	0.038787774212793204	0.03585796658812556	0.03219601453381368	0.029238716108727043	0.027207451125307047	0.026369281905526766
1.8	0.009096422253055108	0.009252717748355257	0.008820370549234258	0.00800219674836175	0.006901198409375527	0.005969450909022964	0.00530852104024183	0.005029157426095638	0.016528717940379106	0.016844369708897033	0.016799402250734362	0.01526360416471028	0.013376777417643596	0.011844260630022661	0.010775375064568408	0.01032766076692229	0.022638784180546646	0.02307335303705007	0.0233098970300196	0.02126038306119752	0.01879557706891846	0.016824164847450637	0.015461983573108446	0.014895020869283643
1.9	0.004519266586215498	0.0046021664235139405	0.004351024470797947	0.003905614323021501	0.0033069060775551256	0.0028045475750733202	0.0024517739449186567	0.0023036475996366357	0.008948924874908065	0.00914063992770531	0.00920118833914188	0.008246235662873172	0.007106791988379339	0.006193714568876939	0.005559597864759878	0.00529398984217314	0.012863675981808681	0.013146415590861217	0.01348899043065996	0.012128589713341218	0.010556483627926118	0.00931892588310661	0.008465548959399119	0.008109393161054749
2	0.002124730363987314	0.002165416704726014	0.002021838215671871	0.0017965101138271817	0.0014921855289242887	0.0012396609193617947	0.0010652956453668248	0.0009930001074354947	0.004613055448032967	0.004721893172086144	0.004792717199849733	0.004237483752911165	0.0035912998279515255	0.0030823678013013256	0.002733311003087009	0.0025881508124408303	0.006996716226113918	0.007170150256367007	0.00748230186865545	0.006629765897965699	0.005681689401710135	0.004950942016711657	0.00445231347223758	0.004245111547654444
2.1	0.0009377319727831754	0.000955255122561579	0.0008782255234196798	0.000769935567505456	0.0006230443194325502	0.0005027749801538046	0.000421381997878075	0.00038813970631883834	0.002259004641151329	0.0023166380486272444	0.0023654301919238943	0.0020643775147204143	0.0017204007983611194	0.0014543196344615939	0.0012749222788200724	0.0012011735020353847	0.0036323443498424593	0.0037322866525388953	0.003962218713428096	0.0034596914398696043	0.0029196708925912397	0.002513166934641375	0.002240369235883435	0.0021281187630947432
2.2	0.00036634097093980424	0.00036899571296567646	0.00032672160027084933	0.0002756367607133341	0.00020550628561767526	0.00014880098096409995	0.00011128054492910377	0.0000962170023351417	0.001049500367577835	0.0010779642129266362	0.0011033436494436658	0.0009512575068014402	0.0007793231509507439	0.0006484135608773417	0.0005617052696549533	0.0005265035270708543	0.0017960140671341612	0.0018500190613656793	0.0019963575416831053	0.001718407628724345	0.0014280394712926354	0.0012144942818894287	0.0010739133431103233	0.0010167790507324814
2.3	0.00006904615317640127	0.0000552675193206734	0.0000017101626111691946	0.000015836548971206854	0.000049541913099449986	0.00007875523899684167	0.000097881929614615	0.00010541074506753711	0.0004623044792637215	0.00047543182624997307	0.0004856152582091801	0.00041400102352234585	0.0003332408076019596	0.00027246958813480996	0.00023284087743380525	0.00021693046474793425	0.0008445555092449752	0.0008719101930261283	0.0009546560199386485	0.0008105536004152779	0.0006632086323697863	0.0005570659147384234	0.0004884777458878586	0.0004609425419164492
2.4	0.00014712448379551582	0.0001889061088080868	0.00034082119260060825	0.0003143510061761723	0.00032216228911625673	0.0003392629031824585	0.00035148755542379847	0.0003562587172152453	0.00019308192813563885	0.00019874958904893267	0.00020149762005197024	0.00017003723278361871	0.0001343568985142824	0.0001076877577118201	0.00009050741789659258	0.00008366938222062116	0.00037734630145362696	0.00039034224097386295	0.00043251804781692306	0.00036248979029875484	0.00029193370177475194	0.0002419568336909171	0.00021017797921009875	0.0001975546227078318
2.5	0.0003958033947498418	0.0004880332984069904	0.0008933846305479465	0.0007744787908448749	0.0007413454446335232	0.0007472151794057602	0.0007551187420282444	0.0007583177464870113	0.00007652455852945224	0.00007883609842208873	0.00007885109343417215	0.00006593164389749744	0.0000510764008557412	0.000039985487795608327	0.00003290118384938861	0.00003009843326252957	0.0001600991136041483	0.00016589620787038232	0.00018543313034571692	0.00015351495440288525	0.00012163017016572588	0.00009932878296827967	0.00008532934209222362	0.00007981474560962288
2.6	0.0007557288178522116	0.0009327865776598064	0.0018327076695743363	0.0015279408003067698	0.0014142353133187041	0.0013977576650563435	0.0013970792037054113	0.0013972203680957338	0.000028847942523865558	0.000029782874383289088	0.00002939017609843857	0.000024297301242212257	0.000018359802515601497	0.000013913705541046172	0.00001108841314445196	0.000009974382501946493	0.00006447486899169114	0.0000669053899730832	0.00007516393037207479	0.00006150843318454126	0.000047907974612931226	0.00003847631243531694	0.000032612838044566806	0.000030317428299883096
2.7	0.0013016497492591174	0.0016109124103511042	0.003331201192048822	0.0026950093993151594	0.002438964406209159	0.0023788513093825165	0.00235970029604171	0.002353145449730482	0.0000101246620938753	0.000010563312884331622	0.000011074401643244814	0.000008661084427693773	0.000006011271646817541	0.000004060393259729429	0.0000028287528702431415	0.000002344184231109864	0.000024636919531604268	0.00002559559631641563	0.000028783825225799135	0.000023296154676099957	0.000017819418090727478	0.000014039852410041407	0.000011706403659500243	0.000010796929241407721
2.8	0.002130550592495847	0.0026338355207404483	0.005559483402197824	0.0043888542208199025	0.003914384231867991	0.003782665253165137	0.003731373437272266	0.0037130666710061618	0.0000018463878235807834	0.000002064185123993605	0.000004635942490455137	0.0000022094945163221027	3.263717248677273e-8	0.0000014381660994664748	0.0000023458685015334985	0.0000026995888823085416	0.000008928670138628185	0.000009284631470244383	0.000010404768622523912	0.000008332602240209815	0.000006250388944072728	0.000004815791888712243	0.000003934209572602151	0.000003591635633584536
2.9	0.003388139175373485	0.00416443694666852	0.008697049584860592	0.006727877343225412	0.005959083862120796	0.005726669123835485	0.005628398693329116	0.0055928256861245106	0.000005417632754145928	0.000005663020794184648	2.089227959818852e-7	0.0000043115486156635664	0.000007725059188276743	0.000009920747711514472	0.000011249655800436303	0.000011760874211290551	0.0000030656508180013928	0.0000031900900983816748	0.0000035385324254661246	0.0000028058586645803913	0.0000020596533343341946	0.0000015445204377852676	0.0000012287491573552036	0.0000011062639696424001
3	0.005298660345076143	0.006449807828445858	0.012963633428117433	0.009867287245358134	0.008747425656325823	0.008390063334443584	0.00823109959099781	0.008173010060192302	0.000018332853045578995	0.00002002431932551294	0.000012778862162220216	0.000019328577855528505	0.000025139014819594178	0.000028993826173962734	0.000031331611179275316	0.00003222587926676936	9.94717973082324e-7	0.0000010363693517360856	0.0000011075725372308372	8.734078177136539e-7	6.25122850795933e-7	4.5107593997541956e-7	3.4394612847693894e-7	3.0234527103583114e-7
3.1	0.008203424819510046	0.009866624661933318	0.023873172882967638	0.014055766398127568	0.012565673240657908	0.01206767989276023	0.011836104442393998	0.011750512134444379	0.00004371683457094891	0.00004903255529513495	0.00004621783469830828	0.000054168795971952054	0.00006272402559776298	0.00006894848357169525	0.00007279459999729574	0.00007426518861435542	3.089863464101829e-7	3.2657565710060393e-7	2.8281466384458947e-7	2.2998977540840447e-7	1.5821144257150218e-7	1.0206066394731478e-7	6.571205331431075e-8	5.131090338052734e-8
3.2	0.012623701329161716	0.015007826790915205	0.030322456052665345	0.019728470591238827	0.017898055428045706	0.01725168530724798	0.016935575337190166	0.016816767306633826	0.00008959366905328525	0.0001025144271844742	0.00012035058704155714	0.00012500617874539846	0.00013494651179368053	0.00014372530180865056	0.000149355521912981	0.00015151409761407356	1.0938887165695759e-7	1.3165222138434162e-7	3.940177976530644e-8	4.0902353525058063e-8	1.6516110048247873e-8	1.2559723395094274e-8	3.495924455295065e-8	4.440711259822722e-8
3.3	0.019399733336739496	0.022991905340534614	0.03818333599694676	0.027641663597276468	0.02554921605462822	0.024750971587817815	0.024335928711776617	0.024176363540707076	0.00016529698474248165	0.00019227709888506306	0.0002631311101290775	0.00025358759746494844	0.00026047566336230045	0.00027090124401385766	0.0002780732335238374	0.00028083768325660893	5.613419557557778e-8	1.0673704463985973e-7	7.995272068248126e-8	3.341235716481717e-8	3.434884812582143e-8	9.74465121528933e-8	1.4435557289057206e-7	1.639457427117596e-7
3.4	0.029992746099653217	0.03610802536255681	0.05109555029563285	0.04017629150511511	0.03738851625268132	0.035897802812832176	0.03501402953814074	0.03480912251225471	0.0002812661703346588	0.00033187984439606645	0.0005108824417084372	0.00046701957079256875	0.0004617080418474589	0.0004710441395847739	0.00047859124174518	0.00048152837285247145	6.440594702048039e-8	3.7131879005713094e-8	3.486005666992387e-7	7.61367018900267e-8	1.7433677838636264e-7	3.580428230483087e-7	4.823358172223836e-7	5.325343968213907e-7
3.5	0.045410340475385724	0.054192765653799574	0.06892061054645769	0.055885720429080875	0.052937963664660706	0.05064006648818889	0.049289775413229174	0.048790125567715274	0.0004490685860765433	0.0005365654142465238	0.0009074609751501552	0.000796815238629946	0.000763865288074903	0.0007667876702821866	0.0007721831271021025	0.0007743389234269019	5.834237323902739e-7	4.2649714802464865e-7	7.225379134745476e-7	9.540277983709884e-8	7.751509145707502e-7	0.0000012287687486905575	0.0000015193802814834025	0.000001634147580068272
3.6	0.06420063156124177	0.07522528293571981	0.09172552873044747		0.08239678305971727	0.10662035833808486	0.10271896593001319	0.07871822829879695	0.000682074385920006	0.0008238194265833773	0.0015025588442926182	0.0012774223559169286	0.0011939844997256792	0.0011820121616682882	0.001181032053092356	0.0011808012357524753	0.000002138078007152855	0.000001985086282794571	6.816951645777181e-7	0.000001160787910441629	0.0000026548012903528818	0.0000036153607666855833	0.000004212347397604357	0.000004444763314777926
3.7	0.0850411939343387	0.09810792072310852				0.2837386509343464			0.0009970518293097221	0.0012148771060802495	0.002349565696484984	0.001944582128377772	0.0017801921954663789	0.0017415525114810105	0.0017281862563151612	0.0017232804447448106	0.0000058385909495819874	0.00000589617079385161	0.0000011152038254547086	0.0000045501254696794464	0.00000736568825080239	0.00000916415140521269	0.000010264532630300071	0.000010689063524091514
3.8	0.10710927093591528	0.1220888862561329							0.0014167583984683822	0.0017373012340888274	0.003503727324821543	0.002834112944210737	0.002551783845303217	0.0024718983573313526	0.0024386118882576027	0.0024261660325919226	0.000013401384874551894	0.000014151648816193945	0.000007340720874295191	0.000012816596138177307	0.00001749169228675762	0.000020528340635724384	0.00002237673160404219	0.000023085945274174802
3.9	0.12979618456351538	0.14659543286790372							0.0019734437548848066	0.0024285870849430425	0.005021636092159123	0.0039819705702101495	0.0035407515119361558	0.0034033669515493277	0.003341707012960546	0.0033185145779251212	0.000027222014154481252	0.000029596342650766226	0.00002254094467188141	0.0000299985146952092	0.00003690824218465489	0.00004158447841777478	0.00004444149746332493	0.000045534516726441855
4	0.15263616756814574	0.1711862581542549							0.0027131218951331874	0.0033406887894708056	0.006963120371176874	0.0054264871371841284	0.004785356649398639	0.00457412978936332	0.004475515674681773	0.004438325096044248	0.000050369696677316895	0.00005596196642369596	0.00005363632663649068	0.00006191564610615814	0.00007095940311200528	0.00007755586378983074	0.00008163791682944078	0.00008319798464944112
4.1	0.17527303864429591	0.19552327579540998							0.003700554640550242	0.004545466067469107	0.00939623497849971	0.00721341829282417	0.006336073038620002	0.006036249304636825	0.005892710651093516	0.005838482445564867	0.00008650664842449251	0.00009781316108589716	0.00011031057452879179	0.0001163547207850361	0.000126521877807927	0.00013501816169710063	0.00014040437467456265	0.0001424636272412697
4.2	0.19743682629074877	0.21935043646462887							0.005025143970115297	0.006141377725796134	0.012405541252403611	0.009404064485698973	0.008263952463831974	0.007863732229899612	0.007668362163767796	0.007594395232740283	0.00013976059233174973	0.00016042934961211095	0.0002052323518579441	0.00020311658798317402	0.00021194753625637522	0.00022178696330593875	0.00022829312710806525	0.0002307842541808747
4.3	0.21892559670186987	0.24247677917904994							0.006808420108416437	0.008262457917322984	0.016103788129168645	0.012086808022483405	0.01067164734139649	0.010162901123851983	0.009909870396653944	0.009813741623185537	0.00021460252766797143	0.00024967371629551607	0.0003540795910275156	0.0003339188427442865	0.0003368998647884784	0.0003467134494889893	0.0003537392305955542	0.00035643633258888223
4.4	0.23959093793828545	0.2647626826289112							0.00921476573576976	0.01109241377737641	0.026400591592073197	0.01539340439448983	0.013708373915636498	0.013086481189927083	0.012770533909886523	0.012649825926532576	0.00031579435170848026	0.00037191670926406314	0.0005753574593227246	0.0005221621484174285	0.00051211547468885	0.0005194326389486646	0.0005257970062353855	0.0005282515750623254
4.5	0.2593263108191689	0.28610873440444273							0.012469190877091937	0.014893411998990375	0.030210122031429962	0.019522813572825894	0.01759161031630383	0.016854377973800176	0.016469842280275194	0.016321678144196262	0.0004484719012845252	0.000534085889231305	0.0008900252618585357	0.0007825821656889382	0.0007491336063823707	0.0007501211577482418	0.0007539106046951577	0.0007553925225427899
4.6	0.27805772377787435	0.3064467747014234							0.016891726197157276	0.020092593851033413	0.03532917879379341	0.02476915523540215	0.022632620477750356	0.021779079880267112	0.02131917295902419	0.02113991489863034	0.0006184163658046382	0.0007439035780650582	0.0013209746030146134	0.001130824414538335	0.0010600458553328797	0.0010493277168354758	0.0010477894777715722	0.0010472459311097007
4.7	0.2957363007733211	0.32573273599172275							0.022968064644379883	0.02752559552597026	0.04264664634310527	0.032119076054584576	0.02947948308460268	0.028243423832751947	0.02770295819892275	0.027489567340495524	0.0008325448289526182	0.0010103519860387583	0.0018924373021433647	0.0015830040512422575	0.0014573310396075547	0.0014279435291759796	0.0014174573116846176	0.0014135028247697216
4.8	0.31233238484737225	0.343940951958938							0.03135511004265651	0.037943535748808016	0.05290270097051504	0.04165556851145238	0.03860106804498994	0.03697897735522835	0.035873970770790374	0.03562638996159765	0.0010996251665666246	0.0013443792989311885	0.0026294475443596125	0.002155348779905394	0.001953858958885271	0.0018973847591894782	0.0018735376890327672	0.0018644846009559382
4.9	0.3278308793559068	0.3610596567594243							0.04219628765610619	0.05068959459874274	0.0654755272324583	0.05270194624585075	0.049570254808199654	0.04727961043186961	0.045902228427501156	0.045422151369533946	0.0014311986054904506	0.0017598368193377971	0.003557526575514361	0.002864061002707834	0.0025631651133099726	0.002470061734704055	0.002427831451430607	0.002411761926705124
5	0.34222758119456315	0.3770874415620674							0.05485155138971921	0.06500809596056419			0.06687863835786659	0.06169240184404704	0.059552041083748807	0.05876409309074118	0.0018426812040424432	0.002274624122739601	0.004702778821174553	0.003725555867484344	0.0033001030869468785	0.0031602033850136905	0.0030942279189234857	0.0030690978840233803


==> anc/figure2Middle.txt <==
"d"	"phi_max=1.3"	"phi_max=1.8"	"phi_max=2.3"	"phi_max=2.8"	"phi_max=3.3"
4	0.07180717475465614	0.002719240069807273	0.12795777619886983	0.30662507826197005	0.4126761981603597
6	0.14642286764946127	0.009096532716508397	0.00006915562842339883	0.002130441358032832	0.019399625992694323
8	0.19523495793835305	0.01652871949369045	0.00046230600803508014	0.0000018479158888092559	0.0001652954569288095
10	0.22772927375163288	0.022638784261152466	0.0008445555881357209	0.000008928748964702711	5.6213014845323105e-8
12	0.25062675056971845	0.027405201591270387	0.001228418046914383	0.000016756190825989982	6.170250035103558e-8
14	0.2675592014459464	0.03113818707408964	0.0015789425076690514	0.00002592578797698792	1.2123168083285297e-7
16	0.280564992915357	0.03411122341634261	0.0018872059049896395	0.00003553458766077041	1.9972087629487305e-7


==> anc/figure2Right.txt <==
"phi_max"	"d6_vacuum_iDMRG"	"d6_1P_k=0"	"d8_vacuum_iDMRG"	"d8_1P_k=0"
1.9	27.49178076798302	27.919018894004488		
2	27.425097068410825	27.85427201419841		
2.1	27.391979981843967	27.82248178987994		
2.2	27.37593650144898	27.807151045871766		
2.3	27.367351066329793	27.798116355561604		
2.4	27.360669050226107	27.78859464537767	27.371274018170865	27.803668892932972
2.5	27.3524831838274	27.773234448904216	27.36799248536374	27.800259556489202
2.6	27.34031213735973	27.747123082424583	27.366650102925057	27.79888463856315
2.7	27.321754655255322	27.705467856365992	27.366124143574964	27.79837549542581
2.8	27.293761506491325	27.643525914146036	27.36589155784644	27.798196518702728
2.9	27.25187531487123	27.556307633484543	27.365680096403732	27.798061840809748
3	27.189334224123805	27.43770484219899	27.365287087476737	27.797712420784908
3.1	27.095830166049744	27.134440713678448	27.36449325287553	27.796782881964255
3.2	26.95513685825304	26.955163096311104	27.363029676790187	27.79472213469965
3.3	26.736645853100303	26.736645814662953	27.360573246321014	27.79075311205998
3.4			27.356752900612083	27.783866103784742
3.5			27.35115150906641	27.772841986884202
3.6			27.34329056314169	27.756299416060326
3.7			27.33258894318184	27.732754262284374
3.8			27.318292370658327	27.700670799262618
3.9			27.299374756077835	27.658475868663977
4			27.27441433126494	27.60450635733742
4.1			27.24144459497952	27.536870472886605
4.2			27.197771139751936	27.45321757350969
4.3			27.13972600906101	27.35041345664867
4.4			27.062281903740267	27.064182217423955
4.5			26.95826441330737	26.95828463256185


==> anc/figure3Left.txt <==
"k"	"m_tilde=0.03"	"m_tilde=0.23"	"m_tilde=0.43"	"m_tilde=0.63"	"m_tilde=0.83"	"[n=1]_1st"	"[n=1]_2nd"
-3.0649684425266273	0.0775735045680757	0.10371637732115394	0.11365488720413762	0.12081900413370686	0.1264227583770908	0.03752739741448821	-0.22240870166945284
-2.911720020400296	0.0778020754994595	0.10401802314999929	0.11397492334571115	0.12114267772591836	0.12674019348282797	0.038457611690796215	-0.22085332179764622
-2.7584715982739647	0.0782639725787763	0.10462741398843008	0.11462101332923297	0.1217954338396932	0.1273795544753428	0.04032852951225168	-0.2177318421606064
-2.605223176147633	0.07896899072328546	0.10555709707848139	0.1156054973166134	0.12278830843421881	0.12834994048260195	0.04316163495641855	-0.21302233685448696
-2.451974754021302	0.07993256790228091	0.10682680507505324	0.11694767600733741	0.12413841298895524	0.12966529127938714	0.046990466676374534	-0.20669065230929107
-2.2987263318949704	0.08117678318792303	0.10846466852541066	0.11867484307329133	0.12586963770965703	0.13134472552834023	0.05186234359755472	-0.1986887409544884
-2.145477909768639	0.08273188315917858	0.11050905427035469	0.12082381395951895	0.12801364449824826	0.1334129625943935	0.05784092780908736	-0.1889521926670094
-1.992229487642308	0.08463855931830916	0.11301127643832724	0.12344310821356955	0.13061119088211845	0.13590077660411198	0.06500987987687275	-0.17739673579432944
-1.8389810655159764	0.08695134567182113	0.1160395791434172	0.12659601912228838	0.1337138192157022	0.13884537270433694	0.07347796289539588	-0.16391341136839274
-1.6857326433896451	0.08974375966339103	0.1196850436083141	0.13036491064355513	0.13738590514848806	0.14229046003423	0.08338608411824011	-0.14836207361257586
-1.5324842212633136	0.09311627204702938	0.12407051092107828	0.1348572217966498	0.141706937765311	0.1462855734766743	0.09491691032914118	-0.1305628149468696
-1.3792357991369824	0.09720907705938411	0.1293643979318348	0.1402138154620681	0.1467735901352915	0.15088377534850653	0.10830783547499397	-0.11028498366125576
-1.225987377010651	0.10222343214875214	0.13580274542397702	0.14662038093384833	0.1527003784822668	0.15613609192764158	0.12386798690955171	-0.08723390027305022
-1.0727389548843196	0.10845924426711658	0.1437256485384906	0.1543221965233984	0.15961592394186339	0.16207967420968541	0.141998861328008	-0.061037168036121234
-0.9194905327579882	0.11638581195818931	0.15363976129585355	0.16364031270527124	0.16764777142480575	0.16871449967327978	0.16321336614181706	-0.031238800737147094
-0.7662421106316568	0.1267868538250432	0.1663294065210347	0.17497850147491886	0.17687998078422365	0.1759607665877838	0.18813073639738567	0.0026700534064586943
-0.6129936885053255	0.1410938138166901	0.18305716287237514	0.18877991223195334	0.18725129894339732	0.18358858944809178	0.21736800891292932	0.041092223739637626
-0.4597452663789941	0.16228601142478388	0.20589739351252295	0.20529485253607804	0.19834234528595304	0.19112219217037962	0.25107827251755	0.0837682011173108
-0.30649684425266277	0.1980102789735658	0.23793787117073206	0.22377108352460287	0.2090278329778828	0.19776091406679067	0.2874751918009696	0.12815074133021132
-0.15324842212633139	0.27766241986073154	0.2798624646442098	0.24052726104591293	0.21720855744710263	0.20243487328347415	0.3195087030040172	0.1659614790080597
0	0.6331882390385549	0.3067379917971723	0.24781226738682993	0.22034673394871312	0.20413524189940332	0.3331846011778591	0.18178893255635858
0.15324842212633139	0.27766241986073154	0.2798624646442098	0.24052726104591293	0.21720855744710263	0.20243487328347415	0.3195087030040172	0.1659614790080597
0.30649684425266277	0.1980102789735658	0.23793787117073206	0.22377108352460287	0.2090278329778828	0.19776091406679067	0.2874751918009696	0.12815074133021132
0.4597452663789941	0.16228601142478388	0.20589739351252295	0.20529485253607804	0.19834234528595304	0.19112219217037962	0.25107827251755	0.0837682011173108
0.6129936885053255	0.1410938138166901	0.18305716287237514	0.18877991223195334	0.18725129894339732	0.18358858944809178	0.21736800891292932	0.041092223739637626
0.7662421106316568	0.1267868538250432	0.1663294065210347	0.17497850147491886	0.17687998078422365	0.1759607665877838	0.18813073639738567	0.0026700534064586943
0.9194905327579882	0.11638581195818931	0.15363976129585355	0.16364031270527124	0.16764777142480575	0.16871449967327978	0.16321336614181706	-0.031238800737147094
1.0727389548843196	0.10845924426711658	0.1437256485384906	0.1543221965233984	0.15961592394186339	0.16207967420968541	0.141998861328008	-0.061037168036121234
1.225987377010651	0.10222343214875214	0.13580274542397702	0.14662038093384833	0.1527003784822668	0.15613609192764158	0.12386798690955171	-0.08723390027305022
1.3792357991369824	0.09720907705938411	0.1293643979318348	0.1402138154620681	0.1467735901352915	0.15088377534850653	0.10830783547499397	-0.11028498366125576
1.5324842212633136	0.09311627204702938	0.12407051092107828	0.1348572217966498	0.141706937765311	0.1462855734766743	0.09491691032914118	-0.1305628149468696
1.6857326433896451	0.08974375966339103	0.1196850436083141	0.13036491064355513	0.13738590514848806	0.14229046003423	0.08338608411824011	-0.14836207361257586
1.8389810655159764	0.08695134567182113	0.1160395791434172	0.12659601912228838	0.1337138192157022	0.13884537270433694	0.07347796289539588	-0.16391341136839274
1.992229487642308	0.08463855931830916	0.11301127643832724	0.12344310821356955	0.13061119088211845	0.13590077660411198	0.06500987987687275	-0.17739673579432944
2.145477909768639	0.08273188315917858	0.11050905427035469	0.12082381395951895	0.12801364449824826	0.1334129625943935	0.05784092780908736	-0.18895219266700947
2.2987263318949704	0.08117678318792303	0.10846466852541066	0.11867484307329133	0.12586963770965703	0.13134472552834023	0.05186234359755472	-0.19868874095448835
2.451974754021302	0.07993256790228091	0.10682680507505324	0.11694767600733741	0.12413841298895524	0.12966529127938714	0.046990466676374555	-0.2066906523092911
2.605223176147633	0.07896899072328546	0.10555709707848139	0.1156054973166134	0.12278830843421881	0.12834994048260195	0.043161634956419184	-0.21302233685448688
2.7584715982739647	0.0782639725787763	0.10462741398843008	0.11462101332923297	0.1217954338396932	0.1273795544753428	0.04032852951225164	-0.21773184216060637
2.911720020400296	0.0778020754994595	0.10401802314999929	0.11397492334571115	0.12114267772591836	0.12674019348282797	0.038457611690796104	-0.22085332179764636
3.0649684425266273	0.0775735045680757	0.10371637732115394	0.11365488720413762	0.12081900413370686	0.1264227583770908	0.03752739741448823	-0.22240870166945262


==> anc/figure3Middle.txt <==
"m_tilde"	"[n=1]_default"	"[n=2]_default"	"[n=3]_default"	"[n=1]_search"	"[n=2]_search"	"[n=3]_search"
0.01	0.3639401073690175	0.28685178062743855	0.2175271019586329	0.3639401073691053	0.25467326626296505	0.15466393746344154
0.02	0.22282625400671596	0.1652347459178577	0.11864192566363929	0.2228262540067324	0.14352416507971733	0.08092006509688154
0.03	0.1519815716257059	0.10619919339171768	0.07213049181722397	0.15198157162573034	0.09027429924018737	0.047122152762860914
0.04	0.11060368744615667	0.07282787489185061	0.04665987010460637	0.11060368744621418	0.06056181874930611	0.029103221953918124
0.05	0.08412797797105132	0.052204220966569626	0.031454182357184446	0.0841279779709917	0.04245275642723778	0.018659980879076277
0.06	0.06607386337532717	0.03866222553932963	0.021847171841339108	0.06607386337532928	0.03074074470348931	0.012278681734911312
0.07	0.05315571266813557	0.029362395977366007	0.015526842781473205	0.05315571266810182	0.022829222296624097	0.00823512133710158
0.08	0.04355319411323133	0.02274763298006055	0.011239326592963006	0.04355319411320335	0.01730090372241566	0.005605344768319198
0.09	0.036190276113369446	0.017906427931223434	0.008259178465876427	0.03619027611332459	0.013330133310348047	0.0038604868967971884
0.1	0.03039833546467685	0.014277977157199584	0.0061459086875617075	0.03039833546466497	0.010411677481620751	0.002684724607088018
0.11	0.025744806517271623	0.011503346865379793	0.004621854611560505	0.025744806517274732	0.008224153398250666	0.0018823972345506368
0.12	0.02194014971746505	0.009345194081138875	0.003506703141431644	0.02194014971747693	0.006556601147537089	0.0013289553631264939
0.13	0.018784683202643482	0.007642140207231529	0.00268044490722974	0.018784683202642594	0.005266784523458967	0.0009438753495663033
0.14	0.01613692452648474	0.006281726982635738	0.002061521899900609	0.016136924526477858	0.00425600434742035	0.0006737622331512982
0.15	0.013894099997830867	0.005183830495346653	0.0015934935725335775	0.013894099997826648	0.003455589854762464	0.00048303952070849476
0.16	0.011979806015058214	0.0042901950497220565	0.0012366610812341028	0.011979806015057992	0.002816110658667381	0.00034750644285408416
0.17	0.010336008612565672	0.0035576670822585754	0.0009626886978468807	0.010336008612572445	0.0023012513867898265	0.0002507081690787949
0.18	0.00891774420580238	0.002953725905513016	0.0007510806674150272	0.008917744205813927	0.0018840321211887057	0.0001812814709075683
0.19	0.00768954004593303	0.002453475709835673	0.0005868278605792865	0.007689540045925702	0.001544132540517884	0.00013126696052112585
0.2	0.006622950994340071	0.0020375832587293807	0.00045881368947542356	0.006622950994340959	0.0012660125319776672	0.00009514042969660519
0.21	0.005694833747792227	0.001690840423504425	0.00035872101265244094	0.005694833747782346	0.0010376552449740117	0.00006896484848939455
0.22	0.004886116253864703	0.0014011456628150176	0.00028026911025780255	0.004886116253863815	0.0008496551963182997	0.00004996764204456827
0.23	0.004180904892187365	0.0011587708240983208	0.00021867217459259347	0.004180904892184034	0.0006945805853630915	0.000036158762340310346
0.24	0.0035658256086179563	0.000955825482852668	0.000170260106212905	0.0035658256086149587	0.0005665028778514269	0.00002611730161017345
0.25	0.0030295295887368123	0.0007858594692927712	0.00013219684486076577	0.0030295295887378115	0.00046065376408366276	0.000018813458931954408
0.26	0.00256231643086946	0.0006435640010828969	0.00010227882935476273	0.0025623164308699042	0.00037317553127702574	0.000013507721948413653
0.27	0.0021558425148489047	0.0005245438685725912	0.00007878526907656447	0.0021558425148482385	0.00030092182062313455	0.000009655646270090301
0.28	0.0018028920856199004	0.0004251418090475134	0.00006036654839935984	0.0018028920856187902	0.0002413170781707663	0.0000068638335928294936
0.29	0.0014971951943705264	0.00034230108269228676	0.00004596037802695463	0.001497195194368972	0.00019224134860029718	0.000004847821378550776
0.3	0.001233281159112476	0.0002734571910399941	0.0000347276760075399	0.0012332811591134751	0.00015194168009768916	0.000003397306606478523
0.31	0.0010063593255341674	0.00021645166180295217	0.000026004713872262997	0.0010063593255347225	0.00011896461082394616	0.000002358037315408623
0.32	0.0008122210882971492	0.00016946274268980765	0.000019264728693957345	0.0008122210882975933	0.00009210167119100277	0.000001618567968875162
0.33	0.0006471586734083656	0.00013094921505085733	0.000014089672657924268	0.0006471586734061452	0.00007034363575098013	0.0000010954077113156657
0.34	0.0005078972854853925	0.00009960448960133483	0.000010147084217537738	0.0005078972854851704	0.00005284748919598403	7.289361684259532e-7
0.35	0.0003915380233819876	0.00007431919686273769	0.000007172648675446425	0.0003915380233819876	0.00003890675522710829	4.7513655765385465e-7
0.36	0.00029550955466406403	0.00005414987837137897	0.000004956127814370603	0.0002955095546632869	0.00002792892362379895	3.0180922572231594e-7
0.37	0.000217526975821003	0.000038293561335778215	0.000003330469877549369	0.00021752697581967073	0.000019416100842439832	1.85545135700238e-7
0.38	0.0001555566135204023	0.00002606591883103082	0.000002162970910046802	0.00015555661352062433	0.000012949771867276638	1.0938878880484282e-7
0.39	0.000107785772150093	0.00001688378474096197	0.0000013484041423428295	0.00010778577214998197	0.00000817758165094773	6.121135953662815e-8
0.4	0.0000725966255269439	0.000010249623981550826	8.03529579651574e-7	0.00007259662552661084	0.00000480305565764283	3.209083931920986e-8
0.41	0.000048543600528971886	0.000005739128284720785	4.626166590915304e-7	0.00004854360052919393	0.000002576465103487635	1.5923078300339455e-8
0.42	0.00003433371826877529	0.0000029904251005463678	2.739352598091216e-7	0.00003433371826855325	0.0000012875681706381314	8.205067070221617e-9
0.43	0.00002880945198724394	0.0000016949522280151896	1.9699704345566005e-7	0.000028809451987465984	7.594321836945639e-7	5.926360069352654e-9
0.44	0.000030933735741811574	0.0000015898077593279325	2.0017384949611028e-7	0.000030933735741811574	8.432475179231957e-7	7.0268986185340054e-9
0.45	0.00003977681842659564	0.000002451189820007471	2.590088217235831e-7	0.00003977681842626257	0.0000014139908732779816	1.003172434010935e-8
0.46	0.000054504706774372025	0.000004088632859722274	3.546522302499966e-7	0.00005450470677459407	0.0000023667639699187504	1.3949392307921471e-8
0.47	0.00007436898123713842	0.000006340596631071449	4.727973191842594e-7	0.00007436898123669433	0.0000036137246843814808	1.8013969982355604e-8
0.48	0.00009869780171511966	0.000009070074428185748	6.026122492119868e-7	0.0000986978017153417	0.0000050814753241867905	2.195896053880375e-8
0.49	0.00012688794755344457	0.000012161125919285531	7.361135718753076e-7	0.0001268879475531115	0.00000670886671816362	2.5596424646501248e-8
0.5	0.00015839775900627906	0.000015516190000730568	8.674799765184815e-7	0.00015839775900639008	0.000008445113477528743	2.878056060140466e-8
0.51	0.00019274086648457533	0.00001905301540805482	9.926258687231737e-7	0.00019274086648468636	0.00001024823959860921	3.150149430197757e-8
0.52	0.00022948060987193486	0.000022702914522776396	0.0000011087869524750715	0.00022948060987182384	0.000012083764826420484	3.375095636304337e-8
0.53	0.00026822506375479005	0.000026408584793080614	0.0000012141915930463654	0.00026822506375479005	0.000013923419096339984	3.5578444967931944e-8
0.54	0.00030862259581587725	0.000030122519638520195	0.0000013078637666197324	0.00030862259581576623	0.000015744397750760974	3.69830633895063e-8
0.55	0.0003503578953207853	0.0000338056578252921	0.000001389431266152208	0.00035035789532100736	0.00001752834866308728	3.8064277396721025e-8
0.56	0.0003931484170024424	0.0000374262055454766	0.0000014589036825274349	0.00039314841700255343	0.000019260694216760577	3.8844421790251715e-8
0.57	0.00043674119257197663	0.00004095843936824384	0.0000015166266416066776	0.00043674119257208766	0.000020930139191355224	3.9371987781144924e-8
0.58	0.00048090996828253907	0.00004438192302991251	0.0000015631788239378608	0.00048090996828253907	0.000022528074309913215	3.9700433163147864e-8
0.59	0.0005254526320925823	0.00004768071994287748	0.0000015992294356559356	0.0005254526320919162	0.00002404815883039202	3.986502483677157e-8
0.6	0.0005701888985313319	0.0000508426344523194	0.000001625585362097226	0.0005701888985311099	0.00002548594193840792	3.9869874957076945e-8
0.61	0.0006149582231901318	0.00005385878655594922	0.00000164309755124048	0.0006149582231903539	0.00002683850761697748	3.9767213966257486e-8
0.62	0.0006596179221532994	0.00005672298293557532	0.0000016526086923374095	0.0006596179221539655	0.000028104364771075474	3.957155225720044e-8
0.63	0.0007040414746436463	0.000059431218374150774	0.0000016549431288703786	0.0007040414746440904	0.000029282909618344455	3.931656167299735e-8
0.64	0.0007481169895698914	0.0000619816219935565	0.0000016509246394402766	0.0007481169895693363	0.0000303746119586501	3.8997093665393834e-8
0.65	0.000791745819053169	0.00006437369753187205	0.0000016413436620954514	0.0007917458190538351	0.000031380710843520454	3.861793207438069e-8
0.66	0.0008348413037713165	0.00006660845398220872	0.00000162690543148436	0.0008348413037707614	0.000032302649637383496	3.820120142439265e-8
0.67	0.0008773276367668448	0.00006868790173264472	0.000001608297325206287	0.0008773276367664007	0.000033142909769856566	3.775866230792957e-8
0.68	0.0009191388338138928	0.00007061500341709603	0.0000015861331663646894	0.0009191388338143369	0.00003390370185585301	3.728463371377444e-8
0.69	0.000960217799715557	0.00007239326282348912	0.0000015610080098538148	0.0009602177997137806	0.000034587938043673105	3.6792300428523106e-8
0.7	0.0010005154811074668	0.00007402696138980591	0.0000015334243473885678	0.0010005154811060235	0.000035198626430310576	3.627263656102997e-8
0.71	0.0010399900972762888	0.00007552076027161903	0.0000015038310401394028	0.001039990097276955	0.00003573890647712297	3.5742718673681395e-8
0.72	0.0010786064415236885	0.00007687952932078357	0.0000014726963749600586	0.0010786064415244656	0.000036211864212432054	3.522628200247624e-8
0.73	0.001116335246201472	0.0000781085427029593	0.0000014403346394464833	0.0011163352462009168	0.000036620885551785776	3.466957754216793e-8
0.74	0.001153152605474772	0.0000792131319531375	0.0000014071165390650009	0.001153152605474772	0.00003696915845652349	3.4085840039388415e-8
0.75	0.0011890394502952484	0.00008019865823449823	0.000001373333928245124	0.0011890394502943602	0.000037260025347540804	3.3530393461767005e-8
0.76	0.0012239810707133092	0.00008107075355046067	0.0000013392139389667435	0.0012239810707131982	0.000037496651911661516	3.2961001705800186e-8
0.77	0.0012579666811679546	0.00008183479369305857	0.0000013049990752467266	0.0012579666811662893	0.00003768228095646364	3.2378587588866026e-8
0.78	0.0012909890247434497	0.00008249627030754159	0.0000012708778550640787	0.0012909890247427835	0.00003781985521122966	3.178199325937214e-8
0.79	0.0013230440128656484	0.00008306048092865392	0.0000012369953925617239	0.001323044012868979	0.00003791241615480612	3.120468439199442e-8
0.8	0.0013541303971887908	0.00008353267798399955	0.000001203508913638629	0.0013541303971887908	0.00003796289856983215	3.0622109070677084e-8
0.81	0.001384249470766763	0.00008391801353146988	0.0000011705345720480764	0.0013842494707685393	0.0000379740537812534	3.0038814546884396e-8
0.82	0.0014134047959291074	0.00008422148330045065	0.0000011381620137473902	0.0014134047959296625	0.000037948673870413785	2.9468699258572428e-8
0.83	0.0014416019563729954	0.00008444790731820806	0.000001106478289769619	0.001441601956376104	0.000037889239331456714	2.8896077086670857e-8
0.84	0.0014688483314524436	0.00008460191929693384	0.0000010755408890172902	0.0014688483314518885	0.000037798282126688676	2.8350534364562918e-8
0.85	0.0014951528905758904	0.00008468807279971013	0.0000010453927766773674	0.00149515289057367	0.000037678068578350654	2.7789437639924586e-8
0.86	0.0015205260060449088	0.00008471065514104037	0.0000010160899118760724	0.0015205260060436876	0.000037530950515840544	2.7267810009945492e-8
0.87	0.0015449792826940367	0.00008467387663246839	9.876560517207977e-7	0.0015449792826944808	0.00003735908679614042	2.6730276658781804e-8
0.88	0.001568525402803722	0.00008458162487834375	9.60106435021757e-7	0.001568525402803167	0.00003716448631374547	2.6193465396673332e-8
0.89	0.0015911779850624752	0.0000844377693998144	9.334457495846493e-7	0.0015911779850631413	0.00003694902956841162	2.5691574534469908e-8
0.9	0.0016129514562963632	0.00008424595646472355	9.07690813511941e-7	0.0016129514563023584	0.000036714522621106305	2.5191740138374996e-8
0.91	0.001633860934914022	0.00008400954608323019	8.828555561057883e-7	0.001633860934913356	0.00003646267903845146	2.4712886514954846e-8
0.92	0.0016539221249561864	0.00008373195665101196	8.58893314692466e-7	0.0016539221249557423	0.000036195240119885064	2.4241217588816255e-8
0.93	0.0016731512200270915	0.00008341617403051504	8.358253443807584e-7	0.001673151220029756	0.0000359135874261618	2.3771429158436774e-8
0.94	0.0016915648160757968	0.00008306527604062808	8.136195270846969e-7	0.0016915648160779062	0.00003561926964734674	2.334132431780489e-8
0.95	0.0017091798323732865	0.00008268198976713048	7.922784476255273e-7	0.001709179832375396	0.0000353135295727558	2.2905866425837473e-8
0.96	0.001726013439974805	0.00008226902613139853	7.717841862264763e-7	0.0017260134399772475	0.00003499772793702505	2.2488618856009168e-8
0.97	0.0017420829970072882	0.00008182885213237068	7.520969567131885e-7	0.0017420829970106189	0.00003467304854709585	2.208167526607241e-8
0.98	0.0017574059902445427	0.0000813639037757774	7.332164760898152e-7	0.001757405990245542	0.00003434053516238045	2.1695892526985006e-8
0.99	0.0017719999823765376	0.00008087636998577175	7.151054095544396e-7	0.0017719999823774257	0.000034001272270822724	2.1327956845063056e-8
1	0.0017858825645351573	0.00008036835096214556	6.977468671731657e-7	0.0017858825645378218	0.0000336562737824897	2.09686591423619e-8
1.01	0.0017990713136325498	0.00007984185952769618	6.811111382676316e-7	0.0017990713136345482	0.000033306320962656066	2.0630595565229726e-8
1.02	0.0018115837540562119	0.00007929875853607271	6.652039612475846e-7	0.001811583754056989	0.00003295237793499162	2.028454793023826e-8
1.03	0.0018234373234149448	0.00007874083643488738	6.49935598118212e-7	0.0018234373234145007	0.00003259527328547396	1.997624454741498e-8
1.04	0.0018346493419281185	0.00007816966123475044	6.353361604594099e-7	0.0018346493419272303	0.000032235434705762955	1.967822116366591e-8
1.05	0.0018452369852018924	0.00007758685414815947	6.213816917677306e-7	0.0018452369852091088	0.000031873830312889595	1.939723570654195e-8
1.06	0.0018552172600523331	0.00007699381679027173	6.080269550068351e-7	0.0018552172600528882	0.000031511045079701816	1.9112915139452014e-8
1.07	0.001864606983159156	0.00007639193447461778	5.952493560279493e-7	0.0018646069831576018	0.00003114757713928995	1.886054989963526e-8
1.08	0.0018734227622669852	0.00007578245135964057	5.830511143889439e-7	0.0018734227622673183	0.00003078393936617463	1.8598687590021257e-8
1.09	0.0018816809797594924	0.00007516660919471008	5.713766298987011e-7	0.0018816809797608247	0.00003042079303672285	1.83622327343258e-8
1.1	0.001889397778335633	0.0000745453949257957	5.602130829229779e-7	0.0018893977783371874	0.000030058448335479326	1.813092997959842e-8
1.11	0.0018965890486606352	0.00007391998798600419	5.495609882721908e-7	0.0018965890486591919	0.000029697228073333193	1.7918457717591707e-8
1.12	0.0019032704188134408	0.00007329122416910305	5.393661067776279e-7	0.0019032704188154392	0.0000293377339199985	1.7702629251381552e-8
1.13	0.001909457245335533	0.00007266009339157442	5.296478118310688e-7	0.001909457245335311	0.000028980225556529682	1.7515885741836712e-8
1.14	0.00191516460572827	0.00007202734452860238	5.203441930667907e-7	0.001915164605727937	0.000028624931365683892	1.7321913348133933e-8
1.15	0.001920407292392623	0.00007139378931197982	5.114765447844505e-7	0.00192040729239229	0.00002827229674240428	1.7140469821264048e-8
1.16	0.001925199807692568	0.00007076014307116907	5.029956346991327e-7	0.0019251998076907917	0.000027922498605836843	1.6968509597425907e-8
1.17	0.0019295563601533505	0.00007012704811992787	4.949065874892966e-7	0.0019295563601563481	0.000027575798357326597	1.6795442481232215e-8
1.18	0.0019334908617129054	0.00006949510213893895	4.871917218540744e-7	0.0019334908617123503	0.000027232311043845492	1.663220972059065e-8
1.19	0.0019370169258416947	0.00006886488643820243	4.798112169801527e-7	0.0019370169258410286	0.000026892377656073663	1.6484798082139207e-8
1.2	0.0019401478664938798	0.0000682369352934531	4.7278931492034104e-7	0.0019401478664941019	0.00002655605614931833	1.634015223128671e-8
1.21	0.0019428966978120021	0.0000676117196241055	4.660556479629818e-7	0.0019428966978133344	0.00002622351574688153	1.620713152572506e-8
1.22	0.0019452761345041258	0.00006698969621732331	4.596596441253098e-7	0.0019452761345023495	0.000025895012338961187	1.6072702613278977e-8
1.23	0.001947298592815061	0.00006637122282915353	4.5352550226418487e-7	0.0019472985928142839	0.00002557047644413668	1.59416463363371e-8
1.24	0.0019489761920503668	0.00006575670589492599	4.4768522455829185e-7	0.0019489761920559179	0.000025250133796728136	1.5831151389811282e-8
1.25	0.0019503207566051728	0.00006514642014776584	4.421215633598763e-7	0.001950320756606727	0.000024934079176586188	1.57173444259584e-8
1.26	0.0019513438183604848	0.00006454072691963741	4.367944121952405e-7	0.0019513438183609289	0.000024622293437248643	1.5609319725662374e-8
1.27	0.0019520566195349032	0.00006393991077413563	4.317179540525018e-7	0.0019520566195353473	0.00002431486888265777	1.5508185735590985e-8
1.28	0.0019524701158603053	0.00006334417513487178	4.26885916171571e-7	0.001952470115859417	0.000024011953934643948	1.54112899108938e-8
1.29	0.0019525949800232034	0.0000627537508476328	4.222727907343682e-7	0.001952594980025979	0.000023713455739260425	1.532151772121182e-8
1.3	0.001952441605437949	0.0000621688697518552	4.178698450596485e-7	0.0019524416054389482	0.00002341945597206241	1.523716119944396e-8
1.31	0.001952020110167929	0.00006158968128699982	4.1365764047451847e-7	0.0019520201101663748	0.00002313000947018473	1.514972491900579e-8
1.32	0.0019513403411078878	0.000061016326486473815	4.0966539294196025e-7	0.0019513403411116625	0.000022845113059832833	1.507158275959597e-8
1.33	0.0019504118783457702	0.00006044902047330769	4.0584366656215565e-7	0.001950411878344216	0.00002256468288996949	1.4998139286070966e-8
1.34	0.0019492440395905142	0.00005988782938859405	4.022025710259669e-7	0.0019492440395936228	0.000022288836186379335	1.4923602242866707e-8
1.35	0.0019478458848378732	0.00005933282942705009	3.987601382426931e-7	0.0019478458848347646	0.000022017515900474294	1.4855712882066996e-8
1.36	0.0019462262210216963	0.000058784179899795674	3.9543113428130994e-7	0.0019462262210216963	0.000021750706435730294	1.4791997404728363e-8
1.37	0.0019443936068422873	0.000058241904580813575	3.922738892603306e-7	0.0019443936068379575	0.00002148840885562997	1.4724227170859194e-8
1.38	0.0019423563575907687	0.00005770609248634262	3.892721912590602e-7	0.0019423563575896585	0.000021230546943473705	1.4666717174094401e-8
1.39	0.0019401225500681463	0.00005717676984950959	3.864024196165161e-7	0.001940122550062373	0.00002097715534377098	1.4610420207006314e-8
1.4	0.0019377000275001555	0.00005665400675536336	3.836802416889995e-7	0.0019377000274990452	0.00002072813329867529	1.4560060934698527e-8
1.41	0.0019350964044809738	0.000056137793175259354	3.810780301316541e-7	0.0019350964044806407	0.000020483533828774547	1.450752273868261e-8
1.42	0.00193231907196878	0.0000556282232304639	3.786099195268733e-7	0.0019323190719683359	0.00002024321181404165	1.4457595343131402e-8
1.43	0.0019293752021805055	0.00005512518619077422	3.762421817432582e-7	0.0019293752021791732	0.00002000722316974901	1.4405847625909018e-8
1.44	0.001926271753582176	0.000054628790476574096	3.740139643548801e-7	0.001926271753581843	0.0000197754366291214	1.4362577793747278e-8
1.45	0.0019230154757796658	0.00005413894814798592	3.7187542767380677e-7	0.0019230154757796658	0.000019547916340956206	1.432566687498138e-8
1.46	0.0019196129144118945	0.000053655734348345696	3.698377182281831e-7	0.0019196129144154472	0.00001932441696417264	1.4283800364722765e-8
1.47	0.0019160704159900677	0.00005317902709978117	3.679002115175578e-7	0.0019160704159930653	0.00001910509457148102	1.4242653056939503e-8
1.48	0.0019123941327273686	0.000052708892389508044	3.6608943609905964e-7	0.0019123941327282568	0.000018889785081133148	1.4204402543072092e-8
1.49	0.0019085900272497458	0.00005224521174618246	3.643211815562708e-7	0.0019085900272491907	0.000018678468827748596	1.4166798401049618e-8
1.5	0.0019046638773458913	0.00005178803038896618	3.62654305696708e-7	0.001904663877349444	0.000018471071944303752	1.413375216863244e-8
1.51	0.0019006212805671163	0.00005133723250272393	3.610775163309654e-7	0.0019006212805680045	0.000018267534203753044	1.4098489264924297e-8
1.52	0.0018964676588355545	0.0000508928345427373	3.5957823252275034e-7	0.0018964676588372198	0.000018067787876829833	1.407497807193181e-8
1.53	0.001892208262922579	0.00005045472576759025	3.5813415422136785e-7	0.0018922082629206916	0.000017871855298556838	1.4040482332333681e-8
1.54	0.00188784817691523	0.00005002293964806448	3.5678727428045676e-7	0.0018878481769141198	0.000017679507976153808	1.4006863002791192e-8
1.55	0.0018833923225701765	0.000049597344228269336	3.555023787571443e-7	0.0018833923225747284	0.000017490899214211986	1.3986655611475385e-8
1.56	0.0018788454636331497	0.000049177914573150794	3.542699776870606e-7	0.001878845463634038	0.000017305785455778988	1.395925774971829e-8
1.57	0.0018742122100264824	0.000048764559742231484	3.5311045432084853e-7	0.0018742122100282588	0.000017124204519602948	1.3933456388670606e-8
1.58	0.0018694970219983453	0.0000483572167708779	3.520317501948256e-7	0.001869497022001676	0.000016946090109493106	1.3912650365099921e-8
1.59	0.0018647042142200254	0.00004795587845574101	3.5097199224676245e-7	0.0018647042142188042	0.000016771367851386998	1.3892246020219545e-8
1.6	0.0018598379597069004	0.000047560398658830216	3.500219873942001e-7	0.0018598379597073444	0.00001659991341684819	1.3861614522880927e-8
1.61	0.001854902293788041	0.00004717079199179075	3.4906467860640333e-7	0.001854902293787819	0.000016431801507788002	1.3841263246661129e-8
1.62	0.0018499011178897407	0.000046786962780709374	3.481695428630971e-7	0.0018499011178908509	0.000016266853955171356	1.3817657240622339e-8
1.63	0.0018448382032930644	0.000046408734275082963	3.4733156173416546e-7	0.0018448382032929533	0.000016105059788884546	1.3803253873234667e-8
1.64	0.0018397171947941438	0.00004603617693710316	3.465433719984645e-7	0.0018397171947910351	0.000015946395426236215	1.3782911922888275e-8
1.65	0.0018345416142769855	0.000045669150697036365	3.457909346638033e-7	0.0018345416142782067	0.000015790722472597274	1.3768974405081735e-8
1.66	0.0018293148642448687	0.00004530760742427198	3.4508091828477916e-7	0.0018293148642402057	0.00001563804402682223	1.3750240279719605e-8
1.67	0.0018240402311948678	0.000044951452336072784	3.4441444163313406e-7	0.0018240402311917592	0.00001548829818109887	1.3735967696604234e-8
1.68	0.0018187208890116935	0.000044600601147859464	3.437857881705142e-7	0.0018187208890128037	0.000015341420334102907	1.3719799962785828e-8
1.69	0.001813359902211209	0.00004425504560001681	3.4321533959325023e-7	0.0018133599022076563	0.000015197302002833979	1.3704120060964442e-8
1.7	0.0018079602290953511	0.00004391461770436589	3.426271286688376e-7	0.0018079602290974606	0.000015055999805335674	1.369283930685583e-8
1.71	0.0018025247249316978	0.00004357930692611145	3.42106894590799e-7	0.001802524724927923	0.000014917348676868336	1.3677193821948208e-8
1.72	0.0017970561449106581	0.000043249009287982254	3.4161478090766195e-7	0.0017970561449073275	0.000014781372473793297	1.3663167708344304e-8
1.73	0.001791557147174938	0.000042923687993301485	3.411458555646618e-7	0.00179155714717405	0.00001464792712335683	1.3654717134770067e-8
1.74	0.0017860302956378415	0.00004260324623139855	3.4071086008058415e-7	0.001786030295639951	0.000014517109546252627	1.3643267404717108e-8
1.75	0.0017804780628521977	0.00004228754772006571	3.4029436901672483e-7	0.0017804780628528638	0.000014388716681135172	1.3627855288689261e-8
1.76	0.0017749028327175287	0.000041976604882920654	3.399155283911881e-7	0.0017749028327151972	0.000014262800416275923	1.3618317806773916e-8
1.77	0.0017693069031458064	0.00004167035461422053	3.395588081822609e-7	0.001769306903144252	0.00001413926006677002	1.36093496472256e-8
1.78	0.0017636924886864636	0.00004136866330795019	3.392339174013159e-7	0.0017636924886862415	0.000014018045478736418	1.3602757586994585e-8
1.79	0.001758061723036941	0.000041071471732823106	3.389129431541349e-7	0.0017580617230344986	0.00001389911798566068	1.3594358305724086e-8
1.8	0.0017524166615123793	0.00004077877257135931	3.38619674744578e-7	0.0017524166615124903	0.000013782465531853028	1.3584106284270092e-8
1.81	0.0017467592834522483	0.00004049038125097937	3.383496397502128e-7	0.0017467592834544687	0.00001366799542268371	1.3572884816070996e-8
1.82	0.0017410914945421574	0.00004020631565071486	3.38118209097793e-7	0.0017410914945412692	0.00001355567943861491	1.3570939483287248e-8
1.83	0.001735415129082707	0.000039926507541143685	3.3787697140130746e-7	0.0017354151290871478	0.000013445437910375446	1.3563314471554122e-8
1.84	0.0017297319522362464	0.000039650857112993876	3.376607405902732e-7	0.0017297319522362464	0.000013337295969417795	1.3559636080628934e-8
1.85	0.0017240436621052124	0.0000393792680830618	3.374578958492691e-7	0.0017240436621068778	0.000013231190445828211	1.3547974075933666e-8
1.86	0.0017183518918947316	0.000039111724359774946	3.372761845366057e-7	0.0017183518918940655	0.000013127020800141054	1.3544727339720453e-8
1.87	0.001712658211905027	0.000038848170323846354	3.371198274981779e-7	0.0017126582119056932	0.000013024815497586495	1.3539498633363678e-8
1.88	0.001706964131494626	0.00003858853984606281	3.369745039671912e-7	0.0017069641314985118	0.000012924496725186252	1.35343689589007e-8
1.89	0.0017012711010492287	0.0000383326905208925	3.368560756999983e-7	0.0017012711010497839	0.000012826044002434145	1.353401235526519e-8
1.9	0.0016955805137874869	0.0000380806323505567	3.367129930431645e-7	0.0016955805137872648	0.000012729410263645491	1.352779244179203e-8
1.91	0.0016898937076260667	0.00003783226970932585	3.3660083398334706e-7	0.0016898937076234022	0.000012634549026113717	1.3524344089077545e-8
1.92	0.001684211966895388	0.00003758759640393183	3.3649964992221726e-7	0.0016842119668971645	0.000012541428743184646	1.3521314956577157e-8
1.93	0.0016785365240863381	0.000037346467243182246	3.3640966401460304e-7	0.0016785365240880035	0.000012450026438459716	1.3517536201490543e-8
1.94	0.0016728685614904037	0.00003710889978403298	3.36333902173358e-7	0.001672868561491292	0.000012360259569521581	1.351554423933976e-8
1.95	0.0016672092128271476	0.000036874774430262214	3.3626635365102686e-7	0.001667209212828813	0.000012272139580882246	1.3510653928960892e-8
1.96	0.0016615595647953008	0.00003664410379489169	3.362108503823791e-7	0.0016615595647926362	0.000012185640010931031	1.3512093666179226e-8
1.97	0.001655920658598875	0.00003641677050614245	3.361638785115417e-7	0.0016559206585973207	0.000012100684500970793	1.3508564267183942e-8
1.98	0.0016502934914324197	0.00003619271025379067	3.361236220467134e-7	0.0016502934914305323	0.000012017279945930603	1.3507684304414624e-8
1.99	0.0016446790179128756	0.00003597193004645227	3.360890585835108e-7	0.001644679017914652	0.000011935382560612773	1.3510371932312637e-8
2	0.0016390781514594721	0.00003575429074131886	3.360605658198068e-7	0.0016390781514576958	0.000011854933682053925	1.3505453422268943e-8
2.01	0.0016334917656525283	0.000035539819850383125	3.360568679999787e-7	0.0016334917656538606	0.000011775943639324993	1.3500881079764326e-8
2.02	0.001627920695545848	0.00003532841402065223	3.3603887206190564e-7	0.001627920695545959	0.000011698349034250377	1.3506106677496632e-8
2.03	0.0016223657389350388	0.00003512005913264282	3.3603634730372534e-7	0.0016223657389330404	0.00001162213959582381	1.350278289180551e-8
2.04	0.001616827657575426	0.0000349146647335985	3.3606139249187095e-7	0.0016168276575774243	0.000011547301565717483	1.350479239548008e-8
2.05	0.0016113071784189525	0.00003471222250372996	3.360677562902481e-7	0.0016113071784141786	0.000011473751432844459	1.350476575012749e-8
2.06	0.0016058049947208497	0.000034512659158325576	3.36073127105152e-7	0.001605804994722182	0.00001140148282507969	1.3505202511865377e-8
2.07	0.0016003217672243553	0.00003431590056846012	3.361041662763853e-7	0.001600321767223245	0.000011330518884467011	1.3508195007005952e-8
2.08	0.0015948581251894467	0.00003412192667873182	3.3612608096866836e-7	0.0015948581251885585	0.000011260778756017054	1.3505216722720093e-8
2.09	0.0015894146675061727	0.000033930783248647955	3.361533218448898e-7	0.0015894146675035081	0.000011192260918835295	1.3507692075975797e-8
2.1	0.0015839919636913002	0.00003374220114571447	3.361933772483283e-7	0.0015839919636932986	0.000011124942392859438	1.3506063600843277e-8
2.11	0.0015785905548919565	0.000033556316768379446	3.362243948812349e-7	0.0015785905548875157	0.000011058774959771256	1.3508798302197533e-8
2.12	0.0015732109548408646	0.000033373029698524626	3.362751684887755e-7	0.0015732109548393103	0.000010993757110555613	1.3510182306220031e-8
2.13	0.001567853650810913	0.00003319232854848142	3.3635467089343507e-7	0.0015678536508122454	0.000010929868328735104	1.3513733465586597e-8
2.14	0.001562519104514104	0.00003301413206635573	3.3636856910934654e-7	0.001562519104514215	0.000010867046011497905	1.3517488461900484e-8
2.15	0.0015572077529674155	0.00003283838603496125	3.3643871188981933e-7	0.0015572077529663053	0.000010805305860617231	1.3515136121355908e-8
2.16	0.0015519200093550012	0.000032665088661953945	3.3648804842467683e-7	0.0015519200093583319	0.000010744620634883795	1.3522422737111128e-8
2.17	0.0015466562638623005	0.0000324941980044402	3.365548365552584e-7	0.0015466562638636328	0.000010684949438899416	1.3522226449680375e-8
2.18	0.0015414168844617437	0.00003232563114485831	3.366167061757963e-7	0.0015414168844601894	0.000010626326325424706	1.3524181774471344e-8
2.19	0.001536202217689464	0.00003215943422385514	3.366766326839965e-7	0.0015362022176914625	0.000010568649868147872	1.3523713704444162e-8
2.2	0.0015310125894111293	0.000031995434407128265	3.3674516874970806e-7	0.001531012589414682	0.000010511949621538896	1.3529461106998042e-8
2.21	0.0015258483055305971	0.000031833692782701206	3.368146158644336e-7	0.0015258483055319294	0.000010456207845677135	1.3532395426452126e-8
2.22	0.0015207096526977937	0.000031674185863916904	3.368983780838164e-7	0.001520709652699792	0.00001040138321373174	1.3539602328194178e-8
2.23	0.0015155968990087088	0.000031516827916355794	3.369579673062617e-7	0.0015155968990071544	0.000010347492565010441	1.3540258025912522e-8
2.24	0.0015105102946503246	0.000031361574654220625	3.3702875723573555e-7	0.0015105102946508797	0.000010294450753511875	1.3537365894933373e-8
2.25	0.0015054500725417697	0.00003120843950610297	3.3711300362337937e-7	0.0015054500725415476	0.000010242304128604829	1.3545381483126562e-8
2.26	0.001500416448958486	0.00003105735269648413	3.372071557539158e-7	0.0015004164489603733	0.00001019103117816389	1.3545130794767601e-8
2.27	0.0014954096241376336	0.00003090829775853621	3.3726434423009266e-7	0.001495409624135191	0.000010140577628270364	1.3550033761688951e-8
2.28	0.0014904297828503	0.00003076126644241395	3.37343527556655e-7	0.0014904297828478574	0.000010090950322672043	1.354929834995744e-8
2.29	0.0014854770949803697	0.00003061611038712719	3.374298256364483e-7	0.001485477094976817	0.000010042140083266204	1.3556899380873233e-8
2.3	0.0014805517160378923	0.00003047294656544075	3.375113851733502e-7	0.0014805517160385584	0.000009994095090171129	1.3561114009519315e-8
2.31	0.0014756537877339548	0.000030331674781614026	3.376042768676868e-7	0.0014756537877340659	0.000009946830381024618	1.3561148870522288e-8
2.32	0.0014707834384577456	0.000030192258880235023	3.376792495624059e-7	0.0014707834384558582	0.000009900341643276356	1.3564273260158188e-8
2.33	0.0014659407837679383	0.000030054693321956982	3.377910460233835e-7	0.0014659407837671612	0.000009854579129608965	1.3572105217463104e-8
2.34	0.0014611259269025068	0.000029918902293535332	3.3786570841076724e-7	0.001461125926903839	0.000009809560118645422	1.35753737140476e-8
2.35	0.001456338959218706	0.000029784874805649508	3.379452403473593e-7	0.001456338959218706	0.000009765239275427717	1.3580032653948138e-8
2.36	0.0014515799606362734	0.000029652649933598063	3.380418477361147e-7	0.001451579960634164	0.000009721636218595897	1.3580562452375489e-8
2.37	0.0014468490001069423	0.000029522127659720176	3.3812229094376534e-7	0.0014468490001078305	0.000009678713310035114	1.3585863323228864e-8
2.38	0.001442146135984701	0.00002939328083395587	3.382006232843793e-7	0.0014421461359858112	0.00000963646262941431	1.3591578307270424e-8
2.39	0.0014374714164774316	0.000029266085977197598	3.382963225107005e-7	0.0014374714164800961	0.000009594897276365977	1.3596365810997213e-8
2.4	0.0014328248800118404	0.00002914052598235184	3.383833083736576e-7	0.0014328248800130616	0.000009553947613150093	1.359833046166159e-8
2.41	0.0014282065556296963	0.000029016619898958318	3.384795337346702e-7	0.0014282065556320278	0.000009513646964220968	1.3602900361675552e-8
2.42	0.001423616463350541	0.00002889426790886329	3.385595591653967e-7	0.0014236164633509851	0.00000947396702366543	1.3609544824433328e-8
2.43	0.0014190546145181893	0.000028773482233845904	3.386604541244509e-7	0.0014190546145189664	0.000009434902084937136	1.3615806482292214e-8
2.44	0.0014145210121659924	0.00002865426192222298	3.3873166283004963e-7	0.0014145210121659924	0.000009396435525776958	1.3618853822450205e-8
2.45	0.0014100156513398021	0.000028536537447387822	3.38823392342924e-7	0.0014100156513383588	0.000009358562726546893	1.3616910488067901e-8
2.46	0.0014055385194108316	0.000028420316320887373	3.389050130531146e-7	0.0014055385194109427	0.000009321242390836204	1.3622416750180832e-8
2.47	0.0014010895964032821	0.00002830554216881609	3.390039429174152e-7	0.0014010895964061687	0.000009284526411246219	1.3626909600716886e-8
2.48	0.0013966688552957685	0.000028192207621180465	3.3908897079104605e-7	0.001396668855293548	0.000009248352709656515	1.3630240491835366e-8
2.49	0.0013922762622831097	0.000028080295042975933	3.3917313879694433e-7	0.0013922762622858853	0.000009212718386830687	1.3638841833696347e-8
2.5	0.0013879117771162797	0.00002796978124985916	3.392631271470492e-7	0.0013879117771155025	0.00000917761676810791	1.3640822693616883e-8
2.51	0.0013835753533082418	0.00002786065159454676	3.3934622456488484e-7	0.0013835753533071316	0.000009143055085814034	1.3645443885934583e-8
2.52	0.0013792669384440348	0.000027752861276653107	3.394299994408101e-7	0.0013792669384442569	0.000009109002980567382	1.365482771298332e-8
2.53	0.0013749864744200258	0.000027646432514516484	3.395423615604187e-7	0.0013749864744219131	0.000009075472926389772	1.365516455464899e-8
2.54	0.0013707338976967076	0.000027541309126744018	3.3960955725387265e-7	0.0013707338976974848	0.000009042420220484182	1.3658259856441646e-8
2.55	0.0013665091395197448	0.000027437464212853868	3.3968713042398235e-7	0.0013665091395193008	0.000009009873339071994	1.3664689380021855e-8
2.56	0.0013623121261661097	0.000027334907704457123	3.3976269786517577e-7	0.0013623121261641113	0.00000897777935804367	1.3670568010937245e-8
2.57	0.001358142779160687	0.000027233596334275134	3.39853883701835e-7	0.0013581427791563572	0.000008946175976687343	1.3673511878309341e-8
2.58	0.0013540010154822202	0.000027133507222054654	3.399377741519771e-7	0.0013540010154844406	0.000008915020422106679	1.3671197729436813e-8
2.59	0.0013498867478114462	0.000027034682449578185	3.400231315398017e-7	0.0013498867478065613	0.000008884323254187976	1.3680954813466428e-8
2.6	0.001345799884651444	0.00002693701198852594	3.400975596701272e-7	0.0013457998846525543	0.000008854093788590589	1.3683648880657984e-8
2.61	0.0013417403306237308	0.000026840573743913687	3.401860971807835e-7	0.001341740330620178	0.000008824277206831432	1.3693100875400432e-8
2.62	0.0013377079865509733	0.00002674522887080588	3.4026590323144035e-7	0.0013377079865518615	0.000008794899499675601	1.3698193468414388e-8
2.63	0.0013337027497200005	0.000026651061779903173	3.403455791639587e-7	0.0013337027497207776	0.000008765925822773468	1.3696541012464536e-8
2.64	0.0013297245140116987	0.000026558001502197115	3.4044741592520467e-7	0.0013297245140145852	0.000008737381798407107	1.3704799295410908e-8
2.65	0.0013257731700928588	0.000026466083710929844	3.4051068709128884e-7	0.0013257731700968556	0.000008709259044725748	1.3710136803624096e-8
2.66	0.0013218486055537326	0.000026375253182941982	3.406077383472095e-7	0.0013218486055533996	0.00000868150554789171	1.3711509705416347e-8
2.67	0.0013179507050780082	0.000026285494312827673	3.4067446341712326e-7	0.0013179507050756767	0.000008654172472977173	1.3718531644002496e-8
2.68	0.0013140793506065673	0.000026196788269206017	3.407561127710679e-7	0.0013140793506067894	0.000008627208898381866	1.3718961966446841e-8
2.69	0.0013102344214719341	0.000026109158570375435	3.408112176916944e-7	0.001310234421466605	0.000008600637425137947	1.3722172953478662e-8
2.7	0.0013064157945260613	0.00002602254824923822	3.40910633167546e-7	0.0013064157945240629	0.000008574432898478257	1.3730521830623843e-8
2.71	0.0013026233442959834	0.000025936926642877722	3.4097070289451636e-7	0.0013026233442973156	0.000008548587116963269	1.3734537285259307e-8
2.72	0.0012988569431219288	0.00002585237857077871	3.4104306834148446e-7	0.0012988569431185981	0.000008523096989954126	1.3730169001746617e-8
2.73	0.001295116461253687	0.000025768728488584358	3.411165128142102e-7	0.0012951164612545751	0.000008497985122923879	1.3737062376506515e-8
2.74	0.0012914017670008215	0.00002568607520825328	3.4118685654505043e-7	0.001291401766998601	0.00000847319368801891	1.3740151239005627e-8
2.75	0.0012877127268274835	0.000025604418221636394	3.412593434504174e-7	0.001287712726825041	0.000008448767622182274	1.3753786776149468e-8
2.76	0.0012840492054947417	0.000025523655904136078	3.4133570547822956e-7	0.0012840492054947417	0.000008424659268757573	1.3759271944024931e-8
2.77	0.0012804110661555068	0.000025443852136985967	3.41398126990633e-7	0.0012804110661532864	0.000008400891360116347	1.3757991856877538e-8
2.78	0.001276798170431137	0.000025364945328898436	3.4147059946310065e-7	0.001276798170430804	0.000008377452794583462	1.3765025119738539e-8
2.79	0.0012732103785738635	0.000025286965452342436	3.415335889656035e-7	0.0012732103785720872	0.00000835432640344802	1.376451974621773e-8
2.8	0.0012696475495126425	0.000025209875012088823	3.416047958948454e-7	0.0012696475495135306	0.000008331525316762622	1.377418601400393e-8
2.81	0.0012661095409735035	0.000025133675845556702	3.416876360740062e-7	0.0012661095409771672	0.000008308995360972737	1.3778121976670832e-8
2.82	0.0012625962095683674	0.000025058302703051538	3.4174875607195787e-7	0.0012625962095685894	0.000008286804570767359	1.3781758179121084e-8
2.83	0.0012591074108669886	0.00002498382327387194	3.418057079596082e-7	0.0012591074108674327	0.000008264910359878641	1.3785273145217047e-8
2.84	0.001255642999500317	0.000024910135525857413	3.4187456854350984e-7	0.0012556429995008722	0.000008243279676189985	1.3783262309274846e-8
2.85	0.0012522028292385468	0.000024837327281312938	3.419456348074945e-7	0.0012522028292408782	0.000008221961974697045	1.3787001540421784e-8
2.86	0.0012487867530569519	0.000024765313401009514	3.420118278585349e-7	0.0012487867530570629	0.000008200929531576584	1.3796494835460749e-8
2.87	0.0012453946232272584	0.000024694081205867136	3.420741986337461e-7	0.0012453946232249269	0.000008180167366367286	1.3795656172987947e-8
2.88	0.0012420262913791502	0.000024623666706413694	3.4215143118743185e-7	0.0012420262913803715	0.000008159679984798274	1.3800739440128496e-8
2.89	0.001238681608572545	0.000024554066544002495	3.4219587052852773e-7	0.001238681608573322	0.000008139478433144554	1.3811112253847568e-8
2.9	0.0012353604253768635	0.000024485248168781837	3.42259789953836e-7	0.0012353604253769745	0.000008119530414907317	1.381137293421375e-8
2.91	0.0012320625919046702	0.000024417109368402024	3.4230710954652466e-7	0.0012320625919020056	0.000008099841310560407	1.3814338561957129e-8
2.92	0.001228787957914368	0.000024349786314603605	3.4238115609319664e-7	0.0012287879579114813	0.000008080409542809974	1.3818621580341528e-8
2.93	0.0012255363728400637	0.000024283221988108394	3.4242500124292974e-7	0.0012255363728392865	0.00000806123612051568	1.3825578681903039e-8
2.94	0.0012223076858568493	0.000024217320103492312	3.4248359381816584e-7	0.0012223076858564053	0.000008042308101585682	1.3825779410225891e-8
2.95	0.0012191017459433073	0.00002415218672890962	3.425436956305816e-7	0.0012191017459424192	0.00000802361978458066	1.383065528770544e-8
2.96	0.0012159184019293612	0.00002408773943329834	3.426000781958649e-7	0.001215918401928695	0.000008005185044734908	1.3834386303201995e-8
2.97	0.0012127575025354664	0.0000240240259605784	3.4266403270422074e-7	0.0012127575025365767	0.000007986980802066057	1.3834366985321367e-8
2.98	0.0012096188964456633	0.000023960992004856685	3.427194268379452e-7	0.0012096188964472177	0.00000796901164668018	1.3843176382977163e-8
2.99	0.0012065024323366647	0.000023898614160633436	3.427607733197391e-7	0.0012065024323351103	0.000007951272276041088	1.3843550528136461e-8
3	0.0012034079589237079	0.0000238369250715742	3.4283060779127794e-7	0.0012034079589230418	0.000007933749984423422	1.384726955322435e-8


==> anc/figure3Right.txt <==
"k_tilde"	"[m=1][n=1] vs. [m=2]"	"[m=1][n=2] vs. [m=2]"	"[m=1][n=3] vs. [m=2]"	"[m=1] vs. [m=2]"
-3.0649684425266273	0.0000250276601981847	0.0000019311845733671618	1.7710108612956077e-7	1.673061689189126e-11
-2.911720020400296	0.000024410074345504466	0.000002009037128103408	1.9065455059141811e-7	1.6789458712196392e-11
-2.7584715982739647	0.00002333205982218978	0.0000021270420593744177	2.18383871763983e-7	1.6897372390189958e-11
-2.605223176147633	0.00002208568482175988	0.0000022254508087460323	2.561590681793291e-7	1.6911250177997772e-11
-2.451974754021302	0.000021050439125813728	0.000002249051200164942	2.9092374009831445e-7	1.685462880374189e-11
-2.2987263318949704	0.000020618173977471344	0.0000021748683808331393	3.049218496586903e-7	1.6713741501916957e-11
-2.145477909768639	0.000021095662931402973	0.0000020275080999665462	2.8849343347570056e-7	1.6551204851111834e-11
-1.992229487642308	0.000022604975790874174	0.0000018707142181995096	2.5181842999710824e-7	1.6385226508930373e-11
-1.8389810655159764	0.000025018546415567226	0.000001774820214683892	2.2284613088174865e-7	1.6271983760418607e-11
-1.6857326433896451	0.00002796988345554752	0.000001776485040183573	2.2823957179785026e-7	1.6324830376390764e-11
-1.5324842212633136	0.00003095642392558773	0.0000018568107842398263	2.7061179330711843e-7	1.6700085758714067e-11
-1.3792357991369824	0.00003349928657014889	0.0000019539921602973465	3.224154143666169e-7	1.7348567027397618e-11
-1.225987377010651	0.00003527853043039375	0.0000020009007023480407	3.443259816160449e-7	1.8176793403767988e-11
-1.0727389548843196	0.00003616823128560487	0.0000019593699561726297	3.1411203260667264e-7	1.9260260053499678e-11
-0.9194905327579882	0.00003616396028915947	0.0000018298265636040867	2.4250023522576214e-7	2.0834001190905838e-11
-0.7662421106316568	0.00003527717477036507	0.0000016382851171226065	1.6408939751411109e-7	2.309452629134512e-11
-0.6129936885053255	0.000033500554556864515	0.0000014177582934316035	1.1183272530246313e-7	2.6256774532384952e-11
-0.4597452663789941	0.000030905711227435795	0.000001197604221792048	9.569198133885237e-8	3.0413338514279076e-11
-0.30649684425266277	0.000027853298543711883	0.0000010034253313806474	1.0181519638496894e-7	3.5462965897181675e-11
-0.15324842212633139	0.0000251908521317068	8.636062945877043e-7	1.1070002980950733e-7	4.047040480514852e-11
0	0.000024095746336882943	8.111913871733378e-7	1.1379787412391096e-7	4.280598098205246e-11
0.15324842212633139	0.0000251908521317068	8.636062945877043e-7	1.1070002980950733e-7	4.047040480514852e-11
0.30649684425266277	0.000027853298543711883	0.0000010034253313806474	1.0181519638496894e-7	3.5462965897181675e-11
0.4597452663789941	0.000030905711227435795	0.000001197604221792048	9.569198133885237e-8	3.0413338514279076e-11
0.6129936885053255	0.000033500554556864515	0.0000014177582934316035	1.1183272530246313e-7	2.6256774532384952e-11
0.7662421106316568	0.00003527717477036507	0.0000016382851171226065	1.6408939751411109e-7	2.309452629134512e-11
0.9194905327579882	0.00003616396028915947	0.0000018298265636040867	2.4250023522576214e-7	2.0834001190905838e-11
1.0727389548843196	0.00003616823128560487	0.0000019593699561726297	3.1411203260667264e-7	1.9260260053499678e-11
1.225987377010651	0.00003527853043039375	0.0000020009007023480407	3.443259816160449e-7	1.8176793403767988e-11
1.3792357991369824	0.00003349928657014889	0.0000019539921602973465	3.224154143666169e-7	1.7348567027397618e-11
1.5324842212633136	0.00003095642392558773	0.0000018568107842398263	2.7061179330711843e-7	1.6700085758714067e-11
1.6857326433896451	0.00002796988345554752	0.000001776485040183573	2.2823957179785026e-7	1.6324830376390764e-11
1.8389810655159764	0.000025018546415567226	0.000001774820214683892	2.2284613088174865e-7	1.6271983760418607e-11
1.992229487642308	0.000022604975790874174	0.0000018707142181995096	2.5181842999710824e-7	1.6385226508930373e-11
2.145477909768639	0.000021095662931402973	0.0000020275080999665462	2.8849343347570056e-7	1.6551204851111834e-11
2.2987263318949704	0.000020618173977471344	0.0000021748683808331393	3.049218496586903e-7	1.6713741501916957e-11
2.451974754021302	0.000021050439125813728	0.000002249051200164942	2.9092374009831445e-7	1.685462880374189e-11
2.605223176147633	0.00002208568482175988	0.0000022254508087460323	2.561590681793291e-7	1.6911250177997772e-11
2.7584715982739647	0.00002333205982218978	0.0000021270420593744177	2.18383871763983e-7	1.6897372390189958e-11
2.911720020400296	0.000024410074345504466	0.000002009037128103408	1.9065455059141811e-7	1.6789458712196392e-11
3.0649684425266273	0.0000250276601981847	0.0000019311845733671618	1.7710108612956077e-7	1.673061689189126e-11


==> anc/figure4Left.txt <==
t	CV_free	free_d6_D200	free_d8_D200	free_d10_D200	interacting_d6_D200	interacting_d8_D200	interacting_d10_D200	interacting_d6_D300	interacting_d8_D300	interacting_d10_D300
0.	0	-6.706635247155646e-12	-4.148126286906972e-12	-4.109046436440167e-12	-7.1630479325790475e-12	-5.5002669085979505e-12	-1.591293763425483e-11	-7.1630479325790475e-12	-5.5002669085979505e-12	-1.591293763425483e-11
1.	1.3460931511600637e-13	5.779580147802221e-09	3.99504263004502e-09	3.446666174689028e-09	4.611122927933309e-09	3.352658484168103e-09	3.2674661865073062e-09	4.611117265795883e-09	3.352651045673838e-09	3.2674650762842816e-09
2.	7.009949285800722e-13	6.273279118396147e-09	4.495683603167322e-09	4.002335129982271e-09	5.369209743477654e-09	3.680645899173385e-09	3.6753983190251915e-09	5.369207189964698e-09	3.6806517833554153e-09	3.675398430047494e-09
3.	3.425794158169738e-12	5.740851571900407e-09	3.363874401252076e-09	2.792790887440333e-09	3.781277402303829e-09	2.5393637193005247e-09	2.5426142302720223e-09	3.781269519720354e-09	2.5393530611594883e-09	2.542610344491436e-09
4.	1.5753214104736748e-11	9.934790212717814e-09	7.912441701840578e-09	7.303810445336012e-09	9.414565349530335e-09	6.915746975089121e-09	6.2488211272082594e-09	9.414590773637599e-09	6.915921502148592e-09	6.248894068860977e-09
5.	6.830370672483409e-11	3.5285252497629926e-09	4.676092846267466e-10	-9.156930769194105e-11	-2.722228997775744e-09	-1.479483313637786e-09	-6.886424763763443e-10	-2.722640113361763e-09	-1.4793378744215602e-09	-6.880346292703621e-10
6.	2.7965773881849007e-10	8.399482109844314e-09	6.012929931742406e-09	5.250433976478064e-09	1.3203422466467885e-08	6.3300031882818075e-09	5.785262491286858e-09	1.3209044968931494e-08	6.332293134292399e-09	5.785876000530266e-09
7.	1.082509949739687e-09	3.0626251534826565e-09	2.2859319992463156e-09	1.9424319930294587e-09	-2.4221626926390627e-09	-3.203095566561842e-10	1.1898291241152492e-09	-2.406508992081058e-09	-3.1519320486950164e-10	1.1953061873626325e-09
8.	3.965902228465473e-09	1.1361116492025758e-08	7.697348647361935e-09	7.630239662326233e-09	1.4325842179196968e-08	1.1369381325287975e-08	8.75157613045019e-09	1.4228673794747237e-08	1.1375729691565084e-08	8.744609147903759e-09
9.	1.3767121304988264e-08	1.4875059850538719e-08	1.5279637777254607e-08	1.426914753022146e-08	6.094363791397939e-09	9.089681674012695e-09	1.1383554543442642e-08	6.192558243967028e-09	9.077375850985447e-09	1.1394493015792762e-08
10.	4.533463726023654e-08	5.305068784267064e-08	5.348240739166954e-08	5.406422309839343e-08	6.085083414930637e-08	5.385894230602872e-08	5.448113071793159e-08	6.084255288474338e-08	5.3849149472817714e-08	5.443116923853353e-08
11.	1.4177556240822513e-07	1.3796920372843857e-07	1.4521697766500807e-07	1.4419673055598992e-07	1.2155855955153783e-07	1.307923547244627e-07	1.289746388577484e-07	1.2212856070892286e-07	1.309447451580681e-07	1.2905310631250444e-07
12.	4.215523995677282e-07	4.0731833506058024e-07	4.2074758366261733e-07	4.226998308043406e-07	4.0412746460383175e-07	4.1173833453811426e-07	4.083317837189071e-07	4.028896833929707e-07	4.1155803898185184e-07	4.0844627013925106e-07
13.	1.193069395316681e-06	1.1404803631487326e-06	1.191401440170381e-06	1.1942585409485673e-06	1.1007716820277125e-06	1.1492179851080309e-06	1.1566710524935075e-06	1.1041469096806367e-06	1.1497054022147069e-06	1.1564343648240438e-06
14.	3.217469233182217e-06	3.0744359341694505e-06	3.204496938469248e-06	3.2162430416704524e-06	3.0067505016884155e-06	3.091508378516572e-06	3.114581417662521e-06	3.002768636739539e-06	3.0910734066802448e-06	3.115242242390792e-06
15.	8.276568843823792e-06	7.92313695463509e-06	8.245203879098106e-06	8.268970301372747e-06	7.752593681686903e-06	8.028370598434087e-06	8.040329966818582e-06	7.756212965004394e-06	8.029156800093418e-06	8.039542456206306e-06
16.	2.0328507961428527e-05	1.9483800439479282e-05	2.0245026532528243e-05	2.0309264648243897e-05	1.91073760323901e-05	1.9730540530837892e-05	1.9758909373557287e-05	1.9104902394317946e-05	1.97297325380541e-05	1.975945383936306e-05
17.	4.7718757985219126e-05	4.5804292132967106e-05	4.752480724001806e-05	4.766190690386196e-05	4.498664906382732e-05	4.6501483750516215e-05	4.6678494977747675e-05	4.4986772060773283e-05	4.650172962794574e-05	4.6678738840122413e-05
18.	0.00010714846668501649	0.00010301035675985837	0.00010671776402326749	0.00010702046354527095	0.0001013267844757193	0.00010462839656555367	0.00010489428730409145	0.00010132686844221972	0.00010462813964751128	0.00010489388511680797
19.	0.00023033238580824224	0.0002217589926257757	0.00022941394616704525	0.00023004346860466818	0.00021843776380292557	0.0002255059615147159	0.00022615835136685636	0.00021843518942532558	0.0002255064689570263	0.00022615900478351048
20.	0.0004743824563100634	0.00045740296548513193	0.0004725422477410701	0.0004737916607930881	0.0004511444462447223	0.00046541963750323934	0.00046664071482993563	0.00045114602502804857	0.0004654189234519768	0.00046664019676412316
21.	0.0009367244173345427	0.0009045455316026851	0.0009331960920366811	0.0009355710351220958	0.0008931964199367926	0.0009208751627604039	0.0009234286829596927	0.000893197925713296	0.0009208759730040539	0.0009234296316154023
22.	0.0017745244014329411	0.0017161289034419713	0.0017680640612354193	0.0017723845710491126	0.001696573764721987	0.001747721301748939	0.0017523112400132934	0.0016965739709741134	0.001747719628638178	0.0017523112358561743
23.	0.0032269210409392574	0.0031253888380917694	0.00321560634932494	0.003223122207592577	0.0030931508908107475	0.0031835769540632386	0.0031918325658837343	0.0030931494428529938	0.0031835792398094975	0.0031918330459504984
24.	0.005635755160389502	0.005466683053592769	0.005616776889182051	0.005629302781665069	0.005416055952357057	0.005568873541049402	0.005582793196957758	0.00541605811437762	0.005568870653418934	0.005582793432527988
25.	0.009457281133389102	0.00918761910296817	0.009426862633619804	0.009446816232126287	0.009111891933909155	0.009358823117671888	0.009381285852583354	0.00911189692806591	0.009358826926589958	0.009381286398089994
26.	0.015254417549114337	0.014842659921140422	0.015207822867912002	0.015238255861812045	0.014735311367229387	0.015116476175704885	0.015151217442082365	0.014735308198078445	0.015116478928527521	0.01515121937101449
27.	0.02365791992942845	0.02305638897427742	0.023589860002968366	0.02363415849989292	0.02291263952121192	0.023474593093561147	0.023525664814830538	0.022912648680569747	0.023474596729192942	0.023525669277475347
28.	0.03528719547296132	0.03444700657383548	0.03519240866060169	0.03525396723687535	0.03426675317589489	0.035057307923148096	0.03512898805206688	0.03426674559424725	0.03505730392967654	0.035128985424178194
29.	0.050628715322094835	0.04950834047640862	0.05050311124257778	0.05058455333789835	0.049299834024316036	0.05035940582973908	0.05045499533765774	0.04929983764413681	0.0503594081628681	0.050455002526201054
30.	0.0698822054150038	0.06845849316984709	0.06972415871313875	0.06982653074424394	0.06824286784367206	0.06959287731012354	0.06971370623988193	0.0682428566337192	0.0695928636475387	0.06971369662289584
31.	0.09279998299862374	0.091081340931777	0.09261192791591544	0.0927336674329513	0.09089665886052567	0.09252614929750913	0.09267046515616884	0.09089665848466777	0.09252615203884196	0.09267047051578758
32.	0.11855857586974965	0.11659724240792968	0.1183482810102574	0.11848443057065206	0.11650168842082176	0.11835470509650503	0.11851637561186312	0.11650168461017874	0.11835469911870466	0.11851636551800859
33.	0.14570821998930794	0.14360895055189504	0.14548951265923238	0.14563125036843838	0.14368150133999302	0.14564817807424457	0.1458162774725098	0.14368151142508045	0.1456481881288565	0.14581628597741314
34.	0.17223953698215666	0.17016090820752028	0.17203183686546863	0.17216667640989491	0.170497863948593	0.1724134911469154	0.17257228127210222	0.17049785610414625	0.1724134881332564	0.17257227763095784
35.	0.19578527364745252	0.19393095680278627	0.1956117539230109	0.1957247082650524	0.19463677840586902	0.19629120273827816	0.19642127548477473	0.1946367826021146	0.19629120411817724	0.19642128556760508
36.	0.21394131781030595	0.21253993900820523	0.21382575224672218	0.2139011785596927	0.213712292826427	0.21487089552232308	0.21495162478757968	0.21371229745253328	0.21487089065720955	0.21495162508460275
37.	0.2246538963325957	0.22392851349940346	0.22461663179703129	0.2246409442525784	0.22563821092061553	0.22607357189390165	0.22608621399835582	0.22563820904085785	0.22607356345293894	0.22608618423040217
38.	0.22659122646260244	0.22672300701022385	0.2266452067230702	0.22660941029974657	0.22899332209186363	0.22852224497392137	0.2284536538940649	0.2289933043225557	0.2285222292068142	0.22845368113185194
39.	0.21940968285507081	0.22050322735611116	0.21955739212718584	0.2194593473244244	0.2232941186306443	0.22181265051749965	0.2216584852940755	0.22329410337921907	0.2218126483516082	0.22165846842824688
40.	0.2038429341449719	0.20590192090965287	0.2040752086220602	0.2039204610288462	0.20910605001158478	0.2066134051996199	0.20637944432358857	0.20910608301942057	0.2066134102494458	0.2063794645836109
41.	0.18158457857556912	0.18450609967427567	0.18188161336515596	0.18168293119905343	0.18796013094963593	0.1845634601059135	0.18426524863087623	0.18796012443269094	0.1845634687157186	0.1842652043148263
42.	0.15498849352838434	0.15857938385885828	0.15532333640173934	0.15509841213567588	0.1620885066259794	0.15798679326976606	0.15764681674912018	0.16208852697901688	0.157986764945115	0.1576468546509071
43.	0.1266591018164911	0.1306704406367064	0.127002308984985	0.1267706930257705	0.13404139937853832	0.1294905969950133	0.12913456050728633	0.13404140336820303	0.12949060917206645	0.12913456864382789
44.	0.09903005947997624	0.10320120157597013	0.09935494960707014	0.09913457150160188	0.10627280991017152	0.10154320515741433	0.1011954255269264	0.10627286295185734	0.10154316430553567	0.1011954501688409
45.	0.07402618685224621	0.0781250289932387	0.07431272178873682	0.07411717479664182	0.08079037869603634	0.07612545903144541	0.07580539696231448	0.08079036263554829	0.0761254977571445	0.07580537375401519
46.	0.05287245918262172	0.05672298824307154	0.05310923312608151	0.05294642786613246	0.05893685035669982	0.0545255093255681	0.0542453976343612	0.058936865181711484	0.054525502964730466	0.054245366744043455
47.	0.03606779868406741	0.03956047576067856	0.03625198287461129	0.03612418331148337	0.0413342961635772	0.037297589027696754	0.03706241689635781	0.041334316139509	0.037297558703470846	0.037062451578625866
48.	0.023496776835150914	0.026584846405082296	0.023632041159857176	0.02353704080882124	0.02797125053874483	0.02436450724490591	0.02417353810205425	0.027971212344887753	0.024364529899198684	0.02417357294370337
49.	0.014623168869133162	0.017309540319634276	0.014717337337368241	0.014650212197881318	0.01838286722174154	0.015208268783080792	0.01505669466754378	0.018382864488272532	0.015208250453665029	0.015056674111358137
50.	0.008702090668853394	0.011023257227745109	0.008764546015191943	0.00871916964465036	0.011861037196618573	0.009084181511358258	0.00896521946649309	0.011861039176236043	0.009084192561159221	0.008965229211169157
51.	0.004959845488313186	0.006970461133679051	0.004999574030980947	0.00496994245240856	0.007639906855447021	0.005206924651148581	0.005113133493799271	0.007639884230251748	0.0052069286187338415	0.005113125222314441
52.	0.002713959669325277	0.0044732530167913565	0.0027386590514998366	0.0027196457558472664	0.0050247976330121125	0.002877133499730067	0.002801620276682071	0.005024776718171031	0.0028771049323044195	0.002801619442072245
53.	0.0014298595399808338	0.002992368642748877	0.0014452050485317391	0.0014328812544134317	0.0034597885768760106	0.0015433059134749572	0.0014804302209525666	0.0034597880114366486	0.0015433154371120583	0.0014804453827872432
54.	0.0007275317900015485	0.0021376869322035086	0.0007374069371652858	0.0007290774492398899	0.002542186669351798	0.0008122396115139985	0.0007579796607052325	0.0025421842092860913	0.0008122529587724081	0.0007580173017501801
55.	0.0003584183398102298	0.0016490296361526546	0.00036525879197468747	0.00035924267910802943	0.0020044317594974936	0.00042648297240655	0.00037852522578163406	0.0020043473140083368	0.0004264658775562369	0.0003784459556674946
56.	0.00017125299547559225	0.0013657701932906496	0.0001762938548751647	0.00017165780992878243	0.0016816356812141553	0.0002293866163576297	0.00018619359949556546	0.001681686683771888	0.00022938606566758057	0.0001862724537445848
57.	7.944170813419397e-05	0.0011945293064841156	8.345907865092705e-05	7.965831109990607e-05	0.0014786698542229582	0.0001315330100546408	9.235092280923674e-05	0.0014785752925047246	0.00013151176767822736	9.229320735271163e-05
58.	3.583471828761775e-05	0.0010844550066876346	3.9198553127395286e-05	3.595427943348106e-05	0.0013419988189098397	8.38087662424769e-05	4.768941806831961e-05	0.0013420295227742907	8.385103939101413e-05	4.771900673894436e-05
59.	1.577741465230259e-05	0.0010079958138344836	1.878776123653836e-05	1.5834094118649666e-05	0.0012426936413721945	6.064632838076456e-05	2.6682992236404246e-05	0.0012426157104978852	6.062261187056439e-05	2.666917009896963e-05
60.	6.824744561792345e-06	0.000950451832038568	9.646839533639096e-06	6.881591789853481e-06	0.001164446548804654	4.893608659506388e-05	1.660937359493353e-05	0.0011645023700734836	4.89125198985807e-05	1.6576085027808496e-05
61.	2.920147306772839e-06	0.0009033289785747023	5.65565578025673e-06	2.985911329078661e-06	0.0010987905352063398	4.2473451120850214e-05	1.1508703550600075e-05	0.0010986805965911284	4.246556852949279e-05	1.1538339507954909e-05
62.	1.2376110991884313e-06	0.0008622905079445076	3.840546362710029e-06	1.285055984179273e-06	0.0010410465012934411	3.8661177344523345e-05	9.277651220052086e-06	0.001041101073526507	3.871484757322907e-05	9.374190816258121e-06
63.	5.156178593893954e-07	0.0008247342699193583	3.0084948491326813e-06	5.785238373912094e-07	0.0009890692489451514	3.625793133199551e-05	8.695492118238057e-06	0.0009891592774228242	3.624328618023753e-05	8.614310677890202e-06
64.	2.089833010855935e-07	0.0007906373353943064	2.529934418071811e-06	2.529422374886181e-07	0.0009425035566765771	3.463287386873404e-05	8.526059793845242e-06	0.0009425319068372406	3.461081049194181e-05	8.433249269135246e-06
65.	8.268886751873122e-08	0.0007593617497869687	2.288918463433376e-06	1.0399653149750776e-07	0.0009004253619206981	3.318939959029432e-05	8.29008891423122e-06	0.00090027583352148	3.313775151003728e-05	8.292520772168466e-06
66.	3.297058672636391e-08	0.0007313163575948245	2.1818573004983577e-06	7.830260928542998e-08	0.0008619601193814441	3.14986415241858e-05	7.469972818863191e-06	0.0008620441464833872	3.1628098371649926e-05	7.554913293850163e-06
67.	1.3775912410842785e-08	0.0007056598173555972	2.0870429727759543e-06	4.158668931442122e-08	0.0008266569257875389	3.0084042041411685e-05	6.486880421818775e-06	0.0008265744804581976	3.002721366696104e-05	6.684298644366038e-06
68.	5.9258375505163095e-09	0.0006820315449070913	2.0228890736939675e-06	4.835405675862603e-08	0.0007935478401818186	2.878654008042769e-05	6.148100371139442e-06	0.000793788140076801	2.8772725539250033e-05	5.971552433425842e-06
69.	2.4032340791240444e-09	0.0006594952822654987	1.9935064837772742e-06	5.866024777034795e-08	0.0007630879974711569	2.7804390578367588e-05	6.29627483095252e-06	0.0007628522078689803	2.77685109927317e-05	6.056858337100124e-06
70.	8.52222646367236e-10	0.0006381371182497819	1.92142776678228e-06	2.381856389899184e-08	0.0007343402158427326	2.6912959389946423e-05	6.229175548266852e-06	0.0007343616894192051	2.700019079093785e-05	6.463318196980872e-06
71.	2.8976481175926113e-10	0.0006180031713219902	1.8349432249209485e-06	4.583948232106394e-08	0.0007075969275162075	2.623658522438177e-05	6.5928842485352135e-06	0.0007075571432442196	2.615464104216425e-05	6.5710079666381205e-06
72.	1.366338792142083e-10	0.0005990933863460057	1.7109100554080214e-06	2.6853225087997146e-08	0.0006827085823908341	2.5211449599438218e-05	6.03624683603865e-06	0.0006827681931423912	2.5331021648034024e-05	6.125936055978443e-06
73.	8.574077972508611e-11	0.0005817378744046309	1.6914232179310318e-06	1.8721394656751045e-08	0.0006596500603165412	2.43265625509137e-05	5.4570273728682395e-06	0.000659762777470152	2.4240794407437427e-05	5.4746027197127844e-06
74.	4.445620982321658e-11	0.0005654274083709554	1.6970318520437289e-06	3.3390000764299543e-08	0.000638220351092289	2.3301876831305357e-05	5.059617879110689e-06	0.0006381817032804493	2.3344476938302883e-05	4.922565468579165e-06
75.	1.5272230360212817e-11	0.0005502281006001253	1.6482374242121622e-06	3.740957921216648e-08	0.0006179667925781951	2.258050310621762e-05	4.884543022387611e-06	0.0006179542781894476	2.2537572728298372e-05	4.838265219242466e-06
76.	5.25306010713042e-12	0.0005355566776645837	1.6116935553922573e-06	4.0544921864338335e-08	0.0005986612697430616	2.2066439436030372e-05	4.991605466853066e-06	0.0005986417089908214	2.2104778232279187e-05	5.073242340780659e-06
77.	5.69665641478204e-12	0.0005214640642823287	1.5281908803954636e-06	2.606607518718107e-08	0.0005804366417431206	2.16434037240143e-05	5.214745537829302e-06	0.0005804100701296555	2.1638753133323974e-05	5.231667033256393e-06
78.	6.423486537550279e-12	0.0005081634648947952	1.5034071204622634e-06	3.09252067287602e-08	0.0005629730526416354	2.097971667547327e-05	5.094939474981075e-06	0.0005631218559354334	2.1053459043796074e-05	5.2125526779356335e-06
79.	4.947679056369933e-12	0.0004953162943930334	1.418215236914655e-06	1.705586394340486e-08	0.0005468219162935162	2.046777234188113e-05	4.937560028173138e-06	0.0005467669835014233	2.0384163883724327e-05	4.791511525104042e-06
80.	3.256652291735309e-12	0.00048347650987434765	1.464113983495885e-06	2.7229140719953193e-08	0.0005315405571474363	1.9644143313124474e-05	4.287657803248024e-06	0.0005315758696938788	1.963991737086168e-05	4.336685226813408e-06
81.	2.5956017938309227e-12	0.0004720438286183182	1.3993528942268796e-06	3.533303849501124e-08	0.0005171659076824708	1.897737973055591e-05	4.1281855724939476e-06	0.0005172103563718666	1.899392832238611e-05	4.035275213865042e-06
82.	2.50468148240278e-12	0.0004613173039538232	1.3849709854518721e-06	1.2736005028379793e-08	0.0005035897429923608	1.855768210790032e-05	3.912812191808612e-06	0.0005035634783691068	1.8611544657654022e-05	4.037392645317439e-06
83.	2.313568275789465e-12	0.00045103887024045	1.320617346145525e-06	4.305129930326501e-08	0.0004904785829977776	1.8301863003777896e-05	4.38882344744318e-06	0.0004904741629472298	1.828661345693039e-05	4.283815032257721e-06
84.	1.955924799355147e-12	0.00044113580870985825	1.2968227413034938e-06	2.4911309792763348e-08	0.0004779061007925689	1.8127501202225282e-05	4.325558391249373e-06	0.0004779411222038954	1.805728002168827e-05	4.416296416898113e-06
85.	1.6451618976312303e-12	0.0004316745042409753	1.2636935906584768e-06	2.289068667948868e-08	0.00046576231768569176	1.7533138157110884e-05	4.2386807999061915e-06	0.00046581963343583777	1.7532210628834477e-05	4.2859633561098676e-06
86.	1.4540627535931804e-12	0.00042237557842361717	1.2888660174681377e-06	1.8693028902561082e-08	0.00045432769897868486	1.697933354316561e-05	3.953569198578144e-06	0.00045437663617797774	1.7032814984996314e-05	3.881968773655764e-06
87.	1.3117079040897492e-12	0.00041361241157999995	1.209232403098781e-06	2.7961650328478527e-08	0.000443614669327852	1.63374921742232e-05	3.6168660120239338e-06	0.00044354605671503844	1.640421000326242e-05	3.6135553549421218e-06
88.	1.1651409723796572e-12	0.00040508244539028126	1.2238773551276338e-06	7.376639743483793e-09	0.00043339571542178046	1.612514560034306e-05	3.411950511456041e-06	0.00043341903161842055	1.6055412241477995e-05	3.4294129044321053e-06
89.	1.0241805171530905e-12	0.0003972897920030416	1.1461056259598479e-06	4.3218619905083244e-08	0.00042382301691179514	1.5885287694916705e-05	3.583018024277962e-06	0.0004237096366076498	1.5809147554501912e-05	3.49445236835777e-06
90.	9.081521421933783e-13	0.00038962187676272464	1.162696447121192e-06	2.426139333877586e-08	0.00041426386047505037	1.5667014148568192e-05	3.6290548077744234e-06	0.000414352316741029	1.569671304479936e-05	3.7619912197639493e-06
91.	8.141514795565839e-13	0.0003823488105398898	1.1137590698595545e-06	1.0401127070736038e-08	0.00040505356294140427	1.5393491416548777e-05	3.733021743501652e-06	0.0004050753938672491	1.537503875204127e-05	3.6550813028446427e-06
92.	7.308303238402421e-13	0.0003751562985920831	1.1394737399195165e-06	3.865957831639122e-08	0.00039614106932484017	1.4865146534148721e-05	3.5288979168823786e-06	0.0003961985321245809	1.5006599881073335e-05	3.6657954524121905e-06
93.	6.54661034832339e-13	0.0003680865608495232	1.1033941362814659e-06	4.586825141927875e-09	0.00038780113637026936	1.4571118233441815e-05	3.3708866653547886e-06	0.00038775566052917654	1.4496665870056269e-05	3.2569488065403718e-06
94.	5.876325231337535e-13	0.00036139580341731925	1.0728027849404853e-06	2.4185183744585004e-08	0.0003798231619418502	1.4203311365590388e-05	3.1088212303354013e-06	0.00037979214646821635	1.4182439787679968e-05	3.1370128085184135e-06
95.	5.29913136422953e-13	0.00035488749153311794	1.054782396647802e-06	2.9570956239233226e-08	0.00037240749232558823	1.3970783942607312e-05	3.104438591305936e-06	0.00037231552615235586	1.3927500185140218e-05	2.9821321169132275e-06
96.	4.791934695377666e-13	0.00034884050936645483	9.885679703725003e-07	3.555720939907303e-09	0.0003649167257799846	1.3826485835255475e-05	3.0412871429019717e-06	0.0003650006959389218	1.3792567853054827e-05	3.168997687708064e-06
97.	4.3376330318176057e-13	0.00034300084302529843	1.054549255807835e-06	3.913500157270988e-08	0.0003578977735586575	1.3556521997970528e-05	3.158575511919004e-06	0.00035790546330349837	1.3628441757340681e-05	3.1519689379644333e-06
98.	3.932387145242062e-13	0.00033728802004195924	9.739848806367135e-07	1.8377453669948807e-08	0.0003507855472412169	1.3341582586146039e-05	3.186678951605515e-06	0.0003508783783345848	1.3362183702514407e-05	3.2160777748702074e-06
99.	3.574047544342632e-13	0.00033167626163321806	1.024095670820735e-06	1.579754949077028e-08	0.0003441799928135536	1.2999167861460492e-05	3.102807017985043e-06	0.00034416822437322026	1.3046040389985691e-05	3.1108829200432453e-06
100.	3.255719707510389e-13	0.00032619385685273006	9.732138536167056e-07	2.4751048210980287e-08	0.00033779738183881136	1.2775514517615605e-05	2.924123808867307e-06	0.0003377136908724321	1.2739717897503056e-05	2.907760141002136e-06
101.	2.9706075576177177e-13	0.00032089165282578325	9.358592391039977e-07	5.150770920892e-10	0.0003316686949925707	1.2552542487664908e-05	2.9247684460997903e-06	0.00033162848632561914	1.2464609355000711e-05	2.7553037481586884e-06
102.	2.714680247123733e-13	0.0003157444776649143	9.448387182642293e-07	3.7400126107201004e-08	0.0003258592950745598	1.228732155644785e-05	2.5278540811690675e-06	0.000325796142691015	1.2310298358908511e-05	2.7022539723642325e-06
103.	2.48542406191083e-13	0.0003109868279359551	9.038062905863953e-07	6.435632027290694e-09	0.0003200085091574767	1.22084436083858e-05	2.812332808521667e-06	0.0003201485906194623	1.2144576575612298e-05	2.6909150295795214e-06
104.	2.279660691115044e-13	0.0003061625662776901	9.090014266854851e-07	3.649018265328152e-08	0.0003145793022240051	1.1852730149253254e-05	2.6476275765130453e-06	0.00031459728097493755	1.2032958902730151e-05	2.8555213945624658e-06
105.	2.0943191691272235e-13	0.0003017507014309029	9.07662377258589e-07	9.284983337742858e-09	0.00030911160439339724	1.1857557313699196e-05	2.9049058049013254e-06	0.00030915371744044684	1.1803091916284814e-05	2.771626384179271e-06
106.	1.9269120144831686e-13	0.00029719833112074046	8.989729897157517e-07	8.889333935613308e-09	0.00030400864672697203	1.1539948151284563e-05	2.768000405217741e-06	0.0003038991606989505	1.1589287158164652e-05	2.800227816401879e-06
107.	1.7756811366278526e-13	0.000292855163190997	8.749978696043215e-07	3.406609494494006e-08	0.0002988628553385331	1.1454565060020627e-05	2.6373455109807153e-06	0.0002987887774372755	1.1328511165031863e-05	2.6006006937917547e-06
108.	1.6388098006016296e-13	0.00028848849416984734	8.492918546210149e-07	6.21452145299628e-09	0.0002940484182724079	1.1130230611167136e-05	2.5441387698776907e-06	0.0002940398439204017	1.1122763800552882e-05	2.468252920273528e-06
109.	1.5147115920478944e-13	0.00028448019174609485	8.532182991238813e-07	2.117534014800526e-08	0.00028925036720783837	1.101231192690566e-05	2.296120081068942e-06	0.0002893047394123549	1.0999660160493363e-05	2.381741617929478e-06
110.	1.40194736354085e-13	0.000280429566910545	7.982397988159917e-07	1.1987785875078316e-08	0.0002847589226633307	1.075450949017398e-05	2.3797160513261417e-06	0.0002848345765903426	1.0859994654666139e-05	2.4185417240030205e-06
111.	1.2993979727560163e-13	0.00027659050136352725	8.515656476637545e-07	2.1633022373457322e-08	0.0002803580384396209	1.0739749636612395e-05	2.546368403799626e-06	0.0002804114828551807	1.0750648924084949e-05	2.4910106380948704e-06
112.	1.2059634208261555e-13	0.00027291116477545785	8.041170685979537e-07	2.575581337094235e-08	0.0002761506465560615	1.056744935867826e-05	2.478313908094165e-06	0.0002760496469739193	1.0571673754844468e-05	2.578628658933546e-06
113.	1.1206674127175667e-13	0.0002691861697370346	8.113516869467929e-07	1.4492163025181526e-09	0.0002719072692339841	1.0465916963187105e-05	2.6234404548741708e-06	0.00027188551299983654	1.0422779502139434e-05	2.5265660440476623e-06
114.	1.0426294702173256e-13	0.0002656849713486009	8.15057349057291e-07	4.1606733724997014e-08	0.00026781464028546864	1.026259898007087e-05	2.3287318654530154e-06	0.00026772942358699314	1.0201467306791834e-05	2.2936380292826186e-06
115.	9.712350407460117e-14	0.0002621040862914592	7.572585818405031e-07	-1.3834715040239587e-08	0.00026381221421822865	1.0055277994802658e-05	2.1480016618724562e-06	0.00026385372532911067	1.0063772983515129e-05	2.2230221112806703e-06
116.	9.057106391334687e-14	0.00025873586191393905	7.389666931700845e-07	2.8755567926808112e-09	0.00025996691466090294	9.882190876719932e-06	2.2323776079913316e-06	0.00025999406048171636	9.874388602115758e-06	2.1017186682126265e-06
117.	8.454282630797412e-14	0.0002553951495901652	8.08662410811678e-07	5.6890839594814224e-08	0.000256297036832831	9.775027068337216e-06	2.092201587311493e-06	0.00025637044273940646	9.871093198277059e-06	2.2763633301670083e-06
118.	7.89711179021054e-14	0.0002522057740654837	7.818148750615705e-07	6.923460660335223e-08	0.00025273931370262126	9.662178690361678e-06	2.3000408417850338e-06	0.0002527711883847372	9.708666665497745e-06	2.267885521156643e-06
119.	7.385593681448086e-14	0.0002489820773456941	6.232993677857124e-07	-1.371283624429509e-07	0.0002492578421903202	9.586057448829344e-06	2.2802855317305415e-06	0.0002491698759177208	9.482959386519774e-06	2.2431858021088047e-06
120.	6.918114225097967e-14	0.00024586749265076424	7.171217167867283e-07	3.162531492240106e-08	0.000245915476726144	9.528032978711742e-06	2.2949299982588656e-06	0.00024585358563999904	9.56268032292762e-06	2.341771245140123e-06
121.	6.491462363512989e-14									
122.	6.097836735333585e-14									
123.	5.737818775837991e-14									
124.	5.412283309946639e-14									
125.	5.114491567257266e-14									
126.	4.8258534747248694e-14									
127.	4.5415903265129016e-14									
128.	4.2718902172968295e-14									
129.	4.0232872723394976e-14									
130.	3.787648552709841e-14									
131.	3.566534458275005e-14									
132.	3.372678261993924e-14									
133.	3.2079492792517424e-14									
134.	3.05301896985894e-14									
135.	2.89928193641994e-14									
136.	2.7524217530398074e-14									
137.	2.6139781246553955e-14									
138.	2.481152881427654e-14									
139.	2.3632325535218484e-14									
140.	2.263565956154758e-14									


==> anc/figure4Right.txt <==
"t"	"CV_free"	"free_d6_D200"	"free_d8_D200"	"free_d10_D200"	"interacting_d6_D200"	"interacting_d8_D200"	"interacting_d10_D200"	"interacting_d6_D300"	"interacting_d8_D300"	"interacting_d10_D300"
0	1.3183898417423734e-15	-3.09777620222107e-11	-2.0074580886486615e-11	-2.0789869825676988e-11	-3.414625526776405e-11	-2.2367233065700987e-11	-6.906258898098372e-11	-2.0789869825676988e-11	-2.2367233065700987e-11	-6.906258898098372e-11
1	-7.369105325949477e-15	-0.0000015205494858228086	-0.000001210409322938144	-0.0000011821488163088478	-0.0000011018961488945545	-9.428303377606584e-7	-9.698951352887786e-7	-0.0000011018960946324041	-9.428303695269147e-7	-9.698951076719808e-7
2	2.163685897116352e-13	-0.00002540371012538234	-0.00002407742674888358	-0.00002383715335094183	-0.000022438777469435678	-0.0000217454448475235	-0.00002172275455317174	-0.000022438777472766347	-0.000021745444788501267	-0.000021722754529621136
3	1.2245898739493555e-12	-0.00004019371528360405	-0.0000391794069553586	-0.000038902760829448435	-0.000034390941774972705	-0.00003428361518692524	-0.000034355567484822824	-0.000034390941780440554	-0.00003428361514445921	-0.00003435556740701007
4	6.205730374020391e-12	-0.000029858137475496926	-0.000029558344612559684	-0.000029442162442744335	-0.000022503459062128695	-0.00002247377108464954	-0.00002251268274364171	-0.00002250345902131412	-0.000022473771033496015	-0.00002251268265393569
5	2.955818922956155e-11	-0.000018131009477506677	-0.00001876433030502389	-0.00001878662849795487	-0.000012262569266396905	-0.0000126366797199573	-0.000012663633287876563	-0.000012262568872739577	-0.000012636678491370623	-0.00001266363445498464
6	1.3299011891731993e-10	-0.00000339505637823867	-0.0000036535916530244794	-0.0000036984758973318543	-0.0000014952901230408377	-0.0000016767794974170691	-0.000001751560509091754	-0.0000014953067692807798	-0.0000016767772100245715	-0.0000017515378938487425
7	5.642814687734088e-10	5.465192992326617e-7	0.0000019144502243773065	0.0000020063887369303757	-9.6796295251389e-7	2.2825208112475792e-8	5.8642729602875754e-8	-9.6793950930818e-7	2.2886602182858873e-8	5.862954467750203e-8
8	2.2629878110302926e-9	-0.000013716308117958653	-0.000012081550691711573	-0.000011828509926911646	-0.000015398033510680142	-0.000014671526231774257	-0.000014632038217402	-0.000015398221807960688	-0.000014671552120190667	-0.000014631895535424655
9	8.587040523089229e-9	-0.000025149937976351455	-0.000023928277611912074	-0.000023639240927755822	-0.000023259140864248518	-0.000023036887136479445	-0.0000231050937750249	-0.000023258732388634074	-0.000023036186989566776	-0.000023104998944589727
10	3.086543727548463e-8	-0.000030402820043087808	-0.000029953621466266567	-0.000029730087910781466	-0.000023875636160200497	-0.000023767562600432446	-0.000023752793135059513	-0.00002387673173755156	-0.000023768068896631855	-0.000023752063863069495
11	1.0521289424414437e-7	-0.0000291686946118086	-0.00003012466662040414	-0.00003011702098615343	-0.000020668320143260588	-0.000021370844132673206	-0.000021446025679258685	-0.000020660449356460497	-0.00002136838431723853	-0.000021446180300588313
12	3.4052357537894817e-7	-0.00001566836225290469	-0.000016347565306634726	-0.000016466804661288692	-0.000009145194784898614	-0.000009477382853076421	-0.000009599086364900367	-0.000009166657067627426	-0.00000948357748119244	-0.000009601359857544511
13	0.000001047677033252925	-0.000005663530812577422	-0.000004735057659840947	-0.000004737002171212312	-0.00000366180887145795	-0.0000027721104534500496	-0.0000027681584677530235	-0.0000036159242787631163	-0.000002761995232525294	-0.0000027644927219211413
14	0.0000030678109695231326	-0.000004364219941682679	-0.0000028195293652749642	-0.000002687560386155363	-0.000006383262057180206	-0.0000057011233464826505	-0.000005682323197989114	-0.000006429952929751237	-0.000005709103244266878	-0.000005685506889535619
15	0.000008559715882400232	-0.000003534064436899742	-0.0000011761731801424036	-8.071191840430814e-7	-0.0000058617409613159754	-0.000004781290545735617	-0.000004687348717766215	-0.0000058235609181056525	-0.000004776454964036669	-0.000004681006791379394
16	0.000022783220869626586	-3.1878121449502306e-7	0.0000020260962138446414	0.0000024442356405807164	5.961894019718139e-7	0.0000017910459089165442	0.0000019119755002156014	5.394105211664613e-7	0.000001786554640725857	0.000001907678356158349
17	0.00005791290572741692	0.000025956391253093014	0.00002793331985162517	0.000028300693106483865	0.00003060179297166565	0.000031878307710744846	0.00003183245286940417	0.00003061130652186328	0.000031872538793234484	0.000031824586047252135
18	0.00014073493923197344	0.00010912036108587375	0.00011420700334541234	0.00011473463276241713	0.00011419373603596683	0.00011880553432998264	0.00011910765608864893	0.00011425572714492127	0.00011882376131565342	0.00011912694470263274
19	0.00032729412213342024	0.0002940808942427653	0.00030689772110507885	0.0003078571691016302	0.0002934461367276181	0.00030494395455800405	0.00030596444634653497	0.0002934043265992031	0.00030494048846622934	0.00030596718255533617
20	0.0007291362270233359	0.0006863631903819001	0.0007145898079417429	0.0007169318181935308	0.0006730652570964557	0.0006979493241949797	0.0006999984823150701	0.000673081008504689	0.0006979442527705465	0.0006999981412182388
21	0.0015574679166798777	0.0014870930188639053	0.0015454740979640724	0.0015505363076474266	0.0014538481488338972	0.0015064259142742592	0.001510942957866232	0.0014537991523143612	0.0015064277880763866	0.0015109357759987146
22	0.003192692710980327	0.003055986734354893	0.0031680700834148534	0.0031779785389507292	0.00299239448215928	0.0030966414215483212	0.003105742185414234	0.002992364110260798	0.003096618758936631	0.0031057126886268743
23	0.00628626990012271	0.006032758837817967	0.006239643411162454	0.006258285555509002	0.005919551032311968	0.0061181893271288895	0.006135764754863701	0.005919651137358567	0.006118212838809936	0.0061357781466482575
24	0.011898181912093547	0.011453793698451106	0.011824596253883699	0.011857859821359618	0.011255354315000174	0.011621432856479569	0.011654413241076855	0.011255361613366516	0.011621442467034532	0.011654439650413712
25	0.021664925371729066	0.02091098674412796	0.021551591840363468	0.021609113483298886	0.020569338223509787	0.02121559734068172	0.0212744207594434	0.020569347112152775	0.02121559785599529	0.021274423995546618
26	0.037978848585313044	0.0367463758348638	0.03781224706453931	0.037908450440314045	0.036175609613720225	0.037271019656310106	0.03737152838566643	0.036175575360803916	0.037271027127380243	0.03737153799357629
27	0.0641399942212896	0.06218607650232899	0.0638934726109389	0.06404827797838718	0.061271106313712964	0.06305397766503895	0.06321881656132088	0.061271004195226436	0.06305395178068618	0.06321877836116767
28	0.10441774032993575	0.10141429537399874	0.10404348183546126	0.10428336073552517	0.10000933523897257	0.10279286906984444	0.10305186878979404	0.10000935423643523	0.10279285551987966	0.10305183459585553
29	0.16393282823192926	0.15948518294689643	0.16337797410371918	0.16373476335034137	0.15741352676034737	0.16158374753319804	0.161973714242514	0.15741362077740423	0.16158376428721535	0.1619737707709591
30	0.24823959323113926	0.24190618544850415	0.24744564727943708	0.24795452483154784	0.23896540075812575	0.24495318251915932	0.24551530159422053	0.23896543226280473	0.24495318925761944	0.24551532880931193
31	0.36244791517176383	0.35380480253549285	0.3613594948390222	0.36205417972194004	0.3497753037316743	0.3579838747318411	0.35875577361929545	0.34977538807070196	0.3579838791142966	0.3587558093118015
32	0.5096723077992379	0.4984462636383359	0.5082641854317894	0.5091669277701217	0.49310596281845676	0.5037750816649041	0.5047764598577386	0.4931059362500303	0.5037750844043154	0.5047764614459591
33	0.6885694348504838	0.6748518463356384	0.6868611874684485	0.6879661482567065	0.6680039041131441	0.6809652684575702	0.6821728508743454	0.6680037638149319	0.6809652473072695	0.6821728283194338
34	0.8899049932213978	0.8745302960205013	0.8879959171190434	0.8892438137151911	0.8660692204251332	0.8803654197816498	0.8816760503873629	0.8660691735961432	0.8803654083187779	0.8816759409026491
35	1.0929478985376564	1.0780203623652036	1.0910673727973987	1.0923153871356481	1.0681391336465798	1.0815659878499901	1.0827624024124287	1.0681391281611976	1.0815659647074884	1.0827623507406006
36	1.264555592449553	1.2538648566794994	1.2630608960164111	1.2640727739716573	1.243543450898835	1.2523683991019983	1.2531261510577991	1.2435434471812015	1.252368411194511	1.2531261819869537
37	1.3658688762823474	1.3645521819865538	1.36516170958097	1.3656615012802822	1.356144063492743	1.3555212997741042	1.3555005851497548	1.3561441006502015	1.3555213050677146	1.3555005719050033
38	1.3683530642111035	1.3811031399919322	1.3686929815293272	1.3684971103236634	1.3780016410706892	1.363478890256948	1.3624796806665973	1.3780015696515628	1.3634789593642695	1.3624797995142697
39	1.2699655260374625	1.2985602674621586	1.271293451710643	1.2704300468379532	1.3031849007979963	1.2727606032418741	1.2708186688263123	1.3031848512307884	1.272760510491815	1.2708184582122817
40	1.0967448794849655	1.139254880390023	1.098730177657834	1.097416878701165	1.151145998530467	1.1062790933766546	1.103624282483009	1.1511462407101398	1.106279039083843	1.103624777633455
41	0.8881167118823602	0.940513180524912	0.8903539678273172	0.888862190952829	0.9568141556507432	0.9013786340367674	0.8983174291451895	0.9568139583362074	0.90137879110342	0.8983175804902044
42	0.6796490679932016	0.7379011742399192	0.6818128360876134	0.6803552828914776	0.7553031585575093	0.6936091668535298	0.6904144648428118	0.7553032865033505	0.6936088364745728	0.6904141555043434
43	0.49450463893899643	0.5556006530032387	0.4964075092662258	0.4951055423617742	0.571697640186947	0.5071974327402764	0.504065647979542	0.5716973430084068	0.5071979466261026	0.5040663591226504
44	0.3433852393762796	0.40535924852452176	0.3449535767676951	0.343856405958641	0.41895803980453383	0.35394615124957307	0.3510022182356338	0.41895743075084146	0.3539456052056692	0.35100132234847486
45	0.22803337168584853	0.2896686435232103	0.2292596940638605	0.22837303206783044	0.30055770487334177	0.2363340810459197	0.23363738606429468	0.30055800891412876	0.2363338154335473	0.2336379612421975
46	0.14495223062037702	0.20554482343839617	0.14587413512168512	0.1451802216096445	0.21414013852775712	0.15127090672367463	0.14883411562105414	0.21413983536701162	0.15127135786618937	0.14883434257815537
47	0.08824095582179009	0.1474684653131731	0.08891624992211504	0.08838715775348714	0.15447899794161984	0.09302889702857012	0.09082534651278991	0.15447919607815205	0.0930283197640086	0.09082473197336581
48	0.05147262813501863	0.10934335116075483	0.051957142957675964	0.05155889499372472	0.11547978527847597	0.05519086679850256	0.05316274347866644	0.11548041120153113	0.05519187148938112	0.05316417748838846
49	0.028799660875224356	0.08557528334012404	0.02915306593108334	0.028848542576325756	0.09135681262114856	0.03185064624435292	0.029935691081764165	0.09135609821012511	0.031850733313903354	0.029935273087678932
50	0.01548272434817588	0.071529002184472	0.01575351685084854	0.015508849819548573	0.07721098923590661	0.018160294231795868	0.016305488514220076	0.07721112140933364	0.018159451469604862	0.016305300132906514
51	0.008016750274300238	0.06366056745867293	0.00823425479529323	0.00802242972216706	0.06928626111614555	0.01049323568591462	0.008669447870636893	0.06928584515256817	0.01049377610195508	0.00867006301957711
52	0.004009076404013157	0.059436710466587855	0.0041991612007231255	0.004002979382560168	0.06497110544351978	0.006380470432201135	0.0045837210657744265	0.0649704418524571	0.006379558125298834	0.004582314748288366
53	0.0019412785814996586	0.057193323719054584	0.002114669762866575	0.0019282576192266032	0.06263416271327107	0.004248719811245971	0.002478895910596593	0.06263537436193789	0.004248933938977059	0.002480047146254827
54	0.0009116922988222781	0.05597529309552912	0.0010712635160052275	0.0008930834631929313	0.06138957520059035	0.0031744369923094595	0.001429845170340574	0.06138943555159604	0.003175732141558932	0.0014305696480151064
55	0.00041552462866691064	0.055303647666056416	0.0005713160163820785	0.0004008946419320203	0.060786451335473946	0.0026622925262064084	0.0009282939639963239	0.06078669534384351	0.0026616046559969353	0.0009279513075995394
56	0.00018389198766706472	0.05497270893850913	0.00033757076479977444	0.00017305228326461308	0.060570354704997775	0.002432113853643947	0.0006917521695824352	0.060570508536323564	0.00243258992399481	0.0006922952448077113
57	0.00007921980346344004	0.05487956606333394	0.00023257046218115585	0.00006888097718001085	0.060557309827057815	0.002338716313135522	0.000583467967756296	0.060555430416696115	0.0023385074993662325	0.0005822704583021837
58	0.000033435842266088533	0.05491774106303764	0.00019179151500170466	0.000025191594734588763	0.06058559746861586	0.0023086358197829254	0.0005418095697114905	0.06058613268824836	0.0023071293638848023	0.0005415525031369633
59	0.000013956701107376013	0.05497920777833448	0.00017151487967290158	0.000001287102999264489	0.06055998499042081	0.0022896502523846868	0.0005252939191513345	0.06056031736293144	0.0022907736027750203	0.0005271041201680288
60	0.0000057951849547349665	0.05498714085170604	0.0001600853152707582	-0.000012429928202620233	0.06047008548108368	0.0022716549675713543	0.0005219085109851584	0.06047086292782783	0.0022720622381311173	0.0005217651487099267
61	0.000002378332111335757	0.05492283185874085	0.00015583513370201474	-0.000015428865796696112	0.06036811307432122	0.0022583657957430947	0.0005215724157653367	0.0603693823888434	0.0022583358026709716	0.0005218377662778856
62	9.474280925764189e-7	0.05483078913359897	0.00015054481984153045	-0.000016889616195434054	0.06031958904170234	0.0022468669220689352	0.0005135700481764122	0.06031840818360687	0.0022479255538566945	0.0005128773249227364
63	3.6216388285548184e-7	0.05477425463317637	0.0001507419535565352	-0.00001399234937034255	0.06035052946973843	0.0022480622732892197	0.0005038355094249269	0.06034915242861494	0.0022470108304361996	0.0005032865082513355
64	1.3643326350620821e-7	0.054786346118888246	0.00015591077519393204	-0.000008165725315187333	0.060425454830876496	0.0022593944090388285	0.0005007018363402393	0.060425616837250534	0.00225882503909397	0.0005024283169028365
65	5.4558952480854295e-8	0.05485176689722854	0.00015656383199193213	-0.000009433895356167343	0.060484140449533375	0.002267737701602948	0.000503992634408118	0.060484804481100995	0.002268240831828597	0.0005040109769662987
66	2.3954876707255046e-8	0.0549214899276847	0.0001576493536204343	-0.00001183973075756517	0.06048504411894162	0.0022733854874631976	0.0005144539447098223	0.06048680182305344	0.0022725067250648767	0.0005139909063472392
67	1.0400204364380272e-8	0.05494313637998029	0.00015669087021821793	-0.000014573325580732877	0.0604282099897992	0.002270035742628379	0.0005249354694223246	0.06042815188824893	0.002271329650487694	0.000524017376596797
68	3.80776507546976e-9	0.05490573560329706	0.00015057244478135223	-0.000019877251750566316	0.06035607296189158	0.002257071607268249	0.0005188411297216561	0.06035532417797826	0.002258478148733284	0.0005199815264875784
69	1.1249838421933944e-9	0.05483959503183444	0.00014975719779213026	-0.00001847590034932678	0.060320246578932896	0.002250027378253097	0.0005094831802151534	0.060319639895527605	0.0022490044116934005	0.0005105021687319966
70	4.464818376126445e-10	0.05478799761678052	0.0001517107831720821	-0.000013749042056462879	0.06033840145033692	0.0022493153434201274	0.0005003806927938587	0.060338593942046215	0.0022490734959119824	0.0005008642490168386
71	3.72216618638177e-10	0.05478965352848836	0.0001531655688386674	-0.00001163070112175646	0.06039588012235844	0.002254633045358917	0.0004966516019993955	0.060396154743577596	0.0022538685249645918	0.0004961080582798622
72	2.9037039439572254e-10	0.05483638822400809	0.00015825744978668899	-0.000008242014956610921	0.06044647490580188	0.0022673825002492848	0.0005088410377985658	0.06044714363480477	0.0022666645867672752	0.0005067083315529325
73	1.6286398618614584e-10	0.05489303263141171	0.00015873209328179372	-0.000009640198010890666	0.060451863219586066	0.002273153545983453	0.0005191743384766051	0.060452731739476046	0.002274768649950104	0.0005198423474373631
74	8.517980765176958e-11	0.05492192356362072	0.00015397086527403625	-0.000015798395569657786	0.060413073812539825	0.0022691364984485374	0.0005221388256759357	0.060412383912228335	0.0022700612975253553	0.0005239004244292633
75	6.893198511992438e-11	0.05490182500841667	0.00015275408881407215	-0.000017691715596471203	0.060356431141301625	0.0022620269481442856	0.0005192683111802793	0.06035640548244181	0.0022617901793196005	0.0005205049172860438
76	7.173503457913455e-11	0.0548506952779067	0.00015008808792103812	-0.000018429864352381697	0.06032284907258284	0.002251057267625034	0.000506623342245896	0.060322489938374635	0.00225144186798118	0.0005074039639805378
77	6.60388826956293e-11	0.05480602242766949	0.00014976388836863974	-0.000017082483018598937	0.06033441547206009	0.0022478390769368473	0.0004982177727961973	0.06033440617215863	0.0022461938394153225	0.0004962637842912121
78	5.3254053944407076e-11	0.0547956946177388	0.00015520487812489825	-0.000010666629641359338	0.06037817007101312	0.0022562807699316595	0.0005013946607242553	0.060379012727443726	0.0022553748919878353	0.0004994297332645004
79	4.428594990724122e-11	0.05482650474066862	0.00015665424160551944	-0.00000873035233364683	0.06042090919721385	0.002264867295070347	0.0005086212806456603	0.06042091219222567	0.002266360548775437	0.0005094684716615561
80	3.882473509353446e-11	0.0548753652181968	0.00015690082007439876	-0.000010566038587067617	0.060432289308542664	0.0022724145332147783	0.0005190462738309531	0.06043220794982462	0.0022729269400304786	0.0005199739624543454
81	3.524838754209725e-11	0.05490563884483814	0.00015721747453677215	-0.000012251854688935526	0.06040449433938433	0.002272759603820493	0.0005237037854606413	0.060404399567332484	0.0022732927291361366	0.0005261909070226611
82	3.17939702343395e-11	0.05489990230045477	0.00015209692720469237	-0.000017774348770802084	0.060358276614051215	0.002261356245715565	0.000515630915425197	0.06035814241607876	0.0022618745427238213	0.0005168285375688336
83	2.9276150947943336e-11	0.05486356547846419	0.0001500736876394737	-0.000019784575041495445	0.06032897186899175	0.002251843118159111	0.0005059957826216294	0.0603291803435633	0.0022503079550929284	0.0005042347863804253
84	2.5246735257944408e-11	0.05482049534541705	0.00015171572253502852	-0.000015851917871526067	0.060332609677358734	0.0022495445626509736	0.0005010158475448889	0.06033296768775981	0.0022494383893589404	0.000499091379839875
85	2.1912097136755904e-11	0.05480436870081988	0.00015192535502302207	-0.00001339090198562709	0.06036682369230573	0.0022540779445424652	0.0005007203995406329	0.06036634089291787	0.0022543172585989257	0.0004993744298165126
86	2.0052792759628346e-11	0.05482187122351331	0.00015601198513072456	-0.000009628642303957657	0.060404700993692384	0.0022665640148839955	0.0005103612413339259	0.060404533964503015	0.0022659420991752166	0.0005112114412511859
87	1.6577086925373408e-11	0.0548603788519319	0.00015878345420210216	-0.00000791825355452025	0.06041687758674874	0.0022740156658832833	0.0005194631261789817	0.06041718306352653	0.0022751587926372746	0.0005227513211284313
88	1.5242695994288624e-11	0.05489478990823507	0.00015576084252466593	-0.000013056129295349606	0.06039848386102739	0.0022696228362742155	0.0005194398079525625	0.06039838749375162	0.002270905969587178	0.0005221820087011608
89	1.4645104573496326e-11	0.05489830626500959	0.00015422620423224953	-0.00001649634393521837	0.06036204628631506	0.002262419087686887	0.0005171709379118844	0.060362660863624185	0.0022618607330410073	0.0005158791343417707
90	1.284217177044411e-11	0.05487209727261179	0.00015159814164580898	-0.000018108300946340083	0.060333752995685996	0.002253089227194846	0.0005073028649132671	0.06033373886105395	0.002253142004477973	0.0005050616662627544
91	1.3157627765103541e-11	0.054835497264864794	0.00014880106513893987	-0.000018848661258771826	0.06033497442393246	0.0022496836321447417	0.0005000172179458195	0.060334116888818734	0.0022483266573201516	0.0004970103836025308
92	9.413331225616162e-12	0.05481214149794561	0.0001525263309720415	-0.000013578791272297885	0.06035994210640663	0.0022579404314933826	0.0005034564541731845	0.0603601193886264	0.002256709310301863	0.0005034863141175627
93	1.0046019571774423e-11	0.05482008774283717	0.00015557701183832595	-0.000009319446522382258	0.06039084578148496	0.0022655118223919857	0.0005092267031674147	0.06039042359875205	0.00226729014951485	0.0005130426241335279
94	1.0107636949641119e-11	0.05485189704078525	0.00015669775692594978	-0.000009810060080092664	0.060405496384537044	0.0022702771898299168	0.000516778768501952	0.06040591465814013	0.002271609356172044	0.0005198705773995227
95	7.410461133616764e-12	0.054883851883553186	0.00015887541012725437	-0.000010451253924015358	0.06039330860237621	0.0022710303342919486	0.0005218600321499622	0.06039418569597621	0.0022713529450799907	0.0005224455211999129
96	7.77718167643826e-12	0.05489577523467595	0.00015479096338585907	-0.000015062234801327401	0.06036515378873672	0.0022617995180265194	0.0005155883177605514	0.06036504127789738	0.0022622736234583357	0.0005137745048100772
97	6.660477724906855e-12	0.05487914486466694	0.00015038893120183916	-0.00001958600629321794	0.060341689769386114	0.002254781595553354	0.0005077948700416973	0.060341368418689034	0.002252662643174086	0.0005039349829889517
98	7.657388612081206e-12	0.054846160453929454	0.00015052402481084692	-0.0000177048500952931	0.0603371769559054	0.002254222707187975	0.000503021587076144	0.06033648903569905	0.002252941760384722	0.0005015741576946675
99	5.013614523541321e-12	0.054822247399616816	0.00015042364292594534	-0.000015065143542256076	0.06035447868774316	0.002255798881530116	0.0005006549370051572	0.0603539493425535	0.002257015221503747	0.0005034972721604525
100	5.823896920276184e-12	0.05482199234678539	0.00015409633543778112	-0.00001156369679956859	0.06038022018857919	0.002264317149935871	0.0005089569205627975	0.06038090736347132	0.0022648799823902915	0.0005120657099135784
101	5.295291982676531e-12	0.054844484273047264	0.0001589912618012862	-0.000007695083586473084	0.060394573621096875	0.0022704069506930963	0.0005180239043093837	0.060395942523240376	0.0022722078317676114	0.0005207827248503438
102	5.344183429123461e-12	0.054875572759100585	0.0001576527660532706	-0.000010475976163465406	0.060390428265979845	0.0022679410979156295	0.0005198620524349967	0.06039059571677985	0.0022690907560167367	0.0005191486091924158
103	4.509628781512731e-12	0.054890905438529175	0.00015543192790734572	-0.000015001150602822477	0.060370257710418124	0.002265086808187794	0.0005177874323174375	0.06036955026426652	0.0022625901736256088	0.0005135595338982002
104	3.677697035797678e-12	0.05488253632025136	0.00015265265908667724	-0.00001710682928343643	0.06034740773062294	0.002257874357507933	0.0005083623426354739	0.06034620273627145	0.0022568153883501807	0.0005068949649766757
105	3.411132487585178e-12	0.05485783886382965	0.0001483902064375181	-0.0000193417281811048	0.060339723641597176	0.0022527351420639913	0.0005000516070208932	0.060339200837671914	0.002252799100477404	0.0005006289823461241
106	4.226285987840583e-12	0.05483188751353703	0.00015040764905951964	-0.000016295806560012727	0.060349596510717446	0.0022573408277507673	0.0005028242462172816	0.06035114554003787	0.0022572756790747717	0.0005049855189751679
107	3.1029345759492344e-12	0.054825213384666185	0.0001547523505503745	-0.000010773604245561952	0.06037053307977269	0.002262438244186593	0.0005090589220225067	0.06037196662423705	0.002265496306452258	0.0005125510456774202
108	3.9141606622550285e-12	0.05484079937093625	0.0001564354579228766	-0.000009752707898449953	0.06038852279157897	0.0022679845283037625	0.0005167452016399399	0.06038859736126434	0.002268729925360785	0.000517355441902706
109	3.4252878311491486e-12	0.05486574177687073	0.00015916685580530388	-0.00000969662084612799	0.06038903136491952	0.0022711112449236154	0.0005219980651339218	0.060388092284218625	0.002269579308868716	0.0005200510413675558
110	1.9604179390952936e-12	0.05488601646218984	0.0001568433957056109	-0.000012445075843775522	0.060373037316466704	0.002264972160169479	0.0005158175293306783	0.06037134281990755	0.0022645840739146106	0.0005145662578532745
111	2.3150092953727608e-12	0.05488561833323451	0.00015131721255408348	-0.000018158808143250993	0.06035226273432909	0.0022579928472735017	0.0005071931344577951	0.06035225870567956	0.0022564966009081533	0.0005054799263894544
112	2.443115154626696e-12	0.05486617906190691	0.00015038204103041963	-0.000018540604795100335	0.060340363976462086	0.0022554299504227437	0.0005027708943239895	0.06034195958313224	0.002255434076049792	0.0005032809124198706
113	2.67244559815083e-12	0.054842739720199735	0.00014987243590290633	-0.000016215791137488833	0.060346552319965996	0.002255181071411816	0.0005017711035895794	0.06034817507202345	0.002257790056324968	0.0005043449196594496
114	1.394565019019467e-12	0.05482984455676901	0.00015217119143288993	-0.000013792958422409463	0.06036610077980098	0.0022621830698335843	0.0005093503091798679	0.06036658947941767	0.0022625907158922154	0.0005109469883488454
115	2.335701076994212e-12	0.05483637559852804	0.000157902946399488	-0.000008953180924989312	0.06038282542621298	0.0022693907864409224	0.0005182648979358412	0.06038193151611623	0.002269474812056693	0.0005193407072729833
116	1.3567480472431726e-12	0.054859099202521244	0.00015851838811904717	-0.000008963062350070272	0.06038705581492379	0.002268852789538603	0.0005187820371952562	0.06038511764026991	0.002269115478046785	0.0005185315659263501
117	2.7676055891490137e-12	0.05488001929858832	0.00015634165514703813	-0.000013282921327961716	0.060374833042942694	0.0022661723678896323	0.0005161615844241352	0.060374281966014354	0.0022639268024225723	0.0005133266139248777
118	2.463459991552952e-12	0.05488675001339477	0.00015431864493078984	-0.000015422471604201182	0.06035458513801231	0.0022601653588055493	0.0005087938949591697	0.060355665222662225	0.0022599523106287683	0.0005078227869509122
119	2.1359858326519543e-12	0.05487538715947844	0.0001496045016652764	-0.000018256214764339473	0.060342848567771085	0.002253880032385705	0.0005013920850199388	0.06034499429344661	0.0022555683477826216	0.0005022321060128287
120	1.7166823518266483e-12	0.05485143420922871	0.00014905849395031867	-0.000018301000750287066	0.06034581380110579	0.0022571357265223774	0.0005037448233348868	0.060347530706857194	0.002256830492900333	0.0005049730719595552
121	1.6880247200035114e-12									
122	1.8074430840897548e-12									
123	2.1801171978808043e-12									
124	1.4101497747276426e-12									
125	1.986702469203294e-12									
126	7.104872246088689e-13									
127	1.1920048281766071e-12									
128	1.4078876953149688e-12									
129	1.2979894936648861e-12									
130	7.153722059172196e-13									
131	3.293754158306683e-13									
132	6.953881914739668e-13									
133	1.944833183387118e-13									
134	1.0952905249439482e-12									
135	9.199585537800203e-13									
136	9.391099009548043e-13									
137	1.470101818057401e-12									
138	9.012929291785099e-13									
139	1.5737411374061594e-13									
140	-9.742207041085749e-14									


==> anc/figure6Left.txt <==
"position"	"d6L400E"	"d6L200E"	"d8L200E"	"d10L200E"	"d6L400ElateT"	"freeL200"	"freeL400"	"freelateT"
1	-0.0000030481204429388953				-0.0000030365674359433825		0	0
2	5.692454631001098e-7				6.174567970251843e-7		0	0
3	0.0000011421538560485445				0.0000010835151829091672		0	0
4	6.26537444592401e-7				7.005864574027854e-7		0	0
5	3.527764099731101e-7				3.3260841181270706e-7		0	0
6	1.4726385932917196e-7				1.758742819157888e-7		0	0
7	8.81338980684987e-8				9.657946486996138e-8		0	0
8	2.8132182250395488e-8				3.623225675042363e-8		0	0
9	3.1074788187090974e-8				2.330971660136072e-8		0	0
10	1.1744588856998917e-8				-1.5842662737242108e-9		0	0
11	7.044383099064078e-8				1.1069062555435494e-8		0	0
12	1.726641640775739e-8				-5.471014974389732e-9		0	0
13	7.870177021196412e-8				1.7472246760519283e-8		0	0
14	2.463985948608638e-8				-3.4995034980944695e-8		0	0
15	1.0218362933578362e-8				2.566153911587321e-8		0	0
16	-1.3421896150056511e-8				-9.874616013760829e-9		0	0
17	-2.256809783496294e-8				-2.752738759159712e-8		0	0
18	-2.98989297764507e-8				5.606730157925455e-8		0	0
19	6.29426406550948e-8				-1.9899348835394903e-8		0	0
20	8.867075873553176e-8				2.334480220245183e-8		0	0
21	1.5717184398411632e-7				5.481522069583633e-8		0	0
22	3.3704102841980443e-8				1.5624016858062362e-8		0	0
23	-4.9369064503146376e-8				3.8855147876937224e-8		0	0
24	-1.5860144708668145e-7				-2.4806157683521235e-8		0	0
25	-2.810625765459207e-8				3.6050300966650184e-8		0	0
26	5.4694294093771134e-8				-6.696099452696558e-9		0	0
27	1.1819305023585969e-7				9.503766440488448e-9		0	0
28	-1.0048778831261984e-7				-4.33543234645839e-8		0	0
29	-2.3096085033369462e-7				7.424516779153123e-9		0	0
30	-1.983776812819471e-7				8.417183061659728e-9		0	0
31	6.754539716435914e-8				3.836789563838039e-8		0	0
32	1.1647040309981094e-7				-1.441341834773624e-8		0	0
33	-1.5533063091321964e-7				7.947753766224253e-8		0	0
34	-2.2435248081542625e-7				2.1674953831762878e-8		0	0
35	1.341655977427081e-7				-2.3531712689539575e-8		0	0
36	3.0134207329446383e-7				-5.533601099561025e-8		0	0
37	2.0139473755342863e-8				-7.513493593958032e-8		0	0
38	-1.1107408870447699e-7				-1.969334362250663e-8		0	0
39	3.3375352770370625e-7				8.834653786315982e-9		0	0
40	3.21486776311275e-7				1.7555576325989364e-8		0	0
41	-1.7296045484727074e-7				5.305476702410772e-8		0	0
42	-1.4908402290458866e-8				-5.57940307288618e-8		0	0
43	2.578286204535374e-7				-2.088437156544387e-8		0	0
44	-3.4179605834516735e-7				-1.213943134903417e-7		0	0
45	-2.7073161423807335e-7				-3.6377318490821153e-8		0	0
46	9.104918885505242e-8				7.560339587708853e-8		0	1.8042727732824126e-10
47	-3.2250213710671716e-7				5.5845277180388564e-8		0	4.93412467343867e-10
48	-2.1931246652062697e-7				3.1377939135879274e-8		0	1.3218739381379522e-09
49	3.0925787219970857e-7				-9.265095690658143e-9		0	3.4682901576496797e-09
50	-9.428578096049023e-8				-9.621249497104856e-8		0	8.909567526956014e-09
51	2.7790481738065864e-7				4.7598617824995415e-8		0	2.2401912762630544e-08
52	4.1182677723572425e-7				1.4366563572121294e-7		0	5.511475028655147e-08
53	-6.285815890016977e-8				2.2841835944920064e-7		0	1.3263711094654034e-07
54	2.664769815918788e-7				2.970729962026297e-7		0	3.1212530166893456e-07
55	-1.981334428746706e-7				4.688842739630772e-7		0	7.179647863552688e-07
56	-2.7538155522588426e-7				0.0000012638016133603713		0	1.6136999911096753e-06
57	-1.9489753821932965e-7				0.000002930537418066592		0	3.5425355870085394e-06
58	-3.192340012336814e-7				0.0000061256100276629866		0	7.592668178691705e-06
59	1.211298327197241e-7				0.000012736000478130727		0	1.588071417048847e-05
60	9.518360311044916e-8				0.00002596387554298918		0	3.239936307451813e-05
61	4.5450406938041255e-7				0.00005221106400477016		0	6.444316525561775e-05
62	1.8442430516074637e-7				0.00010205005070962336		0	0.00012489957140141456
63	8.234879711466192e-8				0.00019415063307293146		0	0.00023574575750862097
64	-1.994135615523973e-7				0.0003590147680424538		0	0.0004330767824073148
65	-4.180761831173996e-7				0.0006464958902619999		0	0.0007738303566151386
66	-1.5079242610127608e-7				0.0011319913724662234		0	0.0013439683886596093
67	-4.6947927989648974e-8				0.0019248562385991708		0	0.002267129139233547
68	5.557489691776496e-7				0.0031767064392792532		0	0.003711637945996323
69	3.675106807765616e-8				0.005084874216325863		0	0.005892365734499352
70	1.9787086447120572e-7				0.00788740873698801		0	0.009062601279727831
71	-2.570911177279811e-7				0.011843980342030047		0	0.013490510790332363
72	-6.254759536972188e-7				0.01719849631547299		0	0.019415804584249814
73	6.109849480795404e-7				0.02412485913549034		0	0.026985830875940857
74	-7.279433766882448e-8				0.032650351387487064		0	0.036176900524784866
75	-2.1550603745978947e-8				0.04257861746710723		0	0.04671552492233989
76	2.3824303474473396e-7				0.05342752760579972		0	0.058023078008350534
77	-2.642556198306778e-7				0.06441202818966796		0	0.06921220107080218
78	-1.1270884769931655e-7				0.07449294434295439		0	0.07915943708992926
79	2.5536762326971996e-7				0.08250974724693849		0	0.08666293656836536
80	-2.516480079872707e-8				0.0873844251387852		0	0.09066751695967637
81	-6.559600684852285e-8				0.08836110795974683		0	0.09050873709124849
82	2.101844143176379e-9				0.08520666326369009		0	0.08610521008715022
83	4.043673684783755e-8				0.07831412334338583		0	0.0780276520120862
84	-1.5736962399870436e-8				0.06864901623323927		0	0.06740201903719738
85	3.115600488712289e-8				0.05753954715154774		0	0.055657975064778056
86	-2.5180789786638513e-8				0.04636253742414087		0	0.04419386774886426
87	3.331227471647935e-8				0.03623399912944625		0	0.034067977608135354
88	-3.1524645893732384e-8				0.02780073225776558		0	0.02582058554953822
89	2.9931167988550555e-8				0.021201397382040854		0	0.01947911430354661
90	-1.7391850515302565e-8				0.016195914728532657		0	0.01472113635024724
91	2.7486476983362707e-8				0.012379599630766402		0	0.011105678428717198
92	-3.6333716035841235e-9				0.009382478426860685		0	0.008265696054650377
93	1.841093655308157e-8				0.006975413386227314		0	0.005991830824666212
94	-1.7117301354119263e-8				0.005064968576392048		0	0.0042054261110222035
95	2.778149976734312e-8				0.0036174216742771437		0	0.0028756268510205297
96	-6.957984188815658e-9				0.002587419198736285		0	0.0019494612479496352
97	4.799237340868956e-9				0.0018894422398563204		0	0.0013338898489430799
98	3.4506749679863447e-9				0.0014171167967164111		0	0.0009226913836620081
99	8.85238871095595e-9				0.0010813828332011388		0	0.0006328790005597296
100	-2.8367018733987948e-9				0.0008311301945835847		0	0.0004201084853382447
101	5.633464361665119e-9	-0.0000030799966754813113	-0.0000030002008686302872	-0.0000029828822856181603	0.0006452684387968644	0	0	0.0002680755585672877
102	1.333040255957485e-8	6.408030529536646e-7	5.866978802782086e-7	5.914558468544939e-7	0.0005153882625790196	0	0	0.0001682270131509222
103	-3.3339765392881304e-9	0.0000010872402660400127	0.0000010349445943580449	0.0000010243188451886098	0.0004300813567434947	0	0	0.00010784920748522199
104	4.9027161219683535e-9	6.576912884304065e-7	6.264216763085528e-7	6.208609534263942e-7	0.0003729235056487701	0	0	7.131046298522822e-05
105	1.743915789553796e-8	3.410038295070805e-7	3.404183064326105e-7	3.38891437801081e-7	0.00033141864535957133	0	0	4.671474586022531e-05
106	-7.488198505711807e-9	1.6414434356182284e-7	1.566149175902254e-7	1.6065431662770635e-7	0.00029878721331944025	0	0	2.89041780667852e-05
107	-1.6261546553764106e-9	5.06853558013276e-8	9.441683068711626e-8	8.026214204370774e-8	0.0002729649671864287	0	0	1.6906983787136977e-05
108	1.1435171143325817e-8	5.7919674167905555e-8	5.0074591917415034e-8	6.085660997356968e-8	0.0002541312243662386	0	0	1.0019348170088938e-05
109	2.2186067427654166e-9	2.9033177861848003e-8	5.05472379508376e-8	5.054141793969791e-8	0.00023988304439881425	0	0	6.4169649199672405e-06
110	3.579678331533387e-9	2.1353140255975234e-8	4.8712296307762415e-8	5.0739815349309936e-8	0.00022843818586470999	0	0	4.205378556311766e-06
111	3.0323553668054615e-9	4.735531111688118e-8	3.526375358386957e-8	3.8003266755737286e-8	0.0002188715578580469	0	0	2.5183805088569775e-06
112	3.946004967225747e-9	5.363084853993172e-8	3.266733905604724e-8	2.220125716601018e-8	0.0002102420958981499	0	0	1.3444678549191062e-06
113	1.2005492489031155e-8	4.165939715417011e-8	-1.0019170604280703e-8	-1.1388806786527539e-8	0.0002033757878018294	0	0	7.394509714422805e-07
114	-5.581397011233946e-9	3.0496322689366195e-8	-3.12393267920541e-8	-3.8454367468077066e-8	0.00019712101994207032	0	0	4.885395801652382e-07
115	-7.569559645759227e-9	-1.5512078066493018e-8	-4.665382957735886e-8	-4.8920786976935915e-8	0.00019215791699700446	0	0	3.2894651912108327e-07
116	1.5870159408848394e-8	4.922939655926939e-8	-4.729584623941463e-8	-2.9419481628600863e-8	0.00018769364621229467	0	0	1.785558351312959e-07
117	1.1271078514951682e-8	-5.8489948218110044e-8	3.944077020534564e-8	3.867002262847308e-8	0.00018380132937523275	0	0	7.928073968674426e-08
118	9.941869105745127e-9	-1.8894269149249965e-8	1.0036780284661262e-7	1.1243244446568212e-7	0.00018062306880106682	0	0	4.535688831389933e-08
119	1.4738729681162965e-8	4.957459232013406e-8	1.8208079421988543e-7	1.8133549051224662e-7	0.00017818299723371123	0	0	3.681805890235507e-08
120	1.4453442664930094e-8	1.1229980323435029e-7	1.5111121876021372e-7	1.5023329380525752e-7	0.00017591204931977078	0	0	2.3156638278562823e-08
121	8.23525247994894e-9	1.5364162975206597e-7	6.499702054352241e-8	3.5530572928266224e-8	0.0001736800975281616	0	0	8.575138044617414e-09
122	-9.617576735010402e-9	1.8093513465267108e-8	-1.0278472417635243e-7	-9.284812707566203e-8	0.0001721900846121116	0	0	3.2636111670743558e-09
123	9.558235980478003e-9	-3.4127472847700346e-8	-1.083821006275798e-7	-1.1709878189325451e-7	0.00017039617146041852	0	0	3.797275179257096e-09
124	-2.3461906750732453e-8	-2.0039933668059007e-7	-1.6154481197183657e-8	1.0083071044775238e-9	0.00016915228442471175	0	0	3.122976468558398e-09
125	1.2595303244822276e-8	-4.6873386838619524e-8	1.8391430667286102e-7	1.8243674582141267e-7	0.00016796677059172094	0	0	1.032841604008202e-09
126	-2.133322107855662e-8	9.237449205556914e-8	1.6823326298709418e-7	1.7049203848706895e-7	0.0001671897376815945	2.8614663176953674e-10	2.8616469374835605e-10	1.8807030278559683e-10
127	5.436562311444959e-8	9.048189475446833e-8	-6.416139730625048e-8	-8.267305195985841e-8	0.00016680371603927657	9.38716082475111e-10	9.387421712295539e-10	4.935834638925636e-10
128	-3.982684970704753e-8	-9.206222373325801e-8	-2.862975804207579e-7	-2.866756034780593e-7	0.000166335392263961	2.9846592424487882e-09	2.9846492380913047e-09	5.187358236374974e-10
129	4.189354652073263e-8	-2.0746952611450098e-7	-2.1779327219473288e-7	-2.2457840076484104e-7	0.00016592009775551197	9.194050697895494e-09	9.193953859380634e-09	1.7474106250984855e-10
130	3.282925886693988e-8	-1.5267288788756161e-7	9.702181236193042e-8	1.048501577782801e-7	0.00016564407055930097	2.7429578385462512e-08	2.742938292791664e-08	0
131	8.724210864841098e-8	1.2456489573153817e-7	1.8837738002819293e-7	1.929873290063e-7	0.00016495580630615514	7.922635229064413e-08	7.922632237184402e-08	1.27433036872426e-10
132	1.814626783280815e-7	3.4178692465136606e-7	1.2136198268564158e-8	-2.810675803210927e-9	0.0001644432352366776	2.2145520114871763e-07	2.2145559334896585e-07	1.2276550876405194e-10
133	5.51826442984904e-7	3.5020588629031124e-7	2.0399858147168715e-7	2.025885939005434e-7	0.00016403791267360912	5.987949464977465e-07	5.987959623418922e-07	0
134	0.0000012784287873879308	0.0000010811328411408638	0.000001468348932998076	0.0000015103647488245997	0.00016361267377007493	1.5654684261648382e-06	1.5654689080610859e-06	0
135	0.0000033487897953543566	0.0000034337675898221676	0.000004167763086093679	0.000004219005784844576	0.0001636083071141492	3.9552009755477556e-06	3.955199728554132e-06	0
136	0.000008149852229077936	0.000008475404062235903	0.000009473989437291941	0.000009589236486862163	0.0001631871986026434	9.652106308079735e-06	9.65210228171396e-06	0
137	0.00001933522129182741	0.00001934144250248515	0.00002209152014165383	0.000022343273672564834	0.00016279724170942256	2.2738472737554572e-05	2.2738469968901718e-05	0
138	0.00004424609765352194	0.00004415732699292185	0.00005097910193996302	0.000051577336733776846	0.0001622260970872702	5.168048951909846e-05	5.1680492712352106e-05	0
139	0.0000975769040383323	0.00009790947834409369	0.00011190299497898515	0.00011308139749044432	0.0001614912586216377	0.00011325070712117147	0.00011325071948918953	0
140	0.00020743752545560046	0.0002077310686435796	0.00023539962917640267	0.000237754298007542	0.00016154854430316945	0.0002391157075686301	0.0002391157176135777	0
141	0.0004244839434861536	0.0004243053854906531	0.00047887785958211637	0.0004834172161374273	0.0001608954542340335	0.00048608416648892016	0.00048608416032458067	0
142	0.0008356594653382565	0.0008356644120199874	0.0009379752585109147	0.0009463108751871507	0.00016106892878708923	0.0009506310907425092	0.0009506310619099151	0
143	0.0015815981657928413	0.0015818215616444364	0.0017641458384445308	0.0017787810444190866	0.0001602269552506419	0.001787089556014178	0.0017870895303888819	0
144	0.002874898267359427	0.0028745816706875482	0.0031873920841182235	0.003212054084300253	0.0001595883115290686	0.0032264451260298394	0.0032264451316293377	0
145	0.005014465155683934	0.005014154522466563	0.005527267446388318	0.005566771277622062	0.00015933467373230314	0.005588902158870188	0.005588902207167821	0
146	0.008383705069232361	0.00838380418641771	0.009185225860672941	0.009245357656302078	0.00015820804435973113	0.009279004545482328	0.00927900459434609	0
147	0.013421203362405487	0.013420856534426484	0.014613738775487661	0.014700543015137901	0.00015849008251944685	0.014748977859980705	0.014748977877003251	0
148	0.020547758925715698	0.020547578832465607	0.022234626956455616	0.022352949941945144	0.00015783342841335646	0.022417243235592896	0.02241724318322181	0
149	0.030047055471659423	0.03004732123586018	0.03230554550508391	0.03245706095891299	0.00015634401616482219	0.03253820637260846	0.03253820629344091	0
150	0.04190813133657578	0.04190804265593473	0.04476194127633715	0.0449429924812621	0.00015623041066259447	0.045038179590489946	0.045038179494195675	0
151	0.05566737596246729	0.055667667663297005	0.059056377554167816	0.05925630975467755	0.00015545475567180222	0.05935780808123612	0.05935780811621434	0
152	0.07030860475917455	0.07030902507920522	0.07406541087532392	0.07426609202347922	0.00015448529198502925	0.0743642719563472	0.07436427208984095	0
153	0.08428827637189251	0.084288199733766	0.08814340865739323	0.088321191292696	0.00015405780907395972	0.08840215114925974	0.08840215138032093	0
154	0.09573479367319715	0.09573505676097693	0.09934645366999229	0.09947608202388036	0.00015319830803905976	0.09952638804592949	0.09952638799873978	0
155	0.10281647231725743	0.10281628051380742	0.10583017504209935	0.10589085323694192	0.00015221776249429997	0.10590123868646115	0.10590123846414427	0
156	0.10419883860643653	0.10419854684968621	0.10632466732555312	0.10630576453743346	0.00015162084674269494	0.10627173075081538	0.10627173045300688	0
157	0.09944514736578458	0.09944493397268861	0.10052222510983355	0.10042698248658799	0.00015104625225137447	0.10035380880444146	0.10035380893437754	0
158	0.08920491096392569	0.0892045983866907	0.08924126810490729	0.08908644778796981	0.00015013249644013626	0.0889851962886502	0.08898519655332619	0
159	0.07509110188885149	0.07509115420846135	0.07425133108701365	0.07406324162315481	0.0001494938217588837	0.07395017707155627	0.073950177240096	0
160	0.0592643871677454	0.05926452488179923	0.05781926106077817	0.05762653643537963	0.0001486996169356436	0.05751767108365685	0.05751767091165115	0
161	0.04387041158891103	0.04387083697915872	0.042121142653446464	0.04194762749133785	0.00014811465128117263	0.04185506374881286	0.041855063579752494	0
162	0.03053641972709964	0.03053664453518945	0.028743604042271387	0.028603584225735612	0.00014731986711924439	0.028533781076948175	0.028533781083221268	0
163	0.02010157779848687	0.020101661107285507	0.0184430939905309	0.018340529196278155	0.00014664534693109577	0.018293413293888543	0.018293413380444185	0
164	0.012640657192521165	0.012640469120459352	0.011202540983539455	0.011133421276500632	0.00014597527412107958	0.011105001856308522	0.011105001906544981	0
165	0.007704899870884407	0.0077044366749250415	0.006501502095800249	0.006457788840912859	0.0001452505601150511	0.006442347731046845	0.006442347696608947	0
166	0.004634931582211399	0.004634759204655836	0.0036385571199681888	0.0036119925035024147	0.00014464661891300246	0.003604040476491872	0.0036040404602287928	0
167	0.0028058412667651966	0.002805809396753456	0.001973049622412182	0.001957068908576387	0.0001439384947129474	0.001953065880860918	0.0019530658631107666	0
168	0.001745627580272635	0.0017461470511476174	0.0010345265893138	0.0010248278602729144	0.00014320307431359147	0.0010223067132296522	0.001022306731213513	0
169	0.0011455425750832582	0.0011456088517366458	0.0005203391736363638	0.0005143563871117252	0.00014266042985322525	0.0005128283984076117	0.0005128284083065166	0
170	0.0008158734564208681	0.0008160943039473567	0.0002500249659732612	0.00024597595455289056	0.00014205041499126825	0.00024534432509587236	0.00024534432300212476	0
171	0.0006410914792478462	0.0006407776688230893	0.00011571565481505175	0.00011295472325056899	0.00014133248821601718	0.00011271176934452729	0.00011271176017496995	0
172	0.0005504650329422045	0.0005499129964755545	0.000052240646163381754	0.00005003608356113354	0.00014082313843089	5.066707088291539e-05	5.066707238909155e-05	0
173	0.0005024112013628512	0.0005029339420220547	0.00002477737763983967	0.0000229516902207072	0.00014020219024712954	2.2591362578659992e-05	2.2591367374580783e-05	0
174	0.0004750814954083138	0.0004750205958397036	0.000011658608048414898	0.000010006757078628858	0.0001395764645625297	9.84997902725558e-06	9.849977032484294e-06	0
175	0.0004581683281060789	0.0004581521038837799	0.000005521220211246458	0.0000039389185502169966	0.0001391210757779593	4.057210289658349e-06	4.057209727697361e-06	0
176	0.00044670706056371134	0.0004469795553315725	0.0000034604335347188098	0.0000020075308698741523	0.00013851722054403215	1.5626659374896544e-06	1.562665943936641e-06	0
177	0.0004385320556827832	0.0004382217159898394	0.0000018355100310785133	4.2425119983757753e-7	0.00013805814308653908	5.951728144489348e-07	5.951731819326356e-07	0
178	0.00043188504478108847	0.0004317708385002117	0.0000013990681008158035	-2.1334468858213995e-8	0.0001375604262724428	2.4085579698624186e-07	2.4085586006564587e-07	0
179	0.0004259030116647855	0.0004261228192036226	0.0000016569207195171742	3.2742941746821685e-7	0.00013703708825929528	9.743689642363556e-08	9.743663944769245e-08	0
180	0.00042043535777813723	0.00042047842277570524	0.0000015016367597153746	1.8268437451673947e-7	0.00013661311095081174	3.368984333157559e-08	3.368986373177026e-08	0
181	0.0004151658245605816	0.0004150913256120159	0.0000012498623408463416	-4.611408266352868e-8	0.00013613670939527367	9.80362727324182e-09	9.803679374517692e-09	0
182	0.00041011416075342755	0.0004100520145129405	0.0000012752778477675975	-1.7998184831391484e-8	0.00013574730997178985	3.553074560550855e-09	3.553050303438274e-09	0
183	0.0004049111585054943	0.00040499053006282093	0.000001310367383711153	7.880065178156315e-8	0.00013529021316294187	1.7774138580557862e-09	1.777392406918417e-09	0
184	0.0003999472995838138	0.000399917506863412	0.0000012888002599575898	1.2752666700421855e-8	0.0001350046797676807	6.368099148994474e-10	6.368153081280758e-10	0
185	0.0003950936921933712	0.00039505590352895137	0.0000011890299926875514	2.553232836266517e-8	0.0001345277986809501	1.0268343063467165e-10	1.0268701409546336e-10	0
186	0.0003903065648579451	0.0003903624989549659	0.0000012116343266477259	3.0102834114309474e-8	0.00013432130300294887	0	0	0
187	0.00038578154232893347	0.0003857613334129484	0.0000011906264603123162	2.3945672888991965e-8	0.0001338906622652125	0	0	0
188	0.0003815183551874046	0.00038151696321464534	0.0000011276875599985914	1.5293462163334937e-8	0.00013372341038231372	0	0	0
189	0.0003774557773434939	0.00037744750185919607	0.0000011046966017502768	9.452802429699148e-9	0.0001333795509904645	0	0	0
190	0.00037375193309419075	0.00037378096285434204	0.0000011175165017807132	1.438887098359487e-8	0.00013315236037736433	0	0	0
191	0.0003704061536468073	0.00037037258939143225	0.0000011024962091044088	1.8771354470814572e-8	0.00013298270551220792	0	0	0
192	0.000367347097527726	0.00036739992792633736	0.000001061563071558247	-1.0341164591309848e-9	0.00013267617258327924	0	0	0
193	0.000364626991478878	0.0003645798083776741	0.0000010826633657368134	2.6114568396629068e-8	0.00013259842220636475	0	0	0
194	0.00036218363857376534	0.0003622219595318388	0.0000010909749069698549	2.1411708628349402e-8	0.00013240528266056373	0	0	0
195	0.00036021757904203255	0.00036017404208554815	0.0000010670942236501446	2.1348644962948526e-8	0.00013227570693863377	0	0	0
196	0.00035837858848264403	0.0003583810223358741	0.0000010511751501462996	2.966752832289643e-8	0.00013219623672677816	0	0	0
197	0.00035707136684370866	0.00035708943819867667	0.0000010611793661574609	1.8812202018381186e-8	0.00013207237180024034	0	0	0
198	0.00035598441796302893	0.00035595078661665447	0.0000010688529635816124	3.0722143495864884e-8	0.00013199384816875437	0	0	0
199	0.00035528032221177064	0.0003553193177203706	0.0000010146058330162688	8.79775885476164e-9	0.00013197330274217212	0	0	0
200	0.0003549125946556986	0.00035488749153311794	0.000001054782396647802	2.9570956239233226e-8	0.0001319840769130609	0	0	0
201	0.00035496458176620393	0.00035497138997553357	0.0000010429827428382055	3.732570608150354e-8	0.00013193680868128776	0	0	0
202	0.00035522325159531576	0.00035524261737751583	0.0000010272809947142747	1.2308031704932887e-8	0.00013203817953577612	0	0	0
203	0.0003560048383735026	0.00035602102916176825	0.0000010659578317806506	2.4641562124116945e-8	0.00013199276181208308	0	0	0
204	0.00035708446955229345	0.00035703178618706755	0.0000010517951544164461	3.0651473359455395e-8	0.0001320787351835051	0	0	0
205	0.0003583754878346834	0.00035839647797286656	0.0000010704144026707496	7.94361532108212e-9	0.000132202579814944	0	0	0
206	0.00036015704705205653	0.00036018167288809355	0.0000010282999675093052	3.891589517301952e-8	0.0001322544543121973	0	0	0
207	0.0003622483644781793	0.0003621878666667522	0.00000111114067413709	8.05743849419116e-9	0.000132440585921767	0	0	0
208	0.00036459283291001565	0.0003646113575904719	0.0000010980257511006286	3.928014291609827e-8	0.00013259678273647157	0	0	0
209	0.0003673518621560845	0.00036741284241659233	0.0000010659732486706375	-1.7767906035359715e-8	0.00013270037815860114	0	0	0
210	0.00037042329111591776	0.0003703959777036081	0.000001098878653515989	3.41996335695427e-8	0.00013294717379763732	0	0	0
211	0.00037372611293851055	0.0003736901573420104	0.0000010617103186616461	3.071607523885689e-9	0.00013315129395619074	0	0	0
212	0.00037750079274756487	0.0003775262110579103	0.000001142726085090473	6.435328048226552e-9	0.00013343437930002366	0	0	0
213	0.0003814637261564391	0.0003814705045458444	0.0000011248145216358196	2.3363122103603473e-8	0.00013361729238881015	0	0	0
214	0.0003858036387140995	0.0003858302704532468	0.0000011898040513935726	2.8962216958028364e-8	0.00013399567839711413	0	0	0
215	0.00039028073724789447	0.0003902800879715951	0.000001205742344745353	1.497444468423481e-8	0.0001342269616368963	0	0	0
216	0.00039514085198266713	0.00039507773094449306	0.0000012348561344577291	2.2163290869237073e-8	0.00013455753324798092	1.0268342980405608e-10	1.026870107538479e-10	0
217	0.0003999091565669577	0.00039989283102537243	0.0000012558702026099766	4.3252816772643143e-8	0.00013500367918017897	6.368099136338194e-10	6.368152977683454e-10	0
218	0.00040495805918261407	0.000405037650232698	0.0000012957141430902652	4.4180697655882284e-8	0.0001352460841780312	1.7774138534376654e-09	1.7773924007578949e-09	0
219	0.0004100696733962961	0.00041002893088515346	0.0000013107075796936485	-7.672729118723964e-11	0.00013580913673649775	3.5530745489031236e-09	3.553050298377587e-09	0
220	0.0004151310649307405	0.00041511238214930746	0.0000012366973280997229	-5.926470880712742e-8	0.00013613891799291178	9.803627264437454e-09	9.803679369757989e-09	0
221	0.00042048121967541707	0.0004204541788196403	0.0000014678213474672575	1.8845791893706831e-7	0.00013657554094170798	3.3689843325002405e-08	3.36898637266246e-08	0
222	0.0004259867051402688	0.00042620206840116026	0.0000016809418931229558	3.234416136033147e-7	0.00013716148213716028	9.743689642416005e-08	9.743663944479691e-08	0
223	0.00043175790183846985	0.0004316523854995813	0.0000014186038330699091	-1.2150990991166566e-8	0.00013745541925802574	2.4085579698471725e-07	2.4085586006245816e-07	0
224	0.0004384787732690798	0.0004382234472104507	0.000001809062765145697	4.494349863382041e-7	0.00013805600388094863	5.951728144496008e-07	5.951731819302491e-07	0
225	0.0004468318552551809	0.0004470114318246843	0.000003456093154663442	0.0000019801689801202116	0.00013856625155439506	1.562665937485684e-06	1.5626659439223063e-06	0
226	0.00045810017413117077	0.0004581256875234585	0.000005522239657329564	0.000003953142977852764	0.00013902251707920144	4.057210289655614e-06	4.057209727683696e-06	0
227	0.00047513541814869775	0.00047505537212788607	0.000011679361129113275	0.00001000293220965176	0.00013968120876872714	9.849979027254432e-06	9.849977032459552e-06	0
228	0.0005024038006602449	0.0005029773282465566	0.000024798274579351798	0.000022925283687302844	0.00014018653521108426	2.2591362578647368e-05	2.259136737453185e-05	0
229	0.0005504700488776493	0.0005498654912236001	0.00005218913405014014	0.0000500515220458464	0.0001407883889389394	5.06670708829577e-05	5.0667072389013527e-05	0
230	0.0006411040460632123	0.0006407877533796125	0.0001157365025329371	0.00011294070342648954	0.0001413712523803401	0.00011271176934453865	0.00011271176017490794	0
231	0.0008158318972244505	0.0008161017409709093	0.00025002259030892926	0.00024601263931267603	0.00014196623194895341	0.000245344325095781	0.0002453443230020977	0
232	0.0011455369633236456	0.001145586622443906	0.0005203499550011648	0.0005143653252859259	0.00014268116239168904	0.0005128283984075751	0.0005128284083064328	0
233	0.001745661151765665	0.0017461691197874218	0.0010345280596519846	0.0010247922138032495	0.00014323473017474608	0.0010223067132292827	0.0010223067312133808	0
234	0.002805829566059015	0.0028058060798262785	0.0019730612665819214	0.00195706293506126	0.0001439507933315154	0.0019530658808606543	0.0019530658631106935	0
235	0.004634946873128487	0.004634753799447777	0.0036385395617013483	0.003612021845525115	0.00014459358798812882	0.003604040476491195	0.0036040404602286236	0
236	0.007704952753350036	0.007704529962476725	0.006501479869218341	0.00645775985438124	0.00014529936613327799	0.00644234773104568	0.00644234769660862	0
237	0.01264069230214937	0.01264047867890794	0.011202608145326587	0.011133464657171799	0.00014599495254818962	0.011105001856306387	0.011105001906544065	0
238	0.020101628990558007	0.020101713165961654	0.01844308274763462	0.01834053475479902	0.00014661539825200354	0.018293413293886618	0.018293413380443317	0
239	0.03053651927307799	0.03053671701290206	0.028743621452226198	0.028603541345445405	0.00014739978522693153	0.028533781076944993	0.028533781083219256	0
240	0.04387045562889447	0.04387092844618967	0.04212113980420518	0.04194764511238602	0.0001480377499427643	0.04185506374880818	0.04185506357974955	0
241	0.05926451144380174	0.05926459549287244	0.05781925113738706	0.0576265203812939	0.00014870824867807553	0.057517671083654826	0.05751767091164907	0
242	0.07509117581794045	0.07509128402846932	0.07425136859904524	0.07406321717303754	0.00014947073449467219	0.07395017707155176	0.0739501772400919	0
243	0.0892050563320601	0.08920473823542896	0.08924126592514137	0.0890865237280366	0.00015010934024384248	0.08898519628864715	0.08898519655332132	0
244	0.09944519989747391	0.0994449713422807	0.10052230887674074	0.10042700167626317	0.0001510227204479797	0.10035380880443918	0.10035380893437437	0
245	0.10419892300305345	0.1041986200830386	0.10632467171051196	0.10630577302004207	0.00015161759231863137	0.10627173075081107	0.10627173045300486	0
246	0.1028164105336381	0.10281623408704166	0.10583011646412854	0.10589080978223153	0.0001522559891624642	0.10590123868645945	0.10590123846414295	0
247	0.09573464548234878	0.09573490615829416	0.09934639686944557	0.09947602669570299	0.0001532697639948788	0.0995263880459308	0.09952638799874021	0
248	0.08428820628347722	0.08428813829535309	0.08814339923537284	0.08832119499306534	0.00015406951629082233	0.08840215114925859	0.08840215138032036	0
249	0.07030856798338236	0.07030895835709483	0.0740654052599139	0.07426610518362087	0.00015446560078213878	0.07436427195634898	0.07436427208984157	0
250	0.0556672953154741	0.055667604661774894	0.05905641927452143	0.05925634829297832	0.0001554342992748925	0.05935780808123748	0.05935780811621563	0
251	0.04190805134227338	0.04190792751369854	0.04476194081349605	0.04494300702246745	0.0001562030128751113	0.04503817959049139	0.04503817949419616	0
252	0.03004694762904747	0.03004726345779396	0.032305530635899915	0.03245705582694136	0.00015635159771121288	0.03253820637260996	0.032538206293441604	0
253	0.020547697519740504	0.02054749505732778	0.02223458829903835	0.022352923145863235	0.00015781818526117153	0.022417243235594624	0.022417243183222278	0
254	0.013421115618993174	0.013420786262426043	0.014613699808395664	0.014700511643195857	0.0001584098019296043	0.014748977859981768	0.014748977877003501	0
255	0.008383727486926729	0.008383803214611296	0.009185241355873286	0.009245360252593926	0.00015827338449792006	0.009279004545482934	0.00927900459434612	0
256	0.0050144197626204035	0.005014106497064796	0.005527271440970871	0.005566778933354888	0.00015927638685830914	0.005588902158871039	0.005588902207167808	0
257	0.002874906221329354	0.002874609595760469	0.003187390722237504	0.0032120542154382425	0.00015964668070655996	0.0032264451260303048	0.0032264451316293833	0
258	0.0015815694713683381	0.0015817988797627303	0.001764153764273857	0.0017788000846977736	0.00016022977316931808	0.001787089556014292	0.001787089530388745	0
259	0.0008356842094567885	0.0008356934030157026	0.0009379764582395644	0.00094630540082008	0.00016119012486437434	0.0009506310907426731	0.0009506310619099276	0
260	0.00042446666870865624	0.00042428605833810806	0.0004788684294143586	0.0004834144647909433	0.00016093284258666962	0.00048608416648905834	0.0004860841603245705	0
261	0.00020741129333956554	0.0002077020469000157	0.00023540331077098742	0.00023775431856065676	0.00016135362839031497	0.0002391157075686092	0.00023911571761360065	0
262	0.00009759557523347784	0.0000979336256874408	0.00011189482076778834	0.00011307834546592233	0.00016155521196270506	0.00011325070712122045	0.00011325071948924314	0
263	0.00004424670356772964	0.000044149325733044975	0.00005099104848937941	0.000051575785398827456	0.00016212141601645857	5.168048951912927e-05	5.1680492712377476e-05	0
264	0.000019324695971656425	0.00001930906142122435	0.000022077572434442416	0.000022345035840420913	0.00016297111190777258	2.2738472737549046e-05	2.2738469968914454e-05	0
265	0.000008192236327309033	0.000008500812161749138	0.000009485481978210863	0.000009590042725604597	0.00016309386443413842	9.652106308075795e-06	9.652102281725036e-06	0
266	0.000003300726444388502	0.0000034525080249148132	0.0000041579432762395285	0.000004214556090342825	0.00016367241177728253	3.955200975554923e-06	3.955199728561611e-06	0
267	0.000001320368972601571	0.000001069945051335175	0.0000014679501075809398	0.000001516965268733017	0.0001635700035076404	1.5654684261710019e-06	1.5654689080614954e-06	0
268	5.057328982260856e-7	3.4498305712116206e-7	2.1470268618539734e-7	1.966111058404607e-7	0.00016408090457376012	5.987949464978696e-07	5.987959623443262e-07	0
269	2.0273651424318473e-7	3.279170357473049e-7	9.688254309914157e-9	5.332166264082616e-9	0.0001644394705735408	2.2145520114994435e-07	2.2145559335192835e-07	1.2276550563382313e-10
270	8.189476496944792e-8	1.2981141295220766e-7	1.905010175162758e-7	1.9413872465179338e-7	0.00016488558359550876	7.922635229187874e-08	7.922632237462467e-08	1.274330373496641e-10
271	3.857005181906459e-8	-1.418595912960896e-7	8.52914255888848e-8	9.400761680211644e-8	0.0001655824641685344	2.742957838732358e-08	2.7429382929549527e-08	0
272	-5.651800139006014e-10	-2.479610087258166e-7	-2.1357755253248456e-7	-2.1784908155186855e-7	0.00016602498637097174	9.194050699443654e-09	9.193953865768899e-09	1.747410647896975e-10
273	5.23100265326093e-8	-3.562879014040732e-8	-2.8787821837461536e-7	-2.923492906647951e-7	0.00016637614942960344	2.9846592445671994e-09	2.984649237351538e-09	5.187358237103121e-10
274	-2.044394376010672e-8	6.888704773277965e-8	-5.065100183720972e-8	-7.29814002564666e-8	0.00016668781084316908	9.387160858864306e-10	9.387421728646635e-10	4.93583460444234e-10
275	2.1130314831196984e-8	1.0818524898148496e-7	1.5327146418719906e-7	1.6613903452977752e-7	0.0001672307370997883	2.861466320315196e-10	2.861646974207823e-10	1.880703035045935e-10
276	-2.10140821410576e-8	-7.932550372125036e-8	1.8981096727710423e-7	1.7524686779513132e-7	0.000168010099121485	0	0	1.0328416047045866e-09
277	1.0096100289125332e-8	-1.6517554823902714e-7	-1.917200009859954e-8	5.720900309036381e-9	0.00016911325914781283	0	0	3.122976470703695e-09
278	-1.2158958839769696e-8	-5.07958408668685e-8	-1.0203091871385794e-7	-1.1282260525824483e-7	0.00017040177796767697	0	0	3.797275183503743e-09
279	9.998833205848712e-9	2.3980088137420807e-8	-1.0886834955758928e-7	-1.0110545578534413e-7	0.00017216697440192164	0	0	3.263611170484215e-09
280	-4.790427610146253e-9	1.5078970017068372e-7	7.030768411908639e-8	3.8864980456132514e-8	0.00017383245404367642	0	0	8.575138044434008e-09
281	1.5532359509684568e-8	1.2576706642786206e-7	1.4437327922056653e-7	1.5238057637922964e-7	0.00017582188824438738	0	0	2.3156638276288936e-08
282	-1.3318985914168024e-8	-5.4094602131016245e-9	1.899541377525793e-7	1.7424564269230558e-7	0.00017802719959703062	0	0	3.681805890156888e-08
283	5.051116502841069e-8	4.334412451179048e-8	9.953653024030729e-8	1.2384400416287633e-7	0.00018078924393460927	0	0	4.5356888312617485e-08
284	-1.477416078365934e-8	-6.975899968786337e-8	2.8580705357938996e-8	3.2955277284862916e-8	0.00018379684739089353	0	0	7.928073968998609e-08
285	2.138722610123267e-8	1.067159383083549e-8	-4.27976286632159e-8	-2.8499692272809796e-8	0.00018759068723772643	0	0	1.785558351372735e-07
286	6.857492351741712e-11	4.008423593049315e-9	-4.308437118183406e-8	-5.2653609916575306e-8	0.00019223478317476062	0	0	3.2894651913604134e-07
287	-1.4164020067930494e-8	3.8323357820502224e-8	-3.552591487654411e-8	-3.4773938173415786e-8	0.00019709908341569715	0	0	4.885395801776716e-07
288	2.8129747087213275e-8	4.7395556257434635e-8	3.958746774834765e-9	-1.2109038660668148e-8	0.00020342055992250696	0	0	7.394509714661197e-07
289	-1.2345091060517177e-8	3.682163407514594e-8	1.2721410591609583e-8	2.3018669748076093e-8	0.00021023419380816755	0	0	1.3444678549204047e-06
290	6.574647826163016e-9	6.488009152150198e-8	5.6287405181265626e-8	4.084413052218849e-8	0.00021884695946949861	0	0	2.518380508865254e-06
291	4.919831764205185e-9	2.377530450292653e-8	3.44487639525326e-8	4.895244765101836e-8	0.0002285182827113097	0	0	4.205378556307826e-06
292	8.43519643023427e-9	3.367152556776887e-8	5.3492925977671746e-8	5.202448527530379e-8	0.00023971437356939962	0	0	6.4169649199284346e-06
293	-3.6823253335427353e-9	2.175606483856285e-8	6.035428368189599e-8	5.230100741382415e-8	0.00025419556276784494	0	0	1.0019348170086468e-05
294	-5.231563404706208e-9	7.39456946785566e-8	7.463129514384548e-8	8.825874542317536e-8	0.0002730506488153317	0	0	1.690698378707144e-05
295	1.7461882828584407e-8	1.529933416621887e-7	1.6943635849919758e-7	1.6133639801907407e-7	0.0002986583253217212	0	0	2.8904178066807183e-05
296	2.987655234321096e-9	3.495919548290871e-7	3.287854428712933e-7	3.3719903835827125e-7	0.0003315405973818297	0	0	4.671474586024427e-05
297	1.7541077035332364e-8	6.747368820336774e-7	6.340867385601356e-7	6.182802180232372e-7	0.0003728802500650996	0	0	7.131046298525682e-05
298	-1.2729297282909613e-8	0.0000010758472085425907	0.0000010346113821224634	0.000001025622693440198	0.00042999881732186385	0	0	0.00010784920748530838
299	1.2980380215132925e-8	6.241279884022788e-7	5.930084046035233e-7	5.846656152552754e-7	0.0005155685782785024	0	0	0.00016822701315091196
300	-3.333610165690004e-9	-0.0000030678883619073005	-0.0000030055855234634166	-0.0000029760529574041072	0.0006451431280368736	0	0	0.00026807555856730243
301	1.5521550711383725e-9				0.0008311699178925602		0	0.0004201084853380862
302	1.4305042150830616e-8				0.0010814302313556512		0	0.0006328790005594434
303	1.5534413755347032e-9				0.0014170401135246147		0	0.0009226913836616616
304	1.074002231593596e-8				0.0018894295290220464		0	0.0013338898489429702
305	-1.1199857374855071e-8				0.0025874925136912807		0	0.0019494612479492852
306	1.2086975753611284e-8				0.0036173941414312516		0	0.002875626851020094
307	-1.3365480944216301e-9				0.0050649765303826255		0	0.004205426111022003
308	2.9387007827175182e-8				0.0069753937884518		0	0.005991830824666052
309	-1.3381033947545973e-8				0.009382557956012616		0	0.00826569605464969
310	7.669225476902852e-9				0.012379637043716363		0	0.011105678428716634
311	6.319234358009851e-9				0.016195881518444644		0	0.014721136350246942
312	8.513880600524715e-9				0.021201425379656746		0	0.019479114303545125
313	-3.300137718653673e-9				0.02780074750241668		0	0.0258205855495363
314	1.2126230020115258e-8				0.036234125227812886		0	0.034067977608133265
315	-5.350781817625716e-9				0.04636260873902842		0	0.044193867748860985
316	1.339488298057745e-8				0.05753954334945377		0	0.055657975064775336
317	-1.1859159987359646e-8				0.06864919236002975		0	0.06740201903719079
318	4.0728091121877696e-8				0.0783141830405566		0	0.07802765201208359
319	1.4509364265613556e-8				0.08520678928584369		0	0.08610521008714779
320	-8.578514221202482e-8				0.08836106409806255		0	0.09050873709124231
321	-4.490021354719431e-9				0.08738444917539812		0	0.09066751695967513
322	2.394944496053597e-7				0.08250962876977763		0	0.08666293656836375
323	-1.0680815187846804e-7				0.07449287595496334		0	0.0791594370899252
324	-2.667283909296714e-7				0.06441191988386363		0	0.0692122010708025
325	2.5053334873348376e-7				0.05342743836540209		0	0.05802307800834963
326	-4.2798427135615214e-8				0.042578509437680045		0	0.04671552492233799
327	-6.365200477809196e-8				0.03265036398224985		0	0.03617690052478435
328	6.132352070586933e-7				0.024124903241006246		0	0.02698583087594018
329	-6.190931902683161e-7				0.017198486326253426		0	0.019415804584249373
330	-2.7042430605916934e-7				0.011843809610855516		0	0.013490510790332526
331	2.0402745393166555e-7				0.007887368417482055		0	0.009062601279727666
332	3.4382651170616896e-8				0.005084929046440423		0	0.005892365734498839
333	5.608312375615654e-7				0.0031766326494508945		0	0.003711637945996393
334	-5.554773829796744e-8				0.001924873864317611		0	0.0022671291392338043
335	-1.5535468012028986e-7				0.0011319381493078984		0	0.0013439683886597254
336	-3.959781439411003e-7				0.0006465283992080906		0	0.0007738303566152357
337	-2.0414592938333698e-7				0.0003590356575855491		0	0.00043307678240744234
338	6.072763036879536e-8				0.00019409346768906044		0	0.00023574575750873246
339	2.0484054996661172e-7				0.00010210061934923242		0	0.00012489957140143792
340	4.5575614504578255e-7				0.000052199196200475306		0	6.444316525567676e-05
341	9.148418800286606e-8				0.000026013809428571122		0	3.239936307451912e-05
342	1.1968580637677917e-7				0.000012705300910353934		0	1.5880714170482996e-05
343	-3.243089079507655e-7				0.0000061439046099565076		0	7.59266817870459e-06
344	-1.8494914966193932e-7				0.0000028795725607322353		0	3.5425355870087837e-06
345	-2.861754317962095e-7				0.0000012851634434429826		0	1.613699991099757e-06
346	-2.0719007853831073e-7				4.3576381836274436e-7		0	7.179647863560362e-07
347	2.651686605847914e-7				3.254264908658655e-7		0	3.1212530166407757e-07
348	-4.1523246063768227e-8				2.248076870214888e-7		0	1.3263711094188576e-07
349	3.9765203219133127e-7				1.492285718329711e-7		0	5.5114750285334166e-08
350	2.8551925801423295e-7				4.251906327024102e-8		0	2.2401912759005015e-08
351	-9.122660271643213e-8				-1.0274872574989047e-7		0	8.909567524029495e-09
352	3.22012200792976e-7				-2.885967242960419e-9		0	3.468290155277884e-09
353	-2.43842870006894e-7				4.2589520798941294e-8		0	1.3218739380853472e-09
354	-3.088631406189535e-7				5.5406750298914176e-8		0	4.934124674821671e-10
355	8.625578640231168e-8				6.467024848966219e-8		0	1.8042727633664152e-10
356	-2.7697458448994183e-7				-4.190237601342517e-8		0	0
357	-3.31015007959401e-7				-8.36150643168665e-8		0	0
358	2.522461672871401e-7				-6.86761202350894e-8		0	0
359	-1.8614491725799098e-8				-3.922079216955865e-8		0	0
360	-1.659638784179407e-7				4.188582436448485e-8		0	0
361	3.168469037140298e-7				5.117134993515293e-8		0	0
362	3.4160765804980286e-7				-1.0368239711233684e-8		0	0
363	-1.1854972625791049e-7				-2.9354954689253532e-8		0	0
364	2.21567005853629e-8				-8.288137343104296e-8		0	0
365	3.0723476274197026e-7				-1.985813968818917e-8		0	0
366	1.2486095890551496e-7				-2.151057387766997e-8		0	0
367	-2.2143580591382772e-7				8.121835426422308e-10		0	0
368	-1.576532103753081e-7				6.133526153639934e-8		0	0
369	1.157289214459567e-7				1.0030840602581748e-9		0	0
370	6.809238584093436e-8				4.628269978379507e-8		0	0
371	-1.9842169862727133e-7				2.3208937327545698e-8		0	0
372	-2.2519831421874414e-7				-5.759879617706076e-8		0	0
373	-1.0484849510827843e-7				1.950292649599561e-8		0	0
374	1.230259185636129e-7				-1.561963447471726e-8		0	0
375	5.009889780804855e-8				-3.892929201221307e-9		0	0
376	-2.5984799423284244e-8				2.132049181646778e-8		0	0
377	-1.6056302287736912e-7				9.162954395236511e-9		0	0
378	-4.6337728987211335e-8				3.5586122049124924e-8		0	0
379	2.3101550006288107e-8				-1.8871735285586055e-9		0	0
380	1.6178283701595575e-7				6.356047543842891e-8		0	0
381	1.0375045689237083e-7				7.336721119521883e-9		0	0
382	5.137406278166168e-8				1.9532431116964233e-8		0	0
383	-2.5428184891040928e-8				3.9109685157079355e-8		0	0
384	-2.9508707921621635e-8				-5.8190819829384566e-8		0	0
385	-2.003827692664828e-8				2.324889081251058e-8		0	0
386	2.7973374061573963e-8				-4.9899049336943335e-9		0	0
387	1.688805117971981e-8				-1.0942285189052825e-8		0	0
388	7.141087943196567e-8				1.948837757836941e-10		0	0
389	2.992393666190196e-8				1.2741376398395232e-8		0	0
390	5.648002121549922e-8				1.1661290821862735e-9		0	0
391	2.0857410576446966e-8				-5.995737795139178e-9		0	0
392	3.560130479307588e-8				4.260052266502612e-8		0	0
393	1.643281388741258e-8				2.2533307220129473e-8		0	0
394	9.796077427015604e-8				1.0372234560129812e-7		0	0
395	1.3111746910432487e-7				1.6101940825130612e-7		0	0
396	3.7002670572050533e-7				3.563964082742288e-7		0	0
397	6.270574242073224e-7				6.810186361505544e-7		0	0
398	0.0000011314392888150948				0.000001087174620550968		0	0
399	5.749264675447563e-7				6.368850550275695e-7		0	0
400	-0.0000030488336957290585				-0.000003053714453638001		0	0


==> anc/figure6Right.txt <==
"position"	"d6L400S"	"d6L200S"	"d8L200S"	"d10L200S"	"d6L400SlateT"	"freeL200"	"freeL400"	"freelateT"
1	0.0000015261155735871168				0.0000015517191379876838		0	0
2	-0.000006863622965376515				-0.000006881198668658162		0	0
3	-0.000012151287966138957				-0.000012160355508217258		0	0
4	-0.000015012347273662963				-0.00001501028841202623		0	0
5	-0.000016393316529167423				-0.000016416221169684997		0	0
6	-0.000017064916924047768				-0.000017107904721050393		0	0
7	-0.000017382148415096				-0.00001751221664304803		0	0
8	-0.000017498260406881294				-0.000017695224504857276		0	0
9	-0.000017552323056502228				-0.000017851146918254623		0	0
10	-0.000017583380670857518				-0.000017879875647261456		0	0
11	-0.00001769521023410603				-0.000018023503416175757		0	0
12	-0.000017832488182226158				-0.00001806564810524769		0	0
13	-0.000017976515272202787				-0.00001806618883236355		0	0
14	-0.000018209812200187248				-0.000018101370941089878		0	0
15	-0.000018388746466535544				-0.000017994588917255583		0	0
16	-0.000018398154926865806				-0.00001806923203752364		0	0
17	-0.000018171327643604074				-0.000017848362774297577		0	0
18	-0.00001752277786587486				-0.000017791036937081506		0	0
19	-0.000016776498078019397				-0.000017735673380522843		0	0
20	-0.000016018018610619578				-0.00001757949450131857		0	0
21	-0.000015514664757299013				-0.000017502098747970707		0	0
22	-0.000015169235525941405				-0.000017454827750201796		0	0
23	-0.000014735665342366366				-0.000017387747729830094		0	0
24	-0.000013880141134486879				-0.00001740242402786807		0	0
25	-0.000012755728527005794				-0.00001731170085510214		0	0
26	-0.000011791676456235356				-0.000017326594247885074		0	0
27	-0.000011541373891019169				-0.000017155282908937197		0	0
28	-0.000011706248266574182				-0.000016876406433052882		0	0
29	-0.000011819091462625386				-0.000016362919732199055		0	0
30	-0.000011619384097646956				-0.000015987880334217275		0	0
31	-0.00001177955478880166				-0.000015583407775951463		0	0
32	-0.00001287980708436498				-0.000015360363603764138		0	0
33	-0.000014367827239930575				-0.0000149880517392037		0	0
34	-0.000015213081977313858				-0.000014948242092846509		0	0
35	-0.00001575080684354524				-0.000014776537786767574		0	0
36	-0.00001682976343111986				-0.000014637334579986616		0	0
37	-0.000017982525448032027				-0.000014374095892125127		0	0
38	-0.000017901723851951323				-0.000014012543270935929		0	0
39	-0.00001717880992471721				-0.000013878820476098674		0	0
40	-0.00001690828859939042				-0.000013745501403747418		0	0
41	-0.000016083368061955983				-0.000014006022875365232		0	0
42	-0.000014135733853393173				-0.000014313451161568347		0	0
43	-0.000013002239559203876				-0.000014749983747827655		0	0
44	-0.000012524821788525986				-0.000014943348469076412		0	0
45	-0.00001156015804935906				-0.000015059635899122847		0	1.7522380768575374e-10
46	-0.000011836987668628618				-0.000015281438598552244		0	4.967714156700609e-10
47	-0.000013133732491441008				-0.000015737981845356797		0	1.3798052561631025e-09
48	-0.000013931949815040867				-0.000016353433308233245		0	3.755368183089303e-09
49	-0.000015511593732031592				-0.000017002772661312004		0	1.0013904205852242e-08
50	-0.00001691402433620648				-0.00001724608885561585		0	2.6155978452568895e-08
51	-0.00001706966838158075				-0.000017232845500300686		0	6.690303037959477e-08
52	-0.000017156461848369386				-0.00001718196857726506		0	1.6753871648345076e-07
53	-0.000016080860529052443				-0.000017195199169831032		0	4.10639997283635e-07
54	-0.000014422090800339515				-0.000017097855036632414		0	9.84826442687603e-07
55	-0.0000133983635225432				-0.000015893839998393222		0	2.3103581356376246e-06
56	-0.00001233771132096162				-0.000012961136233446968		0	5.3000825064736246e-06
57	-0.000012895951975330777				-0.00000698938322121756		0	1.1885743106940239e-05
58	-0.000013879373298858466				0.0000046594098888907975		0	2.604722122241665e-05
59	-0.00001549086333160754				0.000028878712393654027		0	5.576128656706314e-05
60	-0.000016576406524762555				0.00007844125189959694		0	0.00011656796232836775
61	-0.000016791692018597315				0.00017793883102940056		0	0.0002378662266410564
62	-0.000015873927300832924				0.000371547599113356		0	0.000473607839418716
63	-0.000014513834333346187				0.0007396305349569449		0	0.0009197207717412947
64	-0.000013313155720409697				0.0014222117954180158		0	0.001741228277406054
65	-0.000013334264021294673				0.002654655344319287		0	0.0032123491500658935
66	-0.000014249965906945605				0.0048164063865584195		0	0.005772379975946346
67	-0.00001570871507240723				0.008498669269013673		0	0.010098174792455797
68	-0.0000162171382032672				0.014585766196723082		0	0.01718972653082118
69	-0.00001545706164608751				0.024341765178653677		0	0.02845794269023781
70	-0.000014830342733029855				0.039483862922880156		0	0.0457926539996826
71	-0.000013396973780943622				0.06221280486334063		0	0.07157384420826482
72	-0.000014606000164840705				0.09515049831037668		0	0.10856924210643044
73	-0.000015469314039964766				0.14111319336494355		0	0.15963443842462982
74	-0.000014897060940141649				0.20261277172827352		0	0.22709419357092434
75	-0.000015274481400748274				0.28095528842857387		0	0.3116410011849985
76	-0.000014739968636379164				0.37478113236789307		0	0.4105934721921614
77	-0.0000143418042187482				0.47804635216051294		0	0.5156178233259728
78	-0.000014939917992992657				0.578084389675159		0	0.6109816192173229
79	-0.000015111089091385255				0.6558517796110934		0	0.6752308986388832
80	-0.00001481529210804744				0.691511375946776		0	0.6894404753053079
81	-0.00001479144987992509				0.6750005380354859		0	0.6488698487678807
82	-0.00001490618214305961				0.6130698778720012		0	0.5667213165695215
83	-0.0000148996649430716				0.5247971363089512		0	0.46535835625189526
84	-0.000014868151186647749				0.4305542643209835		0	0.36470276033735355
85	-0.000014864902520450585				0.3444766652294449		0	0.276757432384782
86	-0.000014862075009822173				0.27308961334369564		0	0.20595297212395752
87	-0.000014849068125433185				0.21726748790599643		0	0.15173564154803043
88	-0.000014851127662585117				0.17485753266074394		0	0.11118553402342905
89	-0.00001485576463360061				0.14279856176778705		0	0.08091788297137885
90	-0.00001485663626318856				0.11840574043584577		0	0.058138057057654874
91	-0.000014844791210125163				0.09983269274024306		0	0.040954029968000655
92	-0.000014847041855378662				0.0859433017415602		0	0.028192427177092305
93	-0.00001485681814691886				0.07593779247327037		0	0.019033431259061873
94	-0.00001486464162793466				0.06904392027120204		0	0.012729906153517573
95	-0.000014844514569040124				0.0644368169203963		0	0.008526523131196631
96	-0.000014833133796174347				0.06134949485505327		0	0.005734144672152164
97	-0.000014824334797269856				0.059211335205014856		0	0.0038336693093983104
98	-0.000014831024201675258				0.057694229470331995		0	0.0025092873369894075
99	-0.000014814923211536879				0.056642102161347574		0	0.0015963868683512988
100	-0.000014797210539305161				0.055957525085871304		0	0.0009975872569339128
101	-0.000014796293466665111	0.0000015282560529364386	0.0000015728489759503361	0.0000015749321134739258	0.05553768061670933	0	0	0.000626985566835131
102	-0.000014821488399985316	-0.0000068462554469808645	-0.000006531895457163872	-0.00000647190528807462	0.05527737915294827	0	0	0.0004016220416102334
103	-0.000014835106732627446	-0.000012162425352346684	-0.000011698708772336919	-0.00001162212777375271	0.05510051030859811	0	0	0.00025762027926178044
104	-0.000014801443863107777	-0.000014990130960998438	-0.000014484241850895585	-0.000014399590454475253	0.05497303305531792	0	0	0.00015995715093970742
105	-0.000014838261366764693	-0.0000164095680072196	-0.00001593593013526906	-0.000015840174746081792	0.05488727897762631	0	0	9.49394850631724e-05
106	-0.000014860273724326412	-0.000017052904701553295	-0.000016702458614986648	-0.00001661288922640003	0.05483557933836386	0	0	5.56829833336242e-05
107	-0.000014838548546891595	-0.00001736148772057966	-0.000017172569461321174	-0.00001709665973377572	0.054804698418699574	0	0	3.4046369479484584e-05
108	-0.000014834189803733522	-0.00001745668922095711	-0.000017546901578582852	-0.000017506982612158772	0.05478268377030991	0	0	2.1617773409463026e-05
109	-0.000014849270831993056	-0.000017568523728014873	-0.00001793933997945585	-0.000017921185192074085	0.05476420585957063	0	0	1.324143588697646e-05
110	-0.00001484704139699533	-0.000017592527496293475	-0.000018411003277651883	-0.000018416625375008988	0.05475055590809523	0	0	7.433110125243392e-06
111	-0.00001486682706353104	-0.000017603315270717235	-0.000018979784642575437	-0.000018998685185483977	0.054741945092414465	0	0	4.0394207693333906e-06
112	-0.00001487300545742476	-0.000017758658774610914	-0.000019617439880686982	-0.000019630659288782937	0.05473717577131047	0	0	2.428747164356926e-06
113	-0.000014875006273257219	-0.00001792636121283886	-0.000020221325798305823	-0.000020195250430191103	0.054733839024060385	0	0	1.5971892555061151e-06
114	-0.000014918456953005865	-0.00001817862463897313	-0.00002062402054202328	-0.000020567309285290936	0.0547316439211175	0	0	9.604477573949e-07
115	-0.000014973013595848128	-0.00001839268436537589	-0.00002075780479132705	-0.000020626706143958562	0.05473068344611991	0	0	4.853464556364706e-07
116	-0.000015015141303906243	-0.000018378621385359284	-0.000020534736043395507	-0.000020338427959898375	0.054730794833477106	0	0	2.494620039844575e-07
117	-0.000015042866155959289	-0.000018199874473642796	-0.000020005747006973662	-0.000019794377648846284	0.05473159917624576	0	0	1.7273424554598016e-07
118	-0.000015029881376874	-0.000017479792145905226	-0.000019434259002928944	-0.000019203516784804808	0.0547325439403608	0	0	1.2432907073312016e-07
119	-0.00001504824742544486	-0.000016739593723294477	-0.000019013069656445558	-0.000018818827475355904	0.0547345700224663	0	0	6.75303911679137e-08
120	-0.000015006874371031875	-0.000015935073912842768	-0.000018859713789468047	-0.00001865493832421683	0.05473799973789889	0	0	3.091038541791491e-08
121	-0.0000149684529668348	-0.000015474124077680118	-0.000018728532175341095	-0.00001850426393566751	0.054742919335969795	0	0	2.218061867509391e-08
122	-0.000014911727594435487	-0.000015100928247011036	-0.000018211398937373335	-0.00001791623303791512	0.05474861038537879	0	0	2.0312698550961628e-08
123	-0.00001487852748395524	-0.00001464472608223022	-0.00001702979874414201	-0.000016665488110273463	0.05475532382428526	0	0	1.3542877139172127e-08
124	-0.000014877032933555134	-0.000013846439072526251	-0.000015399365221407946	-0.000015009931910850427	0.05476175971560135	0	0	7.269910340390595e-09
125	-0.000014923018434490065	-0.000012696498150138735	-0.000013945882779156649	-0.000013579012318104544	0.05476781992892761	1.9144284768568554e-10	1.9069311407715617e-10	5.691835933130385e-09
126	-0.0000149761646349722	-0.0000118501473110183	-0.000013169733733747746	-0.000012812077570450997	0.05477324950160625	6.611625830155177e-10	6.604883723282384e-10	5.5985976410433125e-09
127	-0.000015061935746338295	-0.000011682153257766559	-0.000012814677269601393	-0.000012476403575184536	0.054778190266075194	2.215056638110724e-09	2.2144809319613046e-09	4.337277759169922e-09
128	-0.000015163738971660234	-0.000011962105799970257	-0.00001220251290276475	-0.000011837213421461712	0.054783616267314705	7.196308271506524e-09	7.195672849236168e-09	2.971440038468387e-09
129	-0.000015158191058212145	-0.000012108767017307565	-0.000011067440389131433	-0.000010728415752628284	0.05479012470395016	2.2663363422048555e-08	2.266230333947128e-08	2.4979311813444482e-09
130	-0.00001512144430190765	-0.000011951210648938893	-0.000010317203464033087	-0.000009985009441729198	0.05479805110712488	6.916675582280263e-08	6.916493446029737e-08	2.288861752908211e-09
131	-0.000015064497995570525	-0.000012017668147137894	-0.000010662427500710003	-0.000010421322117551424	0.05480697364265173	2.0450331786325826e-07	2.0450141120786913e-07	1.8502571280665236e-09
132	-0.000014603155071027385	-0.000012678711095864825	-0.000011522295145907635	-0.0000113170307900895	0.05481574112275829	5.855947798616423e-07	5.855946954153035e-07	1.4478869908574055e-09
133	-0.000013740512486676293	-0.000013322675708721254	-0.000011357855690896645	-0.000011171257174147353	0.0548245283053202	1.6234437739126584e-06	1.6234477373255896e-06	1.2438975544037945e-09
134	-0.000011299332795158823	-0.0000117963986980274	-0.000009234473134930865	-0.000009037840444398038	0.05483261585346688	4.355708824996252e-06	4.355714635362329e-06	1.0792925025926436e-09
135	-0.000005276934314624171	-0.0000063903721949920556	-0.000003903255412412987	-0.000003670721595433468	0.05484040527288732	1.1305535711603198e-05	1.1305535141573064e-05	8.874057322305617e-10
136	0.000009243616555701384	0.000007026858921205248	0.000010656561680630339	0.0000110733145444325	0.05484874903568353	2.837633536634243e-05	2.8376318440131998e-05	7.355811237896859e-10
137	0.00004379408234254922	0.000040409780491260094	0.00004914438774791807	0.000050062553011639976	0.05485657958383028	6.884451275585013e-05	6.884448536730037e-05	6.311168254669042e-10
138	0.0001231927269205596	0.00011992147197764647	0.0001398228134237567	0.00014180929803057907	0.05486438542041233	0.00016137561127511912	0.00016137560179226018	5.355397514339444e-10
139	0.0002991745790511813	0.000296649709358901	0.000339697711255027	0.00034385875972958724	0.05487016784671836	0.0003653104886439662	0.0003653105294772335	4.477480469722295e-10
140	0.0006752803336657759	0.0006730934183069304	0.0007653066936390562	0.0007739155982456059	0.05487522040091854	0.0007982425712018681	0.0007982426488171712	3.793528963180748e-10
141	0.0014489186961152423	0.0014476409030939469	0.0016379798266299705	0.0016550901511298843	0.054879110607453416	0.001682837779748994	0.0016828378188702559	3.235715168026232e-10
142	0.0029798630759278882	0.002980495366864233	0.003353408862774035	0.003386118255124179	0.05488334922051949	0.0034210900337105915	0.0034210899574478454	2.7380579747937617e-10
143	0.005890763202527544	0.005892511462604874	0.006593108911062628	0.006653374584294519	0.05488827262445914	0.006703118399980987	0.006703118233325103	2.3191311371295598e-10
144	0.011204573737807436	0.011206786995231754	0.012470725237935354	0.012577418250939582	0.05489242589390532	0.01265172928265465	0.012651729167302533	1.9763907177505757e-10
145	0.020507053274375672	0.020510273993609177	0.02269462573531865	0.022875728271387036	0.05489700454501449	0.022990417450241163	0.02299041751819425	1.682120831514311e-10
146	0.036106330482107984	0.036109320756202504	0.0397259649715465	0.040020437660168884	0.05490056747329253	0.04019891616874792	0.0401989164020803	1.4297843464738946e-10
147	0.06112373436642855	0.0611254926093993	0.06685864580529026	0.06731631612813144	0.054903927281290635	0.0675857423085718	0.06758574256277455	1.2187771625260524e-10
148	0.09941318187524761	0.09941411115693714	0.10809128422026879	0.10876924009828548	0.054909576874245386	0.1091603932730546	0.1091603933620061	1.0396482286179065e-10
149	0.15514373322746605	0.15514292386985085	0.16762920557458932	0.16858164888288124	0.05491471529247208	0.16912344111018468	0.1691234409323592	0
150	0.2318026961098924	0.23180054320419613	0.2487365575017454	0.24999422665814425	0.05491892836020018	0.2506981277103965	0.2506981272212331	0
151	0.33027380770925296	0.3302715358715729	0.3515363396419829	0.353069205846922	0.054923699065948656	0.3539119444726869	0.35391194404083504	0
152	0.4456506750334188	0.4456483150529877	0.4694355202635023	0.4710979196449335	0.05492774515083801	0.47199161400027567	0.4719916140222514	0
153	0.5631564633289289	0.5631552562268043	0.5848168325181758	0.58629752432636	0.05493124908030135	0.5870657338305062	0.5870657343711476	0
154	0.6562699666828817	0.6562703773336217	0.6681035279032004	0.6689675024858993	0.05493483449875551	0.669380510811725	0.6693805110735215	0
155	0.6942425734852009	0.6942439909891851	0.6883581481592478	0.688277543217358	0.054937147090277666	0.6881813944902047	0.6881813945215547	0
156	0.6614686874087033	0.6614711832345846	0.6349535761389136	0.6339777899577795	0.05493842336831653	0.6334315490517911	0.6334315496217602	0
157	0.5710680136592978	0.5710700334775574	0.5275910610260514	0.5261033545666641	0.05493928615174115	0.5253343945712056	0.5253343951306815	0
158	0.45438080861167895	0.4543818165698368	0.4004750276719208	0.39889799561929334	0.05493947821345571	0.3981339365793648	0.3981339362543822	0
159	0.34035485161406226	0.34035427190933615	0.28158778870935064	0.28019258812560227	0.054938947613074426	0.27956763853952216	0.27956763759884373	0
160	0.24553403443106514	0.2455322559555832	0.18535049933489767	0.18424376765239875	0.05493779251132906	0.18379808847890547	0.1837980881741624	0
161	0.17500699812880122	0.17500501372291083	0.11513938525054983	0.11431970232847034	0.05493627392185105	0.11403719269099251	0.11403719308722529	0
162	0.12686485870998587	0.1268638239478622	0.06802049707741029	0.0674347445508327	0.05493435107856881	0.06727415363404694	0.06727415398728782	0
163	0.0961951696458786	0.0961955102867188	0.03854267251473496	0.03812406599176843	0.05493198470475748	0.03804239255746891	0.03804239256124865	0
164	0.07769835399873776	0.07769994185118397	0.021131844804844813	0.020821121597357134	0.05492953812642859	0.02078435135878208	0.02078435119182892	0
165	0.06701084916054069	0.06701243355340808	0.011283829280828966	0.01103760343895141	0.05492690058232311	0.011024391836019248	0.01102439178682768	0
166	0.06105893124512379	0.061059535496006415	0.00588093151173022	0.005671169259794148	0.054924171462956944	0.005670663164354883	0.005670663176552418	0
167	0.05787353323732247	0.05787270280238675	0.002992909082874168	0.0028031477920505143	0.05492123005575798	0.002809971826021926	0.0028099718919358807	0
168	0.05624730736000423	0.05624590291384218	0.0015002501144090602	0.0013213514477078414	0.05491847708084116	0.0013326811365772379	0.001332681152827045	0
169	0.0554572942445503	0.055456531796981304	0.0007668874558413169	0.0005935296211293378	0.05491544523238931	0.0006061047935131542	0.0006061047665011088	0
170	0.05508846802523515	0.05508850511769835	0.0004263719779604297	0.0002557808178565296	0.054912655132233465	0.00026830160351155874	0.00026830158393829906	0
171	0.05492313915229376	0.0549245337318672	0.0002759168027069714	0.00010655210683627181	0.054909756965985324	0.00011773055294253543	0.00011773056661817938	0
172	0.05485557284156212	0.05485584307393923	0.00020848726825713204	0.00003972665902408912	0.054907018300023494	5.1113527260129854e-05	5.1113536549837746e-05	0
173	0.05483548639602956	0.054834941444905944	0.00017723508132003185	0.000008683766262798653	0.05490436357850981	2.128783102538223e-05	2.128782181133604e-05	0
174	0.05483618812450475	0.05483610360246269	0.00016439035100854205	-0.00000400761018064244	0.054901859687506854	8.259990474129841e-06	8.259987562334037e-06	0
175	0.054844089785535816	0.05484364556564465	0.00015859730971866381	-0.000009620308094593355	0.05489942735657215	3.0617075249400605e-06	3.06170777010506e-06	0
176	0.05485310821391759	0.05485315652348394	0.00015677685545842368	-0.000011267979414503193	0.05489710164246406	1.1862715213750707e-06	1.1862712966798084e-06	0
177	0.05486171042947244	0.05486224107526956	0.00015674013519653696	-0.00001106942926716592	0.054894983866272826	4.903043601955925e-07	4.903030449698864e-07	0
178	0.054869052804369184	0.05486892483623436	0.00015567223910431527	-0.00001176744979418387	0.054893158171898326	1.8657332222227208e-07	1.8657179039205385e-07	0
179	0.054875017044124216	0.054874725667094115	0.00015483046102361675	-0.000012342025844561122	0.05489151489807104	5.704865292666117e-08	5.704800751238359e-08	0
180	0.05487967562118043	0.0548796667120367	0.00015491748791232607	-0.000012059563290853226	0.05489011122878855	1.7065690041673243e-08	1.70650411718265e-08	0
181	0.05488355799733542	0.05488370511790035	0.00015491840805549606	-0.000011915836077111552	0.054888739135677295	8.401437850968918e-09	8.400585699286367e-09	0
182	0.05488735384949364	0.05488734293175178	0.0001547161893922927	-0.000011983488129349573	0.05488754972302293	4.393029273686011e-09	4.392270130937348e-09	0
183	0.054891052818376765	0.054891118363618	0.00015470190993017996	-0.00001196036405828882	0.054886344738082085	1.455149223339447e-09	1.4544733611954186e-09	0
184	0.054894519371781775	0.05489447044741762	0.00015486063880224	-0.000011882225740181274	0.054885403653571224	4.6256977415115585e-10	4.6187666191688237e-10	0
185	0.05489764808734192	0.05489770351771818	0.00015512633548993293	-0.000011789345551918573	0.05488443730922174	4.125581820613178e-10	4.1186198895815096e-10	0
186	0.054900182740904774	0.05490021278170569	0.00015550888972336308	-0.000011688477873778025	0.054883503246484444	3.3610811356332704e-10	3.3542796318286605e-10	0
187	0.05490196188631674	0.05490188070544107	0.00015588151795593863	-0.000011589021825395007	0.054882666202888744	1.9515966620531344e-10	1.9447261856431197e-10	0
188	0.05490298429055679	0.05490290591371945	0.00015624359738780624	-0.000011488991956978833	0.05488181229573329	1.2636282298306156e-10	1.2567089036075174e-10	0
189	0.054902973780434725	0.054902843206895285	0.00015666324096583195	-0.000011385077228628915	0.05488107584353734	1.011829509067752e-10	1.0048339937895889e-10	0
190	0.05490215536193696	0.05490208651464827	0.0001570500633260863	-0.000011224003661269855	0.05488035948647442	0	0	0
191	0.054900392658754474	0.054900355517500485	0.00015734981377410473	-0.000011074754229900563	0.05487981736395635	0	0	0
192	0.0548980768466238	0.05489812234585387	0.00015762637628620457	-0.000010945714013277374	0.0548791901807992	0	0	0
193	0.054895313705126667	0.05489534890957254	0.00015784598572271547	-0.000010813196961056981	0.05487858450372321	0	0	0
194	0.054892694308325496	0.0548927578100744	0.00015806510414576036	-0.00001072729558343477	0.054878059998924575	0	0	0
195	0.054890195930951416	0.05489020198556922	0.00015824038393699724	-0.000010639363704476046	0.05487752508389572	0	0	0
196	0.054887962810388144	0.054888036179253516	0.00015841943858728447	-0.000010597967867551072	0.054877214183445794	0	0	0
197	0.054886173852427625	0.05488629593532622	0.00015858044908501068	-0.000010551360310084856	0.054876819357586315	0	0	0
198	0.05488484929092485	0.05488502259308854	0.00015865980963458703	-0.00001052181854349632	0.05487664736863623	0	0	0
199	0.05488408280136149	0.05488420189385282	0.0001587771756894063	-0.000010498472801434566	0.054876465500843616	0	0	0
200	0.054883848525169004	0.054883851883553186	0.00015887541012725437	-0.000010451253924015358	0.05487632960347365	0	0	0
201	0.05488401475702226	0.054884054415111225	0.00015883738102602518	-0.000010461594281335751	0.05487637286411469	0	0	0
202	0.0548848565452809	0.05488492031555085	0.00015880169604964856	-0.000010514868846914216	0.05487645939942548	0	0	0
203	0.05488623005984003	0.05488626484401453	0.0001586960407367749	-0.000010530898764724017	0.054876691823961474	0	0	0
204	0.05488800164101319	0.054888061689747414	0.0001585746839645602	-0.000010593398744790372	0.05487699516009319	0	0	0
205	0.054890213091716475	0.05489030625810247	0.00015832096414339358	-0.000010627875518823271	0.05487731928701142	0	0	0
206	0.054892848100024635	0.05489280305528292	0.0001581566931600914	-0.000010706589573430958	0.05487783638761251	0	0	0
207	0.05489551529624431	0.05489555471517556	0.0001579761336782115	-0.000010768488064569204	0.0548784052644669	0	0	0
208	0.05489824330976577	0.05489828477865462	0.00015766765290640972	-0.000010869842042168787	0.054878952460683986	0	0	0
209	0.0549005965008587	0.05490067063544962	0.00015733645935245288	-0.0000109853705384938	0.05487961610800908	0	0	0
210	0.054902354016177726	0.054902335895244625	0.0001570017789483541	-0.000011084047552040177	0.05488030484066647	0	0	0
211	0.05490304048873132	0.054903026757495116	0.0001566522520584368	-0.000011219473750614939	0.05488106189485456	1.0094504399038584e-10	1.0031152297695911e-10	0
212	0.05490297358990287	0.05490292269777547	0.00015631894621530307	-0.000011329684996147504	0.05488181476177041	1.2611028887832276e-10	1.2548460881500745e-10	0
213	0.05490191460272137	0.05490178680692474	0.0001558601491767203	-0.000011446237037665563	0.05488267047702923	1.9488989588811734e-10	1.9427112696313031e-10	0
214	0.05490020435046865	0.05490011968757112	0.00015553454940198108	-0.000011531700586486782	0.05488351938500245	3.35815736329792e-10	3.35201949530628e-10	0
215	0.05489750601492184	0.05489748995330247	0.0001550831448395018	-0.000011620842047588287	0.05488453891256265	4.122439195564098e-10	4.116189750158483e-10	0
216	0.05489445487714091	0.0548945275142558	0.00015488433153648673	-0.000011710839580000854	0.05488532710813869	4.622370819440391e-10	4.616208110208575e-10	0
217	0.054891027966057715	0.054891113665868865	0.00015464042107898868	-0.0000118772699633507	0.05488639393557716	1.4547965332400992e-09	1.4541963189174112e-09	0
218	0.054887332172193395	0.05488732671740039	0.00015476697006189255	-0.000011934354169629291	0.05488742190298351	4.3926561277274345e-09	4.391967289851806e-09	0
219	0.05488352528568495	0.0548835647626178	0.00015494603566508502	-0.000011864062251482066	0.05488857767250528	8.401052103979012e-09	8.400273934783264e-09	0
220	0.05487956017848915	0.05487959059462644	0.00015497982174755842	-0.000012020919622934834	0.05488991437566426	1.706528977851729e-08	1.7064711782532882e-08	0
221	0.054874947874063884	0.0548746649854997	0.00015489803624481324	-0.000012329736158320226	0.05489140337530303	5.70482317358012e-08	5.704766350977941e-08	0
222	0.05486919701404075	0.05486906115914682	0.0001558101213941926	-0.000011765163205737506	0.0548930680867753	1.8657286367240733e-07	1.8657142664135762e-07	0
223	0.05486182257485782	0.05486234089527847	0.00015676064160066727	-0.00001103558755642664	0.05489514163330912	4.903038457459985e-07	4.903026701585933e-07	0
224	0.05485324380415604	0.05485337687974172	0.00015676453931490197	-0.000011274893976329081	0.05489712627755469	1.1862709451831988e-06	1.1862709040216801e-06	0
225	0.05484395681984176	0.054843594620798644	0.00015856760467326814	-0.000009658093175976545	0.05489951748035894	3.0617069492200333e-06	3.0617073626948432e-06	0
226	0.05483611937291166	0.05483599877378387	0.0001643289777014112	-0.000003976767503216516	0.05490191527132278	8.259990019396368e-06	8.259987140893377e-06	0
227	0.05483545404418316	0.05483486715091633	0.00017720806286321278	0.000008701622319223778	0.054904407888976936	2.128783087063102e-05	2.128782136917584e-05	0
228	0.054855612170496906	0.05485582753273552	0.00020845781540507202	0.00003970955734650117	0.05490721685519634	5.111352755726717e-05	5.111353608958091e-05	0
229	0.05492316470359053	0.054924607791706395	0.00027591199973123204	0.00010655083310083524	0.054909894698912165	0.00011773055372137076	0.00011773056613800792	0
230	0.055088606043630514	0.055088665587495186	0.00042639846917952307	0.00025580971372403394	0.054912697828982365	0.0002683016046356457	0.00026830158344134936	0
231	0.05545740910510284	0.055456650874699795	0.0007668860115915416	0.0005935665054381811	0.054915572564360984	0.0006061047947725356	0.0006061047659852159	0
232	0.056247649247392395	0.056246182756112956	0.0015002537166283747	0.0013213458817395995	0.05491839234681346	0.001332681137868122	0.0013326811522954285	0
233	0.05787356339579043	0.0578727388960963	0.0029928682812364743	0.0028030824901559004	0.05492127751764321	0.0028099718275814006	0.0028099718913870697	0
234	0.0610590458085927	0.06105962329971003	0.005880912675251829	0.005671114319842463	0.0549241861141664	0.005670663166924453	0.005670663175984969	0
235	0.06701077726396082	0.06701243816728947	0.011283770963968542	0.011037490623858878	0.05492680249397622	0.01102439184073356	0.011024391786250712	0
236	0.07769842705197147	0.07770004347725865	0.02113179726629079	0.02082106382563488	0.05492949158809968	0.020784351366495313	0.0207843511912328	0
237	0.09619527421924583	0.09619562807676434	0.038542662778012785	0.03812408419708281	0.05493208418457289	0.03804239256755315	0.03804239256064053	0
238	0.1268651760718736	0.126864037857282	0.06802050467658079	0.06743471954450628	0.054934313455221165	0.06727415364328773	0.06727415398665733	0
239	0.1750073573781568	0.17500532676826402	0.1151394451740974	0.11431973327674315	0.054936415662661095	0.1140371926937633	0.1140371930865719	0
240	0.24553457891454217	0.24553278242383642	0.1853505696378009	0.1842437627237214	0.0549380086479999	0.18379808846966614	0.18379808817348084	0
241	0.3403555574154747	0.34035499763373456	0.28158789845965876	0.28019254959724443	0.05493919634381497	0.27956763851711947	0.2795676375981475	0
242	0.4543815112134029	0.45438268401011817	0.40047513558348347	0.39889795753637525	0.05493983507613606	0.39813393655019175	0.39813393625365867	0
243	0.5710687626823006	0.5710708671675969	0.5275911413526841	0.526103320622235	0.05493945896661831	0.5253343945468372	0.5253343951299472	0
244	0.6614692152320041	0.6614717226513033	0.6349536561837057	0.6339777669275318	0.05493838024093038	0.633431549038824	0.6334315496210186	0
245	0.6942425885077044	0.694244059357927	0.6883580971871563	0.6882775288824675	0.05493700822461213	0.6881813944817374	0.6881813945208027	0
246	0.6562694029608203	0.6562698373732888	0.6681034170962684	0.6689674336430069	0.05493438369750117	0.6693805107973043	0.6693805110727586	0
247	0.5631556870757002	0.5631545453027759	0.5848167231209985	0.5862975201618117	0.054930885379739045	0.5870657338140531	0.5870657343703741	0
248	0.4456497853269427	0.44564753670259205	0.4694353986669346	0.4710979115429045	0.054927636173079525	0.4719916139954875	0.4719916140214655	0
249	0.3302729465447149	0.33027072047438205	0.35153617716661545	0.35306916955878387	0.05492366282003791	0.353911944484252	0.3539119440400258	0
250	0.23180199180940358	0.23179981209780148	0.24873639000524772	0.24999413865799702	0.054919143664807504	0.25069812772861844	0.25069812722040774	0
251	0.15514321196302014	0.15514243819432472	0.1676290492762229	0.168581582953309	0.05491482169223594	0.16912344112187522	0.16912344093151666	0
252	0.09941291571234562	0.09941373865531604	0.10809120951215685	0.10876918551526839	0.05490984239432824	0.10916039327357131	0.10916039336113997	1.0223896729222304e-10
253	0.0611235779813015	0.06112520314710976	0.06685856401509804	0.06731627846422143	0.05490425916375735	0.06758574230317473	0.0675857425618851	1.201170135578522e-10
254	0.03610619467175982	0.03610912989426489	0.039725943168707215	0.04002042780293198	0.05490063867926713	0.04019891616450928	0.04019891640117579	1.4118645141891761e-10
255	0.02050698583912046	0.020510136789138933	0.02269458530835	0.02287570172855316	0.054896710227605325	0.022990417448899444	0.02299041751726788	1.6638275479596842e-10
256	0.011204448517972601	0.011206659411464093	0.012470674143671034	0.012577374758606027	0.05489209381401229	0.012651729281469556	0.012651729166362799	1.9578177967716215e-10
257	0.005890730403239494	0.005892486382106196	0.0065930688457136455	0.006653333586374377	0.05488805241068953	0.00670311839717222	0.006703118232369881	2.3002824645068642e-10
258	0.0029798698139584384	0.002980526508897949	0.0033533813425057346	0.003386090803158548	0.054883018190661284	0.003421090030693519	0.003421089956481868	2.7189059337295873e-10
259	0.001448970302251995	0.0014476966539254815	0.0016379673230128844	0.001655073811330593	0.05487900001519923	0.0016828377784655901	0.0016828378178977282	3.2163680052654797e-10
260	0.0006752926024045786	0.0006731354030272835	0.000765304519495344	0.0007738950943824985	0.05487527782709786	0.0007982425714013891	0.0007982426478261168	3.7738402680620453e-10
261	0.0002991554172616373	0.0002967416009245355	0.00033969616812390413	0.00034385283543431067	0.05487044794818978	0.00036531048862945004	0.00036531052846545953	4.457455377027131e-10
262	0.00012317107009908457	0.00012000995190486474	0.00013983091338495846	0.000141813482281275	0.054864384829843876	0.0001613756101803282	0.00016137560076974478	5.335109437565322e-10
263	0.00004376120670002148	0.00004048086692673425	0.000049122360478479066	0.000050084103778436084	0.05485652327987742	6.884451109184786e-05	6.88444843299496e-05	6.290575699230416e-10
264	0.00000927477754923689	0.000007121746462987466	0.000010639638104159577	0.000011077009846260921	0.05484855497815748	2.8376333829210898e-05	2.8376317384282146e-05	7.33488672577387e-10
265	-0.000005321235028665772	-0.00000631378829316076	-0.000003902810762498876	-0.00000366740704918489	0.054840382355939396	1.1305534400748996e-05	1.130553407018009e-05	8.852803351500071e-10
266	-0.000011249108185465428	-0.000011675354629051005	-0.000009229820586945103	-0.000009019698857040681	0.05483252658251617	4.355707532960329e-06	4.3557135489952215e-06	1.077134034743743e-09
267	-0.000013621414701667223	-0.000013226820915535065	-0.000011355495242892921	-0.000011156325831138125	0.054824466291102145	1.6234424350114462e-06	1.6234466328757247e-06	1.2417048361745842e-09
268	-0.000014600131371431124	-0.000012684985423352946	-0.000011532502530789412	-0.000011329806213114524	0.054815880567051306	5.855934371579163e-07	5.855935701348791e-07	1.4456582181354705e-09
269	-0.000014977864618848091	-0.000011968032144815677	-0.000010673343333308938	-0.00001041752856659195	0.05480713374284257	2.045019750346322e-07	2.045002708422894e-07	1.8479993368902825e-09
270	-0.000015135345678263246	-0.000011906373805575798	-0.00001033401330133299	-0.000009990433864570658	0.054798345570154894	6.91653827822325e-08	6.916378077204133e-08	2.286574582455181e-09
271	-0.00001523956521291836	-0.000012139590796614308	-0.000011078475189552073	-0.000010724388572372345	0.05479020220047878	2.2661959933611975e-08	2.2661126211631633e-08	2.495603793062351e-09
272	-0.000015170771290234919	-0.00001196329067902624	-0.000012206822928212402	-0.000011844559384854847	0.054783499970787936	7.1948962343526546e-09	7.194478485184064e-09	2.9690806896409683e-09
273	-0.000015060307257785954	-0.00001167989030670391	-0.000012806586926691899	-0.000012473041390750894	0.05477804474193046	2.2136307925579857e-09	2.2132682353515065e-09	4.334887226953299e-09
274	-0.000015017241270259829	-0.000011858015444177195	-0.000013173295195262336	-0.000012814670577704357	0.05477305267527553	6.597210416847687e-10	6.59265447788826e-10	5.596179519784528e-09
275	-0.000014860684421469372	-0.000012672562719376335	-0.000013900909878766798	-0.000013553023267331987	0.054767958933497646	1.8998642936640664e-10	1.8945710278384098e-10	5.6893906946742234e-09
276	-0.000014891636025957111	-0.000013845135014983745	-0.00001537307150022149	-0.000015006622012272985	0.05476187557201935	0	0	7.267434529167893e-09
277	-0.000014788633233661641	-0.000014560712071981508	-0.000017009829060318782	-0.000016671661327447018	0.05475531237805392	0	0	1.3540364565689522e-08
278	-0.000014901454019042304	-0.000015034507803338149	-0.000018206670770973266	-0.000017923729697402746	0.05474874816061981	0	0	2.0310152296088013e-08
279	-0.000014924958212744754	-0.00001541094625125139	-0.00001871641938296087	-0.000018492900270186685	0.0547428180203534	0	0	2.2178039377207526e-08
280	-0.000014959235388259384	-0.000015901390728587095	-0.000018843718856950686	-0.000018643866425610556	0.054738255018690035	0	0	3.090777077330298e-08
281	-0.000014989051565619804	-0.000016713283460464967	-0.000018988909875103377	-0.00001881419704596876	0.05473486260890165	0	0	6.752774085738711e-08
282	-0.000015018394003391	-0.000017452379569876664	-0.0000194147138391082	-0.00001920331908754347	0.05473267446107291	0	0	1.2432638507586802e-07
283	-0.0000150121404434711	-0.000018090890226793443	-0.00001998135936556733	-0.00001977931980289005	0.05473155816966643	0	0	1.7273153408992048e-07
284	-0.000015018548769396567	-0.00001843205504932499	-0.000020517324279434312	-0.00002034332154289553	0.05473077377770795	0	0	2.494592617197089e-07
285	-0.00001492952808739012	-0.000018393792086082716	-0.00002074577815491807	-0.000020627825695812563	0.054730585874323126	0	0	4.853436774421294e-07
286	-0.000014938367370279093	-0.0000182132356464082	-0.000020639459746701894	-0.000020572729558604452	0.05473155690760885	0	0	9.604449522082614e-07
287	-0.000014892663091514713	-0.00001797258678724878	-0.000020225901747134012	-0.000020192368388544102	0.05473373423194322	0	0	1.5971864218838894e-06
288	-0.00001488303243661615	-0.00001777980203243601	-0.000019628327302262383	-0.000019631779415843487	0.054736958682545855	0	0	2.4287443119302976e-06
289	-0.00001484899411899332	-0.000017593084709277562	-0.000018991605260573752	-0.000019001258970724466	0.054741968994086135	0	0	4.039417888831998e-06
290	-0.000014872222394379797	-0.000017563840587805912	-0.000018413439474992965	-0.000018426024516626782	0.05475048038564356	0	0	7.4331072115324526e-06
291	-0.000014857589224467893	-0.000017543696737107317	-0.000017918759049911914	-0.000017906356973851345	0.054764168057898965	0	0	1.3241432933866482e-05
292	-0.00001483793986858939	-0.00001746684743830773	-0.00001754076261176185	-0.000017491831796903612	0.05478259336705618	0	0	2.1617770411125337e-05
293	-0.000014819348206060456	-0.000017377406779595095	-0.000017144884501510416	-0.00001708833665182985	0.054804623324433366	0	0	3.404636644173398e-05
294	-0.000014821056818090095	-0.00001704655309883729	-0.00001669045442601047	-0.000016605734426772267	0.05483539399191133	0	0	5.56829802556974e-05
295	-0.000014834341563824127	-0.000016412372995988633	-0.00001591655288195326	-0.000015839970437150908	0.05488732150973248	0	0	9.493948191037493e-05
296	-0.000014840372975874483	-0.000014970731810684534	-0.000014473711185833404	-0.000014393235831480777	0.05497298336661112	0	0	0.00015995714766649238
297	-0.000014823921854020816	-0.0000121683789951893	-0.00001169782872312286	-0.000011603940675827817	0.05510051423082468	0	0	0.00025762027588951963
298	-0.000014823832935412229	-0.00000687424300212236	-0.000006525541125124157	-0.000006466579650303561	0.0552773390340172	0	0	0.0004016220382236507
299	-0.000014798599150392389	0.0000015431343085084426	0.0000015707491850466826	0.0000015767769934310616	0.0555376358778918	0	0	0.0006269855635431115
300	-0.000014821792008401502				0.05595755737939272		0	0.0009975872537518748
301	-0.000014806590912852524				0.056642010849162386		0	0.0015963868652290325
302	-0.000014836102149196062				0.05769425358699444		0	0.0025092873339112864
303	-0.00001483255996002908				0.05921139455116206		0	0.003833669306468973
304	-0.00001485168985942975				0.061349619248483894		0	0.005734144669416658
305	-0.000014828022278798314				0.06443702504744911		0	0.008526523128345537
306	-0.00001487848402464964				0.06904407541561657		0	0.01272990614986702
307	-0.000014831625020750305				0.07593796424723555		0	0.019033431254188604
308	-0.000014864741987100083				0.0859435164182701		0	0.02819242717155307
309	-0.000014841464094764167				0.09983283553078834		0	0.04095402996332831
310	-0.00001487397161338555				0.11840599676907784		0	0.05813805705518288
311	-0.000014840929608656017				0.14279874380628738		0	0.08091788297084634
312	-0.000014860275548575497				0.1748576683107347		0	0.11118553402258353
313	-0.00001483241110990241				0.21726769399537665		0	0.15173564154410618
314	-0.000014863342674323321				0.2730899788371074		0	0.2059529721162176
315	-0.000014816557550201281				0.34447706719084414		0	0.2767574323761113
316	-0.000014843420310745037				0.4305545937416643		0	0.36470276033232424
317	-0.000014853736429870645				0.5247977608535241		0	0.46535835625192845
318	-0.000014863501131834322				0.6130705488600932		0	0.5667213165707837
319	-0.000014756042391553259				0.675001005251611		0	0.6488698487663401
320	-0.000014806591637467337				0.6915113766534104		0	0.6894404753022552
321	-0.000015092493764704007				0.6558514160980351		0	0.6752308986366151
322	-0.000014986500273025949				0.5780837144486453		0	0.6109816192138597
323	-0.00001433702788491975				0.4780455626683511		0	0.515617823319995
324	-0.000014748131297190326				0.37478049251130247		0	0.4105934721863268
325	-0.000015242664935660732				0.28095473971609575		0	0.3116410011807712
326	-0.000014916933085903916				0.20261239971869754		0	0.22709419356618915
327	-0.000015451584236450544				0.14111273883290765		0	0.1596344384182884
328	-0.000014627333697350697				0.09515022502067852		0	0.10856924210095714
329	-0.000013382871425451914				0.06221246837944025		0	0.07157384420569138
330	-0.000014858320106295175				0.03948371740245343		0	0.04579265399821883
331	-0.000015430610184483107				0.024341840924218955		0	0.028457942686954826
332	-0.000016250118653873824				0.01458576039134711		0	0.017189726525588755
333	-0.000015702538877240824				0.008498734173257055		0	0.010098174787158909
334	-0.000014281526742127015				0.004816535848218909		0	0.005772379971428224
335	-0.000013311814942976175				0.0026546862442226593		0	0.00321234914571826
336	-0.000013299840574090838				0.0014222661659072378		0	0.0017412282728553052
337	-0.000014475666624505501				0.0007396352137902101		0	0.0009197207672946989
338	-0.000015885941156285055				0.0003715201809821461		0	0.0004736078351877532
339	-0.000016765206880930972				0.00017781660391716358		0	0.0002378662223208594
340	-0.000016592965195932896				0.00007841085601315023		0	0.00011656795776214535
341	-0.000015446175224573255				0.000028794336939863552		0	5.5761281917934835e-05
342	-0.000013904362678104909				0.000004676595252342541		0	2.6047216604985213e-05
343	-0.000012893367914587617				-0.000006963985412902773		0	1.1885738482333985e-05
344	-0.000012367378480857005				-0.000012903141983058863		0	5.300077837194772e-06
345	-0.000013403283938492883				-0.000015828061972644747		0	2.3103534386587077e-06
346	-0.000014435175874488726				-0.000016958806857869657		0	9.848217208396903e-07
347	-0.000016030882347833897				-0.000017171813100375077		0	4.106352352456488e-07
348	-0.000017134762800727343				-0.000017166321255798755		0	1.67533914588458e-07
349	-0.0000170624390379015				-0.000017247846532481015		0	6.689819388727702e-08
350	-0.000016940550246591357				-0.000017260125412699168		0	2.6151109250305282e-08
351	-0.00001550754637361096				-0.000017033392752732746		0	1.0009000503408139e-08
352	-0.000013979903831479179				-0.000016376837253917476		0	3.750439014904572e-09
353	-0.000013141518840603661				-0.00001579185054119414		0	1.3748440996774747e-09
354	-0.000011858917339943598				-0.00001526478575401835		0	4.917809909299464e-10
355	-0.000011572473392923444				-0.000015027787371099666		0	1.7021221931923236e-10
356	-0.000012547061189069342				-0.000014850265132093643		0	0
357	-0.000013009036316208311				-0.000014624660444564896		0	0
358	-0.00001417637537955152				-0.000014343462709481836		0	0
359	-0.00001609046389530744				-0.000014015781104492753		0	0
360	-0.000016959277754483026				-0.00001374995588422634		0	0
361	-0.00001720105390562443				-0.000013812032284052367		0	0
362	-0.000017960920153825555				-0.000014038960508430676		0	0
363	-0.000018007548301876564				-0.00001433505715524308		0	0
364	-0.000016885357476487117				-0.000014560136222113718		0	0
365	-0.000015767200761032663				-0.000014678079180388548		0	0
366	-0.000015232376311152818				-0.000014880289231036792		0	0
367	-0.000014358102028794173				-0.000014974816090682075		0	0
368	-0.000012904233546134902				-0.00001524306252999319		0	0
369	-0.000011789149379271002				-0.000015631312788186302		0	0
370	-0.000011651683104324517				-0.000015899115873213576		0	0
371	-0.000011800166352729513				-0.000016369810277874763		0	0
372	-0.000011714232397166957				-0.00001680603503863287		0	0
373	-0.000011514809827278816				-0.00001707230095866763		0	0
374	-0.000011810005337231644				-0.00001736428784648858		0	0
375	-0.000012761000279443158				-0.000017379943002771014		0	0
376	-0.000013874854662684899				-0.00001745765082569739		0	0
377	-0.000014711838706257807				-0.00001738493040771838		0	0
378	-0.00001515755582613687				-0.000017506348958515328		0	0
379	-0.000015487331935876147				-0.00001753224485548377		0	0
380	-0.000015998580950971064				-0.00001759642961657315		0	0
381	-0.000016758021903276465				-0.000017743769614331217		0	0
382	-0.000017535612779603915				-0.000017750345983141846		0	0
383	-0.00001815105279909246				-0.000017844578510103903		0	0
384	-0.000018438733136200147				-0.00001795739816984332		0	0
385	-0.00001839531527092486				-0.000017970339603282093		0	0
386	-0.000018221069068263818				-0.00001807970089835742		0	0
387	-0.00001797971469473525				-0.00001804807260095964		0	0
388	-0.00001781351276668175				-0.000018033853187437998		0	0
389	-0.000017670921091408887				-0.000017971232982513796		0	0
390	-0.000017598120382281146				-0.000017908362394597477		0	0
391	-0.000017540654711004078				-0.00001782816030759804		0	0
392	-0.000017506241019663027				-0.00001767369374906791		0	0
393	-0.000017369024358934726				-0.000017490452593110772		0	0
394	-0.000017082339749480147				-0.000017125637690823536		0	0
395	-0.000016397479963653483				-0.00001645488296936337		0	0
396	-0.000015001880792300804				-0.000014990593948230324		0	0
397	-0.00001216046216824529				-0.000012184423589731153		0	0
398	-0.000006868131596088345				-0.0000068954649404401325		0	0
399	0.0000015278814437733046				0.0000015553801127679567		0	0


==> anc/figure7Left.txt <==
"position"	"IR_d6"	"IR_d8"	"IR_d10"	"UV_d6"	"UV_d8"
0.5				-0.000030331188182408653	-0.000028849529761565407
1	-0.000002640266823727977	-0.0000026059402423728173	-0.000002626735541966241	0.0000014549732632040957	-1.346654903144895e-7
1.5				0.00000647627689964736	0.0000070220478813887155
2	5.80058017174423e-7	5.829077605046251e-7	6.266408751898211e-7	0.000007104953682723902	0.000006246792789266209
2.5				0.000005045045831320039	0.00000504814270296805
3	9.89279824059608e-7	9.496839231681875e-7	9.620968651757877e-7	0.0000036871774047320116	0.000003888935321771925
3.5				0.0000016960331938875584	0.0000022106414943046104
4	5.691382126693512e-7	5.537167735436554e-7	5.783054719543657e-7	0.00000270218343034756	0.0000017091151209847055
4.5				9.303228605261893e-7	0.0000011081585187255882
5	2.652676096559503e-7	2.8124375583971073e-7	2.7173098404720264e-7	2.9867099193836566e-7	7.579780700872618e-7
5.5				6.292858105716448e-7	6.868463935383318e-7
6	1.5152324617240254e-7	1.5934652142224337e-7	2.1827531071494377e-7	3.8925391532274034e-7	-2.5192129715634337e-8
6.5				2.1873343181155747e-7	0.000001242289272340713
7	3.979018181610172e-8	6.05513005291769e-8	3.5055199965050576e-8	6.104584082677889e-7	-4.136637326013215e-7
7.5				-1.6108487610466682e-7	4.1691739660620897e-7
8	3.261564507361925e-8	6.373390526448475e-8	3.987525687421112e-8	-5.698687175481609e-7	-1.4906103462664078e-7
8.5				0.0000011694057575617478	4.5128356029877637e-7
9	4.330120295659157e-8	3.693438488383549e-8	4.893412786088902e-9	-1.213491924723087e-7	-1.2726709552879356e-7
9.5				-3.9827079945098376e-7	7.345709316375348e-7
10	1.1817266720726138e-8	2.6314902701329856e-8	7.00771565220748e-8	2.5078457088767436e-7	-8.280033534369124e-7
10.5				3.145160913931022e-7	5.487610033050316e-7
11	5.347121012633238e-8	3.947849569474471e-8	5.636921773799486e-8	8.947615137699927e-7	-6.918166426395089e-7
11.5				-0.000001319564659318928	8.346125923708314e-7
12	-2.6442465994591657e-8	-3.88266757633815e-8	5.48807368438986e-8	8.490644938241587e-7	-8.976092553680814e-7
12.5				5.525507162928989e-7	6.81368099719748e-8
13	5.745225217790306e-8	-4.65097893531663e-9	-1.1645356567946408e-8	-2.9763957476447445e-7	5.677795340552905e-7
13.5				-3.151386827049407e-7	-1.1333472160757196e-7
14	-1.6328848717606093e-8	-5.261471092143921e-8	-1.7972302213120628e-7	7.213802404315572e-7	3.786922460058406e-7
14.5				-2.446353826179859e-7	3.39482042477357e-8
15	4.7809728398462426e-9	-7.911291399764764e-8	-8.834761666687285e-8	3.2991340637167355e-7	2.2686279521622055e-7
15.5				-2.2181844805402307e-7	3.4448713703838507e-7
16	-6.731219093225604e-8	-3.967663098070062e-8	-5.693472737711147e-8	6.504386109718041e-7	-8.491512200059503e-7
16.5				-6.761002682154071e-7	-5.8632457111684744e-8
17	-9.494489594530364e-8	5.588541740486619e-9	-4.677181975054623e-9	-1.1432411994860558e-7	-6.108283301387019e-8
17.5				8.73189298644661e-7	-6.459987806906042e-7
18	4.646907159067126e-8	8.818844388081004e-8	7.316466266171773e-8	-0.000001209980961203172	6.272754289327054e-7
18.5				3.193597075679122e-7	6.437165680495127e-7
19	-2.186504854950755e-8	1.1922157094890196e-7	2.014646183212676e-7	6.53498120950502e-7	-7.483012742781625e-7
19.5				-5.815544894538505e-7	8.356681591159543e-7
20	2.623956090186397e-7	1.0193511701395153e-7	1.8190901263093195e-7	1.7469563307059843e-7	-0.0000011880701347166678
20.5				4.836397229368572e-7	5.876423165851463e-7
21	-8.533305551061687e-8	-1.738264343575935e-8	1.3658825182005785e-9	-3.814982529881661e-7	-0.0000012916174036980976
21.5				-4.1359750468927814e-7	3.7283774600993524e-7
22	1.3854679059566166e-7	-1.746894194853965e-7	-1.4731951092361584e-7	3.149088154685842e-7	6.654688617935278e-7
22.5				-3.527568832595307e-7	-2.1929679538956748e-7
23	-2.1136702565982546e-7	-1.1458323390112213e-7	-1.2289954831601335e-7	-4.9309467620162195e-8	9.427808400630511e-7
23.5				2.998992925107302e-7	-0.000001100370000006734
24	-2.7147067815924686e-8	1.2029272022928694e-9	5.446493622773829e-8	1.3255796771360906e-7	-2.4388950858877934e-8
24.5				-3.660547909234424e-7	-1.4416488536284078e-7
25	6.555398335272855e-8	3.0049952703947724e-7	3.5461508807177466e-7	1.6974310179662666e-7	0.0000010170859932046028
25.5				6.206448910361928e-8	2.1867392341334835e-7
26	1.706798643530405e-7	2.498766124015006e-7	3.184199992567471e-8	2.266514984583523e-7	6.783575834390376e-7
26.5				7.289350212325019e-7	5.710582899887129e-7
27	2.3632862455880144e-7	5.14252440630969e-8	1.6610267616901098e-7	8.779818472248735e-7	9.358406307669043e-7
27.5				0.0000015496369694112389	0.0000031441495362827254
28	-8.725584332847092e-8	-2.1116729365111553e-7	-4.824815534876237e-7	0.000002566422531824486	0.000004811170000618148
28.5				0.000005679005778080892	0.000007856739334677343
29	-1.0666334970821367e-7	-1.1528786636461064e-7	2.075328220385586e-8	0.000008202971672144344	0.00001071686281539641
29.5				0.000013143973053519886	0.000018321019913170034
30	-4.383079965641912e-8	2.1926291737806025e-7	3.1155318880315974e-7	0.000021167327038273953	0.000030123077995991565
30.5				0.000034627355792959946	0.000048179987654162204
31	3.2868918342643383e-7	2.9666620060542215e-7	1.1919899589596383e-7	0.00005392094370781919	0.00007369829818948403
31.5				0.00008441685823346035	0.00011352792841989867
32	1.779612716079626e-7	8.693463393605327e-9	4.676576537132604e-8	0.0001284798507139584	0.00017349031735625076
32.5				0.00019553449625098196	0.00026243401443659664
33	1.405443786905991e-7	1.5850438728204352e-7	3.28441215557973e-7	0.00029465660273286787	0.00039143293388121947
33.5				0.00043649133148759844	0.0005736898629389309
34	9.122965100027969e-7	0.0000013801323673900967	0.0000013137452591349685	0.0006381148329146491	0.0008321331521683462
34.5				0.0009222500422554347	0.0011943993856151636
35	0.0000031040494441469946	0.0000037701513903032335	0.00000392671880988793	0.0013167912665044135	0.001690250749077915
35.5				0.0018561425181990998	0.0023600261956104873
36	0.000007382941503819573	0.000008590531701102577	0.000008691724969867032	0.0025793885887011037	0.003250952277281005
36.5				0.0035417064469771553	0.004428605450518486
37	0.00001722382406088574	0.000020166714008507114	0.000020676008438913485	0.004799551985918082	0.0059442745810347475
37.5				0.006417201612467505	0.007879540325773426
38	0.0000400897053368654	0.00004719275238029841	0.00004771143907766895	0.008467545799073495	0.010301585940587277
38.5				0.011025546984462231	0.013293577655484334
39	0.00008940485963404576	0.00010414834066951872	0.00010568625483364791	0.014165131578823598	0.016921614810418983
39.5				0.017953001057074314	0.02124853195101517
40	0.00019060419526817363	0.00022006865417756316	0.00022281303230664573	0.02244670234256807	0.026317696072613916
40.5				0.027684007241147057	0.03215397564664402
41	0.00039145140218865837	0.00044991334347443956	0.00045538001604572553	0.033673522942679224	0.038735144683149425
41.5				0.04039294688251083	0.04601759753892587
42	0.000775481066948136	0.000885229347558858	0.0008955291167473955	0.047777812070152414	0.05389970080356887
42.5				0.055720043636553473	0.06224044951073271
43	0.0014752042334441606	0.001672055437216824	0.0016902788982359196	0.06406032457604471	0.07083987140946135
43.5				0.0725974252424697	0.07946922322154926
44	0.0026951611568867273	0.003034168664802217	0.0030649453638438295	0.08108599702164465	0.08785184703537352
44.5				0.08924826394207441	0.09568935881895468
45	0.0047270255902632785	0.005284373995530611	0.005334405460567071	0.09678731724100542	0.10267931796657193
45.5				0.10340605234936007	0.10852798254475404
46	0.007947343430057208	0.008819476621237832	0.008896169151672462	0.10882064803634872	0.11296841253046486
46.5				0.11278019477570611	0.11578342387717955
47	0.012793492269720819	0.014093218088305659	0.014205465530114036	0.11509187550510847	0.11683236844285005
47.5				0.11562754639926487	0.11603023068227669
48	0.019699492172091326	0.021537066676662886	0.021691994192170383	0.11434152600494318	0.1134015949484386
48.5				0.11126995173659848	0.10904073971630579
49	0.028974086830968138	0.0314305279506385	0.03163215315719503	0.10653665589293038	0.10313086481792455
49.5				0.10033813303099892	0.09591742696841887
50	0.040649617086128687	0.04374344329190083	0.04398816290255214	0.09293357271615843	0.0877035297606632
50.5				0.08462711434602355	0.07881509306015477
51	0.05431845068858876	0.05797143625183343	0.058247426742752184	0.07574897708141837	0.0695896009385355
51.5				0.06662637497719848	0.06035226922598991
52	0.06901838825407391	0.07303147546762712	0.0733163969101881	0.05757002771343256	0.05138916577805208
52.5				0.04885530394763293	0.04294853303437751
53	0.08324338689596922	0.08730388903290653	0.08756680866997724	0.04070693317875085	0.03521506103072758
53.5				0.03329187337434192	0.028314813423239382
54	0.09512206398856471	0.09884148292401784	0.09904832568103505	0.026719453892736222	0.022315920904715014
54.5				0.021040887773160488	0.0172294690818231
55	0.1027739897493446	0.10576035287052843	0.1058809996362381	0.016254825631583092	0.013024547272632248
55.5				0.012320316041987578	0.009635970570463392
56	0.10477176654480036	0.10671806643972492	0.10673506138155175	0.009166071660385633	0.006969213060415758
56.5				0.0066969650637376255	0.00492775575266835
57	0.10056109859655615	0.10132031846207445	0.10123290252861505	0.0048155414677664155	0.003400869856545974
57.5				0.0034132426333197685	0.0022905599923297437
58	0.09068725974852754	0.09030944385241746	0.09013638779371758	0.0023987996265288913	0.0015059096745693168
58.5				0.0016806593061624575	0.0009634295663198955
59	0.07670450085473313	0.07541508249436502	0.0751884650647171	0.001186652774634478	0.0006027776124022388
59.5				0.0008546303570335922	0.0003673206120664574
60	0.060780081840733025	0.05891182773191006	0.05866812810523503	0.0006361484762344993	0.00021968175701214676
60.5				0.000496164416837086	0.00013040705728961655
61	0.04512554297055138	0.04302451810690189	0.042796375255231056	0.0004074960344042644	0.00007731273689959295
61.5				0.00035209036805827765	0.00004771505785372554
62	0.03146276044589469	0.029409045694266278	0.02921727245652761	0.0003150955275836864	0.000031257935699358086
62.5				0.000290397676141918	0.000023160255044007982
63	0.020719471047506932	0.018884036033158358	0.018736100152616952	0.00027230101255515393	0.000017997990975349154
63.5				0.0002578355706734925	0.000016413971629436475
64	0.013023057859301246	0.011470317713489497	0.011363304547503006	0.00024661693220773273	0.000014074098794392143
64.5				0.00023403706523561496	0.000012146028811166332
65	0.007936293438247755	0.006656036281131428	0.006581304336272131	0.00022431419397239694	0.00001103021594106579
65.5				0.00021366188071514358	0.000009334723340082007
66	0.0047813740735386245	0.0037290739405646534	0.003676667536709144	0.0002045340303915566	0.000007816241754277087
66.5				0.00019440403352488644	0.000007741227920021743
67	0.0029042298872391514	0.0020302067282671477	0.0019922337344745467	0.00018621113040628856	0.000006650599796209633
67.5				0.00017783901730616947	0.000006849233188610526
68	0.0018136163878788025	0.0010740454451876325	0.0010452526698953024	0.00017220717195698398	0.0000069446026995656496
68.5				0.00016714383064631022	0.000008036599473015826
69	0.0011888009093454777	0.0005500065618174732	0.0005271825852735113	0.0001634995224999436	0.000008676118930850407
69.5				0.00015889849003425383	0.000008322334611232662
70	0.0008401732058362921	0.0002730458386994705	0.0002537628075507392	0.00015637232863729977	0.000008955586442205288
70.5				0.00015184827875902585	0.000007881324814551505
71	0.0006549806980894468	0.00013615206658146306	0.00011919063527066065	0.0001500672042262785	0.000007513368208034166
71.5				0.0001453027339266555	0.00000573672109904777
72	0.00056028915731543	0.0000704730973123402	0.000054909534693670103	0.00014423334144275657	0.0000045498940033361635
72.5				0.0001408086504035566	0.000004718781874579747
73	0.0005166449580024102	0.000041857726465588385	0.00002687005362667083	0.00013935705761802808	0.000003235443822635631
73.5				0.0001403127962591455	0.000005919414059363248
74	0.0004975928759665127	0.00002918016929454037	0.000014509042255084204	0.00013846400724837338	0.000005886058981552367
74.5				0.00014135948137949939	0.000007868437588598454
75	0.000490257842359898	0.000022526081084106586	0.000008188008273846137	0.00014026024705149354	0.000008976056415477274
75.5				0.0001417208555443139	0.000007901084512873524
76	0.0004905006778702647	0.000020516377684853815	0.000006154564283100683	0.00014146397124426002	0.000008233452869710334
76.5				0.0001388448485273308	0.000005230749958951009
77	0.0004927654104185386	0.000019591012674124997	0.000005131732653707033	0.00013956314348062548	0.000003779788277480378
77.5				0.00013883688891480617	0.000005001423312389619
78	0.0004957750597645028	0.000018656422583696042	0.000004468555765635429	0.0001375672404710926	0.0000025324361137002427
78.5				0.00014101025224055874	0.000005864109223097103
79	0.0004985817465961162	0.000018873327151891495	0.0000044284692258811376	0.00014371173837179896	0.000009037790882793217
79.5				0.00014320523526523132	0.000006879205102006125
80	0.000499745448747646	0.000018684080453135188	0.000004454444002099933	0.00014479408003076344	0.000007545889193050215
80.5				0.0001429050054575498	0.000006356583571509589
81	0.0004993410553113531	0.000018366706673322852	0.00000419582713429012	0.0001401786509016567	0.000002641019366311781
81.5				0.00014036582534160402	0.00000255808330740237
82	0.0004973345319114753	0.000018224445363257402	0.000004052691208622505	0.0001415934107669159	0.000005047696872928498
82.5				0.0001425284684120065	0.000006748204444573247
83	0.0004938229729071208	0.000017980014567431368	0.0000040844793637306864	0.00014318283655390118	0.000007544341098508767
83.5				0.00014172794513145348	0.000006809726738943311
84	0.0004883202194521097	0.000017816829606553952	0.000003980277213044836	0.00013903507872115028	0.000004249541093237497
84.5				0.00013805290436863515	0.000003516892093102797
85	0.0004817575175791733	0.00001736409761166069	0.000003950616571990473	0.00013880393337872832	0.000004682055001037355
85.5				0.00013941619191903953	0.000007122598309372563
86	0.00047399470475517624	0.000017207810403041535	0.0000039090170285138726	0.00013714862943681183	0.0000060955198786238896
86.5				0.0001357814329372431	0.0000059936418086437016
87	0.0004652934328638336	0.00001690408219467976	0.000003930732773049783	0.0001339881308912716	0.000005399545888185031
87.5				0.0001329278843229531	0.000006015153751981472
88	0.00045580619860152716	0.000016558576333092212	0.000003920137218393904	0.0001319010897407047	0.000006220999117623194
88.5				0.00013029777429007794	0.000005659405116542615
89	0.00044619314000804433	0.000016329099179368534	0.000003945325411147671	0.0001285948061151565	0.000005889710731565856
89.5				0.00012723085443777649	0.000005801210083422603
90	0.00043617120181105307	0.000016099319091633646	0.000003920530277645717	0.00012627793181563263	0.000005878094038180848
90.5				0.0001238744607365838	0.0000052608050373770254
91	0.0004263290746759907	0.000015754653958532927	0.000003891607804562547	0.00012342890555361308	0.000005540377627344384
91.5				0.00012139820308876281	0.000005082458607752471
92	0.00041685006411795733	0.000015403186525819734	0.000003651072200350214	0.00012020703128579058	0.000005261766576225568
92.5				0.00011878539722998127	0.00000517937917665634
93	0.00040777301056682536	0.000015177910782870896	0.0000035918940667345467	0.00011785999831603888	0.000004810054937465225
93.5				0.00011588390603423093	0.000005061113796500649
94	0.000399473994886379	0.0000148238198278694	0.0000034012731858767964	0.0001151666130194684	0.0000048316286194172164
94.5				0.00011420980127496705	0.0000049330640647937685
95	0.00039203954803501695	0.000014532997382632473	0.0000033235107246287754	0.00011225856872743023	0.0000051071028641658245
95.5				0.00011206018018228292	0.0000043943951686387095
96	0.00038564541250241113	0.000014368113217977374	0.0000033070263297796387	0.00011089918772011487	0.000005117339651139474
96.5				0.00010975079821617939	0.000004545545438272569
97	0.0003803674189157835	0.000014176384428576938	0.0000031367680579652557	0.00010930096008054946	0.000004354165237252516
97.5				0.00010843018679818073	0.000005081654302685479
98	0.0003764844778998411	0.000014073790431612387	0.0000030558802838198673	0.0001079572425441988	0.000004501832642223036
98.5				0.00010709646211060075	0.000004369984828223039
99	0.00037359530556091425	0.00001408218108134296	0.0000030323775501717165	0.00010709848208501072	0.000004925197483629518
99.5				0.00010659267556611951	0.000004296866012332146
100	0.00037240749232558823	0.000013970783942607312	0.000003104438591305936	0.00010632455263559493	0.000004647380009270563
100.5				0.00010691804080620315	0.000004382983258999218
101	0.0003722944598820721	0.00001395534430148615	0.0000030075096955073377	0.00010654634654327921	0.000005101991325417998
101.5				0.00010703758821106746	0.000004426304682336735
102	0.00037372023878523564	0.00001401784560695063	0.0000031434021978693494	0.00010748526576609407	0.000004555823044150031
102.5				0.00010764273672014824	0.000005060254260946806
103	0.00037641043841574184	0.000014160472821322934	0.000003086752130676551	0.00010829786738719704	0.000004582152766108294
103.5				0.00010930130337838406	0.000004352725381018274
104	0.000380375694577606	0.000014179029624417083	0.000003056254957556348	0.00010968809641775934	0.000005003302989692315
104.5				0.00011118147366984132	0.000004577123386084736
105	0.0003856422180633645	0.000014280052370141405	0.0000032126899273121623	0.0001115916887024504	0.000004760812626791733
105.5				0.00011283683063600947	0.000004922368357362927
106	0.00039205277646725545	0.000014624959390197034	0.0000033561122764202977	0.00011402063651377858	0.000004968769924396099
106.5				0.0001151367788501112	0.000004673473307903464
107	0.0003994482705607094	0.000014851267859494754	0.000003533491011564749	0.00011631718445359596	0.000005220265578032013
107.5				0.00011748516694964906	0.00000488850530766527
108	0.0004077880054796923	0.000015117477815684843	0.000003542359779284965	0.00011856802223864094	0.0000046772507431569466
108.5				0.00012019457650280785	0.000006055216303924027
109	0.00041680500171326074	0.00001541815864880558	0.0000036805979882759132	0.00012147899118009065	0.000004850814707690887
109.5				0.0001228481968769124	0.000005125578756093319
110	0.0004264020807904778	0.000015757249567704967	0.000003901166447661808	0.00012446169507818183	0.000006000455839760832
110.5				0.0001256199265489144	0.000005572105895357282
111	0.00043616797547318953	0.000016060194081402024	0.00000386348420522431	0.00012718482704787704	0.000005412995049081104
111.5				0.00012871050485729896	0.000006266380984776276
112	0.000446111994372278	0.000016327558217343885	0.000003912863272281797	0.00013033986787691632	0.0000057711262368975724
112.5				0.00013197028264899657	0.000006025389077901622
113	0.00045590973164055804	0.000016619946204277092	0.0000038455748510024534	0.00013323670114928632	0.000006255436250768298
113.5				0.00013421349213693645	0.000005026251938211601
114	0.0004652470569765921	0.00001683769700455695	0.0000040735930920687835	0.00013579202592506334	0.0000059244950949555175
114.5				0.00013700154719087365	0.000006132540814274279
115	0.0004739648869289681	0.00001725989095979763	0.0000038312580102894955	0.00013903647324653434	0.000006875348244506085
115.5				0.00013924794811082108	0.0000053610520254210314
116	0.00048182516191663805	0.000017392737951538173	0.000004111684630658807	0.00013799185848473172	0.0000032666317251184296
116.5				0.0001388231105021731	0.0000040508211558432095
117	0.0004883646586084645	0.00001777039439565531	0.000003846077218372379	0.000142049368623276	0.000007129368390312862
117.5				0.00014336411190551956	0.000007227341052296055
118	0.0004936922583129721	0.000017974232870976437	0.000004112701243674799	0.00014275359202109428	0.000006434684217904163
118.5				0.0001416483162470783	0.000005262263993444094
119	0.0004973450530997292	0.000018194750330269294	0.000004058229733594487	0.00013966500705331342	0.000002796362561507948
119.5				0.00014043618513204237	0.0000021172340645136956
120	0.0004993847348774283	0.000018348019838465568	0.000004189746465987909	0.00014277827267861198	0.000007269681544741502
120.5				0.0001446907722337798	0.000007083227734572262
121	0.0004997752023470081	0.000018762648219206035	0.000004384396696477388	0.000143228278076446	0.000006823213252182825
121.5				0.0001439671765561812	0.000009235619403913375
122	0.0004985509831616497	0.000018808559788752177	0.0000045184736910952594	0.00014054444680322575	0.000005550623025207813
122.5				0.00013801781757072362	0.000002567665669861441
123	0.0004957976999224734	0.00001879076033362015	0.0000043961460979291545	0.0001386314311746517	0.000005214938473052655
123.5				0.00013966143989518898	0.000003445545084801438
124	0.000492780544255389	0.000019483874851622396	0.0000051853657027089994	0.00013799165796690716	0.000005511635733146392
124.5				0.00014223010919600654	0.000008361973118375943
125	0.0004904140845261029	0.000020517953026044644	0.0000062388259388646006	0.00014146445393992124	0.00000798047390260237
125.5				0.00014075183725781315	0.00000869146930426723
126	0.0004903515747299858	0.00002256791227928101	0.000008020789518781157	0.00014078788212446014	0.000007939394391698329
126.5				0.00013874420753356986	0.000005865422672890475
127	0.0004974550900479491	0.000029147099224857698	0.000014627921580578906	0.0001403135649100662	0.000006162842852042161
127.5				0.0001398437933630703	0.0000033856416008504198
128	0.0005167134297513476	0.0000417861516620599	0.00002692277175564417	0.0001406558446812589	0.000005019477180567833
128.5				0.00014419006192500916	0.00000407573153582419
129	0.0005603540922526351	0.00007056177824849019	0.00005479486683457324	0.0001452307983100809	0.000005877489193117924
129.5				0.00014983883590158342	0.0000070244195793378594
130	0.0006549372932896924	0.0001360855469604294	0.00011922484309501158	0.00015172952409869822	0.00000836460241560033
130.5				0.0001563639022039709	0.000008528143550901035
131	0.0008402062124708287	0.00027311351845737963	0.00025379078449683234	0.00015970255807129519	0.000008397729299947088
131.5				0.00016297980337620643	0.00000802815357525688
132	0.0011887339648326556	0.0005499540972055961	0.0005271397479476025	0.00016718196327758506	0.000007971128332062705
132.5				0.00017168571175352199	0.000006943273389126148
133	0.0018136458575392922	0.0010741250901353805	0.0010452823211943851	0.0001788784246201658	0.000007243322364569593
133.5				0.00018544425266320275	0.000006686241766917789
134	0.002904342636938839	0.0020301468832109038	0.001992250519717853	0.00019463179012424447	0.00000795347753124176
134.5				0.00020398843994717808	0.000008432672781832906
135	0.004781314050779528	0.0037290688884032974	0.0036765657299123733	0.00021386271696499648	0.000009292728902376979
135.5				0.0002242432491774693	0.000011086996661635595
136	0.00793633544165262	0.006656114304568139	0.006581270116259419	0.0002345695269418968	0.000012343444685924965
136.5				0.00024635679071227656	0.00001358951279328835
137	0.013023248965777334	0.011470228462659882	0.011363306845325494	0.00025812347076747955	0.000016107068209869624
137.5				0.0002725588137937329	0.000018014130768850833
138	0.020719431472301486	0.018884010386012617	0.01873622365763883	0.0002903683826760428	0.000023025736535231545
138.5				0.0003153508374751368	0.000031022033421646
139	0.03146292287777408	0.029409024695717156	0.029217264500445594	0.00035119584221243727	0.00004811515738634142
139.5				0.0004078327128698156	0.0000777488279766203
140	0.04512563977711137	0.04302465658388077	0.04279648655604629	0.0004965256725402156	0.00012989181030542696
140.5				0.0006362437072402471	0.00021989807836408914
141	0.06078027991701129	0.058911748472276315	0.05866841776196485	0.0008543326728154277	0.0003668794473119519
141.5				0.0011861131090413757	0.0006030064229674004
142	0.07670464722856474	0.07541511930157907	0.07518795499091235	0.0016805694690646966	0.0009634139495307004
142.5				0.0023987931759399395	0.0015057231542185967
143	0.09068743403576507	0.09030935047603339	0.09013632196091881	0.0034139289752519453	0.0022904798802536597
143.5				0.004815334534569171	0.0034012054177252615
144	0.10056115192785664	0.10132013733815193	0.10123305371673241	0.00669715722053299	0.004928038371329269
144.5				0.009165755180720936	0.006969499196443518
145	0.10477164624579116	0.1067182234785391	0.10673523536885021	0.012320484106805196	0.009635336868110578
145.5				0.016254545233644002	0.013024859106145481
146	0.10277406689917545	0.10576035943229023	0.10588089349205665	0.021040521226618036	0.01722896146125885
146.5				0.02671964005287686	0.022316588740501686
147	0.09512204255658363	0.09884155763105906	0.09904862313098561	0.03329208470923506	0.02831419243413924
147.5				0.040706314704970215	0.035215804608520695
148	0.08324314164780788	0.0873040074342083	0.08756668329574846	0.04885520121507181	0.04294834016781035
148.5				0.057570846303641066	0.051388983887348694
149	0.06901822160275972	0.07303135264514315	0.0733160713201304	0.06662628151797989	0.0603518148433575
149.5				0.07574791618687104	0.06958973809757829
150	0.05431841459068709	0.057971313903932176	0.05824751811381157	0.08462784123019063	0.07881523486680697
150.5				0.09293397252750957	0.08770437465505321
151	0.04064930336043859	0.04374352047985419	0.04398816164479924	0.10033693714772562	0.09591707712420439
151.5				0.10653696915568522	0.10312999368727249
152	0.02897415170463047	0.0314306057549949	0.031631999549268874	0.11127099947565533	0.10904209684495303
152.5				0.11434056447126695	0.11340032739838568
153	0.019699326958680596	0.021537022792705196	0.02169215147667869	0.11562742015977756	0.11603037880814027
153.5				0.11509217939662308	0.11683196396917106
154	0.01279347184691404	0.014093222301218344	0.014205475255671729	0.11277998580166493	0.11578493077578678
154.5				0.10882029641355384	0.11296703269365516
155	0.00794728550151269	0.008819565824076392	0.008896381568872846	0.10340665400544813	0.10852880366614759
155.5				0.09678825414324477	0.10267968830617402
156	0.004726937189252212	0.005284287693734235	0.0053341907117840925	0.08924759252977132	0.09568880115736222
156.5				0.08108549469754589	0.08785080252378741
157	0.002695266847556166	0.0030341811069247715	0.0030649857121267665	0.07259772488199756	0.07947073902450974
157.5				0.0640609012720672	0.07083957732491619
158	0.0014751288500022275	0.0016720742354559004	0.0016901490289000787	0.05571997852845012	0.062240096380362875
158.5				0.047777460341348554	0.053899766114637426
159	0.0007754900805682086	0.0008851777860690024	0.0008955297938926243	0.04039303750379153	0.04601737052904298
159.5				0.03367384341613189	0.03873548203529387
160	0.0003914638790427638	0.000449975006171055	0.0004553861511864543	0.027683627092604635	0.03215360842889803
160.5				0.022447065350788442	0.026318812524781077
161	0.0001905788070221126	0.0002200250356747535	0.00022285298497626282	0.017953278435211217	0.021247124718569488
161.5				0.014164814969396922	0.016922332230984605
162	0.00008939216110237513	0.00010419621846213811	0.00010564386074862764	0.01102560846356404	0.013293764195509095
162.5				0.008467505926469165	0.010301288202950953
163	0.00004008855311021797	0.000047191292287029896	0.000047906688141474696	0.0064170588191467814	0.007878774189096216
163.5				0.004799389324567915	0.005945154087300342
164	0.000017227224476390468	0.000020148134942221674	0.000020585320274602026	0.003541764187381613	0.00442775347639035
164.5				0.0025793940945892935	0.003251895773188185
165	0.00000738612914352732	0.00000856940032933906	0.000008639980911495648	0.0018559663629251766	0.0023603666932254797
165.5				0.0013170793377428325	0.0016892036006552757
166	0.0000030933650311260052	0.0000038398086136259835	0.000003926930405961926	0.0009226360432790237	0.0011956677474573851
166.5				0.0006379166587735519	0.0008305717005905322
167	9.182328628565273e-7	0.0000013438853335712153	0.0000013490076344879753	0.0004363428714051487	0.000575115383181668
167.5				0.0002947455081843131	0.00038961633418610475
168	1.5816670706492175e-7	1.1428143997793683e-7	3.0460804800735986e-7	0.0001959628247036882	0.0002634284736515724
168.5				0.00012835203743621904	0.00017387129989021588
169	1.8163566573026202e-7	5.121295831855832e-8	7.524926504132168e-8	0.0000837438729148765	0.00011281406365482027
169.5				0.00005455763555906046	0.00007452426906207066
170	2.7381836287254657e-7	2.822696718585149e-7	1.2340996391468906e-7	0.000034713411274811534	0.00004788736757266321
170.5				0.000020577788294673383	0.000030180342758256984
171	-2.6612388626112704e-8	2.037411809263645e-7	2.371944827217476e-7	0.000012938821311259119	0.00001795920773606241
171.5				0.000009041537155418666	0.000011512689209514093
172	-1.0272442463321596e-7	-1.0031166064461416e-7	-4.828255928401859e-8	0.000005031373537356387	0.000006532418557636532
172.5				0.0000028062331569600474	0.000005885412610595608
173	-1.067718569114362e-8	-1.8553857339398405e-7	-2.710113503612277e-7	0.0000016487452323410423	0.0000023505981792126818
173.5				2.755100534379551e-7	0.00000146236068809813
174	1.501832574968276e-7	4.8035043720418e-8	4.9192868112335475e-8	0.0000014334413336314356	5.063539068039802e-7
174.5				2.6533629959857308e-8	1.441305728100417e-7
175	2.3216231936906695e-7	2.4726595371227233e-7	1.0601325484138613e-7	1.411079222357614e-7	0.0000013553228561669073
175.5				5.12992770484999e-7	3.056979922533287e-7
176	7.032470206169705e-8	2.3487404565702974e-7	2.7250952927548866e-7	-4.751430511262811e-7	3.909942911661801e-7
176.5				-5.402550282695984e-7	-7.967697346344949e-7
177	-6.120126683217819e-8	1.203188809695277e-7	1.5686886012389323e-8	9.097232198662653e-7	-7.515509325983771e-8
177.5				-3.9661803530322004e-7	-5.999834100656187e-7
178	-1.5472391057258505e-7	-1.9369523185375215e-7	-1.1926446985555117e-7	-4.70833416699179e-9	8.878982908910871e-7
178.5				9.666542633013364e-8	7.420951275705079e-8
179	-2.9309155880063997e-8	-1.4011372007072254e-7	-7.836718640685802e-8	-4.1540655582039676e-7	5.855121534281693e-7
179.5				-8.969119758006627e-8	-0.0000011588820569841118
180	1.4393840597204388e-7	-7.157479120500909e-8	7.224436160413461e-8	-1.4502766099155906e-7	9.73812167792687e-7
180.5				3.6395845270931204e-7	-0.0000012638005415510634
181	5.7582429158209436e-8	1.185366789169251e-7	1.140613433703308e-7	4.1718976717675105e-8	2.2923135833963215e-8
181.5				8.636024784181018e-9	3.648667279421147e-8
182	7.840017302029878e-8	1.4157326300168194e-7	1.5014356646858573e-7	-3.413947551322849e-7	4.4969399626282325e-7
182.5				1.1565059931939459e-7	-3.849687191248563e-8
183	1.0671539651951889e-8	8.982857335748662e-8	1.4027908468161598e-7	-1.4451410335070136e-7	-1.552082551370404e-8
183.5				5.908831641754375e-7	5.198372399206619e-8
184	-4.685768228984699e-8	1.5360323790680752e-8	-8.367144710419439e-8	-0.0000010477735981062608	-1.443519757060585e-7
184.5				0.0000010275726953778985	-7.054506117043502e-7
185	-1.3730103420872553e-7	-8.457256861493789e-8	3.6901377065134966e-8	6.800438745457882e-8	5.7875732650813916e-8
185.5				3.638849488396545e-8	8.2468865558738e-7
186	4.008534892907534e-8	-5.894947274764917e-8	-1.3803136122980675e-7	-6.480404572961618e-7	-0.000001101042962581289
186.5				8.556917601154623e-7	0.0000013236915785697079
187	3.495940115172402e-8	-5.052996243648522e-8	-1.386466919051088e-7	-3.1325106508717226e-8	-0.0000014862198942644511
187.5				-8.357512641943288e-7	0.00000183379422358243
188	-6.246140338284079e-8	-1.0443907960677734e-9	-5.288079041321225e-8	9.810072647553625e-7	-9.073561466621527e-7
188.5				0.0000010052797945192538	5.011541692745425e-7
189	1.0352324331108775e-7	-2.5424372718241273e-8	4.045803614349808e-8	-0.0000016625844563300518	-5.25341619095343e-7
189.5				0.0000010050052337007287	2.371261347278164e-7
190	-4.229439287684045e-8	7.848751981676116e-9	1.0345153012014663e-7	3.8895647769265906e-7	7.518096754033365e-7
190.5				-2.68021031146759e-7	-0.0000013014866455662855
191	8.682578855889744e-8	4.9440894711594296e-8	2.0644505438482952e-8	5.234292261846463e-7	0.0000013050336638009696
191.5				-1.523312249673836e-7	-0.0000010018537621725443
192	-4.293300270852285e-9	2.9068770612816763e-8	2.5587609031596514e-8	-1.9404758733188032e-7	7.972698812253043e-7
192.5				-5.462907992637156e-8	-3.9777268723284465e-7
193	6.512242278766678e-8	7.899506804243117e-8	3.786364743962878e-8	0.0000015140141091940507	4.561836375316375e-7
193.5				-0.0000017180208948808229	4.055832900640155e-7
194	7.655357014968445e-9	5.237073308350659e-8	9.701584280374931e-8	0.0000018408330726416011	1.6497292731898483e-7
194.5				-2.0606244666154794e-7	6.121231002076399e-7
195	1.583496371804216e-7	1.5234117645146483e-7	1.4661926250880697e-7	9.093212343103119e-7	4.815234766475385e-7
195.5				-8.008660303815418e-7	2.587433676204398e-7
196	2.838431646390305e-7	2.7880927078172135e-7	3.0603495015935067e-7	0.000002963379541309763	0.0000016241507072578543
196.5				8.128397479545413e-7	0.0000014465968787291672
197	5.552225214033868e-7	5.583147104637476e-7	5.329450992741513e-7	0.0000017247986017210337	0.000003001755998877087
197.5				0.000004267416945147318	0.0000032552544206865264
198	9.843501657114118e-7	9.507901725935852e-7	9.959576744433818e-7	0.000005403768629896888	0.000005264190366283117
198.5				0.000007426994637071971	0.000006269521484636442
199	6.001172258018883e-7	5.840018023617333e-7	5.832968742458533e-7	0.000005454193400478147	0.000006427431956890217
199.5				0.0000024422093516385246	0.0000010782514046070446
200	-0.000002653606036573386	-0.0000026073812512406036	-0.000002590210264497017	-0.00003089346866502751	-0.00002960816974129088


==> anc/figure7Right.txt <==
"position"	"IR_d6"	"IR_d8"	"IR_d10"	"UV_d6"	"UV_d8"
0.5				-0.000005878689828930916	-0.000005744233749598038
1	0.0000020568451044450375	0.00000204107310528695	0.000002007525343357408	-0.000028059411531319856	-0.000027455331004816452
1.5				-0.000047003880410789733	-0.00004640872241340466
2	-0.000005488954352324271	-0.000005358446394335137	-0.0000054301434501760615	-0.00006166746212886431	-0.00006056042154291286
2.5				-0.00007111451067876029	-0.00007052934544661549
3	-0.0000100273118534	-0.000009756783200129404	-0.000009863185656044937	-0.00007890974425696362	-0.000077066173574461
3.5				-0.00008282092942503427	-0.00008153908549764222
4	-0.000012239942085739974	-0.000011989954556160254	-0.000012049982463360753	-0.00008578891802535349	-0.00008452979672812777
4.5				-0.00008752567463399252	-0.00008632324875335051
5	-0.000013289235251789933	-0.000012979453276371067	-0.000012965918881821525	-0.00008907170994078284	-0.00008732937950567399
5.5				-0.00008914637222734445	-0.00008827566393647401
6	-0.000013669668650448386	-0.00001339760469293294	-0.000013322347240066201	-0.00008946018268614353	-0.00008840781890318006
6.5				-0.00008943625506664665	-0.00008844721038733794
7	-0.000013746644159706722	-0.00001356220230377958	-0.000013432770206128763	-0.00008978277871751761	-0.00008846793631496486
7.5				-0.00009018846568628613	-0.00008799358937182367
8	-0.000013773290870364163	-0.000013644123901201954	-0.000013580074850985668	-0.00008941028823322705	-0.0000881218564434405
8.5				-0.00008883169031545513	-0.0000879616574398917
9	-0.000013723290625308748	-0.00001379063494481858	-0.000013871526930317457	-0.00008979139855215534	-0.00008756521653437155
9.5				-0.000089193624502798	-0.00008781402441741804
10	-0.000013777046066684728	-0.00001404412335798133	-0.000014280314543452244	-0.00008916254478369412	-0.00008733510010244805
10.5				-0.00008894438060312593	-0.00008711819558845924
11	-0.000013809728745137195	-0.000014535158909770307	-0.000014917257884175528	-0.00008912701938057488	-0.00008659127199076022
11.5				-0.00008908510095984035	-0.00008672411776054767
12	-0.000014161059997117031	-0.000015141287745171206	-0.000015201289827931896	-0.00008858912406797814	-0.00008585330758707765
12.5				-0.0000883562394369819	-0.00008547330733854608
13	-0.000014601760521482099	-0.00001572067675530142	-0.000015522138088863713	-0.00008850635578593058	-0.00008505578602256703
13.5				-0.0000877737479761248	-0.00008475384996242674
14	-0.000015046124837297947	-0.000016191922161234995	-0.000015762762653082074	-0.00008671965349831001	-0.0000846991531245761
14.5				-0.00008620674788915872	-0.00008360916273768282
15	-0.000015378956923620124	-0.00001634170687815628	-0.00001585634553731563	-0.00008566066868366529	-0.00008395260412612238
15.5				-0.00008492036138452175	-0.00008374464611299315
16	-0.00001568999329557008	-0.000016180192279474648	-0.00001605899274492728	-0.00008460466496361396	-0.00008395594827979858
16.5				-0.00008419745359623809	-0.00008372693774578999
17	-0.000015614614487846623	-0.000015789267890961578	-0.000015731178292510695	-0.00008414944747228703	-0.00008335245400394042
17.5				-0.00008403742629907451	-0.00008301045033413945
18	-0.000015456251034051682	-0.000015570048530005876	-0.000016063476730124315	-0.00008384507177912337	-0.0000830825439843974
18.5				-0.00008326583044744595	-0.00008282409400701962
19	-0.000015211331020045793	-0.00001569529460447583	-0.0000164510411666402	-0.0000832245196892567	-0.00008363062003775845
19.5				-0.00008316625495084773	-0.00008404447047222208
20	-0.000015244296713595729	-0.000016277832582747842	-0.000017201312437556404	-0.00008294405430157858	-0.00008498212095041369
20.5				-0.00008331471349694308	-0.0000854350897748768
21	-0.00001569266536716185	-0.000017024577997695745	-0.000017796753708831936	-0.00008331961554905454	-0.00008630864017020179
21.5				-0.00008339365102098817	-0.00008637543619552379
22	-0.000016079281393577283	-0.000017551908978619135	-0.00001799771826602181	-0.0000832339365680057	-0.00008687392181282172
22.5				-0.0000834978262799213	-0.00008814835242045016
23	-0.000016387005297727186	-0.00001751782734475682	-0.000017740038142435854	-0.00008401238847112469	-0.00008945085363283589
23.5				-0.00008427759401209711	-0.00009060402637081633
24	-0.000015890772003882003	-0.00001693475431618907	-0.000016640020171515557	-0.0000856963758985585	-0.0000912418646627916
24.5				-0.00008601091938693906	-0.00009171146842495981
25	-0.000015362740433205735	-0.000016558579084252623	-0.000015671428946775756	-0.00008622679730677096	-0.00009189639633816471
25.5				-0.00008656624582677186	-0.00009317751134112207
26	-0.000014802821732579075	-0.000016551894430463787	-0.00001557955396805366	-0.00008740917171065621	-0.00009442507476502271
26.5				-0.0000881047915569505	-0.00009471562273712097
27	-0.000014708360596554781	-0.00001666692369252376	-0.000015574366939177797	-0.00008886292841954468	-0.00009446840727560246
27.5				-0.00008880328050661634	-0.00009271158075568886
28	-0.000014561359078707481	-0.000016050003429052273	-0.00001499196124070401	-0.00008717135154043265	-0.00009034666517762635
28.5				-0.00008461421341418585	-0.00008603360543563143
29	-0.000013570188932637839	-0.00001453359373673746	-0.000013737810046043908	-0.00007997983389929075	-0.0000782340594688985
29.5				-0.00007115812544158939	-0.00006356883601492391
30	-0.000012046436886931078	-0.000013115155577086979	-0.000012604094396767573	-0.000055767968245801214	-0.00004043745592850756
30.5				-0.00003018163488746617	-0.000004152216945926823
31	-0.00001093561933200593	-0.000012686705889733418	-0.000012559390654059976	0.00001060780928888172	0.0000524432986715867
31.5				0.00007433332666800796	0.00014039744719876457
32	-0.000010453529173795606	-0.000012302478662615246	-0.000012372113042849464	0.0001728544216863942	0.00027577363031440483
32.5				0.0003239608103671465	0.0004801530986368735
33	-0.000009523056342247704	-0.000010736984527220939	-0.000010868197405020097	0.0005516963884448084	0.0007838701284520327
33.5				0.0008902794598932007	0.0012323311021212452
34	-0.000006939488329860133	-0.0000074511326123849475	-0.000007650856544375029	0.0013869947856764014	0.001885884822273337
34.5				0.0021086901541928493	0.002825725634297227
35	-0.000001617585879951089	-0.0000014760451287065823	-0.0000014561357565417987	0.0031422819804323154	0.004158928668429637
35.5				0.004602695159686532	0.006027363751106629
36	0.000010187034453698618	0.000012355691609011732	0.000012897025850042154	0.006641632649359325	0.008613206589360933
36.5				0.00945149719764049	0.012144027204408103
37	0.00004013231899614722	0.00004823481191516821	0.000049479935181534485	0.013272489436884916	0.016901589918506016
37.5				0.018399597662481032	0.02322744248496693
38	0.00011115418727328241	0.00013175098475116942	0.00013458745803425487	0.02518942870355864	0.03152877085716009
38.5				0.03406018621802376	0.04227344236251511
39	0.00026997857656861635	0.0003159318850775583	0.0003218795866619939	0.0454922256591663	0.05598876413678032
39.5				0.060022200710639045	0.07325302709928633
40	0.0006110986587159889	0.0007103333024179315	0.0007219149272348346	0.0782313592755423	0.0946723459759267
40.5				0.10072204601582271	0.1208520195148273
41	0.001319021960586031	0.0015236315726032401	0.0015455183669049605	0.12808305361196337	0.1523518692489227
41.5				0.16084441205773073	0.18962525855361778
42	0.0027287265827058566	0.003130327690612042	0.0031712616183061093	0.19940962344325036	0.2329315830763828
42.5				0.24396527216629	0.28222695613621296
43	0.005422649474715005	0.006179841202705427	0.006254203735300598	0.294367459301118	0.33702837200001035
43.5				0.3500011475983589	0.39625048829114123
44	0.010368015712920398	0.011739316006074016	0.011870965558569452	0.40961905969680235	0.45803600038401304
44.5				0.47118269247981054	0.519624567301409
45	0.019075140816773972	0.02145476298141827	0.02167869962062341	0.5317590057015082	0.5773359855083982
45.5				0.5875446223911965	0.6267597405546386
46	0.033758096478066615	0.03771441559550208	0.03808014020717136	0.6341269511900157	0.6632718626407778
46.5				0.6670570959390323	0.6828505889274791
47	0.05744486741501702	0.06373866557348382	0.06431034597018702	0.6826902811249246	0.6830103179478987
47.5				0.6790582150234675	0.6634844466303321
48	0.09392025443669401	0.10347489984523567	0.10432849238104475	0.6564201044683113	0.6263254668687808
48.5				0.6172110469946717	0.5753625963436603
49	0.147355297435435	0.16113937752910917	0.1623490991519817	0.565414436929717	0.5152969022444452
49.5				0.5056644731540899	0.45080820846919334
50	0.2213939180512658	0.24013212589035904	0.2417427536493844	0.4424279789132357	0.3859319930532878
50.5				0.3794701865759557	0.3237761459278754
51	0.3173396224676786	0.3409335504155885	0.3429108293769467	0.31963098453266714	0.2664784439870496
51.5				0.26482382048098746	0.21531551229851298
52	0.4311048546143203	0.45763708565376854	0.45979012174606393	0.2161536955289054	0.17087105511920037
52.5				0.17408043873407647	0.13320459217185238
53	0.5491383758550735	0.5736237875867843	0.575523705872726	0.13858337251551828	0.10200588507435197
53.5				0.10930750020644499	0.0767262197559919
54	0.6460235061145897	0.660123338615223	0.6611363905173989	0.08568364010170412	0.056678320441451824
54.5				0.06702397839725338	0.04111601235082259
55	0.6906835157663567	0.6857042225076935	0.6852966521954887	0.05259727159674092	0.029293904429504317
55.5				0.04168055918579673	0.020507279694304825
56	0.6650130179799958	0.6376091293014965	0.6357574868598952	0.03359852726569455	0.014121554622219007
56.5				0.027747678608719753	0.009586645425906232
57	0.5793241523199308	0.5335325181398329	0.530730780327147	0.023607956378505573	0.00644134395091131
57.5				0.020746500408579782	0.004312906679762862
58	0.4641944040942854	0.4073549738971311	0.40421132165880547	0.018815585044368435	0.002907474890341072
58.5				0.01754366606991399	0.0020035008398614634
59	0.34958787362173493	0.28789488306995425	0.2848297679835029	0.016726656683872784	0.00143584966889658
59.5				0.016214154717146836	0.0010887549847971578
60	0.2533855537419284	0.19050819659302387	0.18771232007102193	0.01590002071531356	0.0008807942534488494
60.5				0.015710512462447743	0.0007583226811217064
61	0.18156743959782465	0.11916680651513346	0.11667418952621798	0.015597709965081002	0.0006869806858307292
61.5				0.015531055560121104	0.0006453285701762401
62	0.1325914841232446	0.07119576333123184	0.06896194941049785	0.015491601746774539	0.0006204793610806864
62.5				0.015467641965161788	0.0006055322395311369
63	0.10154564636359745	0.04118174808899466	0.039138021935925235	0.015452015105381856	0.0005968734121966218
63.5				0.015441491601022234	0.0005921012195088948
64	0.0829603287012248	0.023481405255026733	0.02156320051438078	0.015434479442067245	0.0005911367774790593
64.5				0.015430332214829118	0.0005917784926239428
65	0.07229144839738455	0.013496233978961797	0.011655224390300783	0.015427915389558289	0.0005933755729345264
65.5				0.015426918448264701	0.0005953069626975366
66	0.06636085260685747	0.008033109423302653	0.00623645409114347	0.015426723185261629	0.0005966751865511266
66.5				0.015426168322081296	0.0005967999030994098
67	0.06317518710281989	0.0051179895052643615	0.003346224784972998	0.015425188495305636	0.0005958532479712203
67.5				0.01542270024832458	0.0005931779393963665
68	0.06154200301092598	0.003611180556050947	0.0018525244862360596	0.015419030920982749	0.0005898963909346383
68.5				0.015414074489684057	0.0005865852911602631
69	0.060752482083851075	0.002870690012292551	0.0011191577744204817	0.015409113178849368	0.0005839014683194088
69.5				0.015405133559656128	0.0005828685777117398
70	0.06038852404026039	0.0025264129517963557	0.0007785001688911664	0.015403156923544797	0.0005830718887658709
70.5				0.015402340231847875	0.0005853274922512364
71	0.06022857445337412	0.0023739174227061788	0.0006285817525156917	0.015403772712786437	0.0005879877851750898
71.5				0.015406426165794171	0.0005913868418530449
72	0.060164048108543866	0.0023073383231493882	0.000563336179950108	0.015409436362946088	0.0005926906954023398
72.5				0.015412785800458267	0.0005935125106212996
73	0.060147267526488565	0.00227534550525188	0.0005319602723371647	0.01541441868648434	0.0005914453942859194
73.5				0.015415575846709953	0.0005881754382925097
74	0.06015775568708612	0.0022616061854414254	0.0005184746841275928	0.015416248860153414	0.0005848360823656612
74.5				0.015417170339992195	0.0005818741859515003
75	0.06017979344307327	0.0022556720735585623	0.0005123115824144653	0.01542014607571246	0.0005817269803187336
75.5				0.015424234338474244	0.0005831588653407577
76	0.0602067232208114	0.0022528398710822406	0.0005094370438037538	0.015430720289149408	0.000586781362614433
76.5				0.015437709726702081	0.0005917066826739426
77	0.060236751137831876	0.0022526235774008585	0.0005089156523935129	0.015443262903299018	0.0005944223627947637
77.5				0.015448182571637784	0.000596120797427574
78	0.060266966316707735	0.002253051074753362	0.0005091217002927695	0.01544987781658376	0.0005954953234019178
78.5				0.015449742596154656	0.0005927127823290856
79	0.06029688934497644	0.002253520183644192	0.0005088977720863058	0.015450375667941635	0.0005920387170780944
79.5				0.01545196131292663	0.0005932864729902287
80	0.06032607682560978	0.0022546960281144973	0.0005095434473263299	0.015455500200125163	0.0005952909379118715
80.5				0.015460207201790088	0.0005991939712798461
81	0.060352799630763815	0.0022563759004793488	0.0005102912207078508	0.015464058701750397	0.0006015980402783172
81.5				0.015465367673004785	0.0006001981003728868
82	0.06037620178914212	0.0022576426058812243	0.0005108257149102902	0.015465274125833053	0.0005975057528626593
82.5				0.015465209441416633	0.0005944711783267276
83	0.06039644426773909	0.002258887431267134	0.0005104685626019789	0.0154659688434646	0.0005929597773147721
83.5				0.015468074127739068	0.000592727956017905
84	0.060413195982259346	0.0022597211049460997	0.0005102825684444867	0.015469764714344886	0.000592619756852833
84.5				0.015469675298885016	0.0005905993384732605
85	0.06042592400569509	0.0022602758513484145	0.0005092893226365108	0.015468913338971699	0.0005866828576194666
85.5				0.015468868985898734	0.0005835772494388741
86	0.06043530927177984	0.0022605038386579873	0.0005085184510868895	0.015469982696245652	0.0005813953044286474
86.5				0.015470885165387194	0.0005793132302581994
87	0.060440879744142056	0.0022608495715857185	0.00050726746830565	0.015471781016568126	0.0005776687261574293
87.5				0.015472153772170164	0.0005759088751379204
88	0.06044366445123725	0.002261132518716666	0.0005064339376114335	0.01547248028609563	0.0005747086023367987
88.5				0.015472557961716302	0.0005741365378097163
89	0.06044342505084077	0.0022615591265460755	0.0005060579623872852	0.01547245053061691	0.0005739681190923412
89.5				0.015471800003523523	0.0005742044532769525
90	0.060441012303226294	0.002262123638160446	0.0005059397257258236	0.01547127426244338	0.0005748259181035525
90.5				0.015470288216609243	0.0005758480335059796
91	0.06043697375164234	0.002263109033246613	0.000507261705229578	0.015468684269821883	0.0005771144778070891
91.5				0.015467397470708535	0.0005781883533273469
92	0.060431550233990605	0.002264219119047395	0.0005086962394805356	0.015465880297244577	0.0005795847766706386
92.5				0.015463953061381958	0.0005810026513116268
93	0.06042533958497978	0.002265846455641138	0.0005108993776134635	0.015462553596520823	0.0005820467666809714
93.5				0.015460945497090775	0.0005835865302992183
94	0.06041888559878533	0.0022672490025937575	0.0005131908824997644	0.01545919341475463	0.0005848086283206794
94.5				0.015457952743403988	0.0005858536256437702
95	0.06041240630714982	0.0022685805525472086	0.0005156172001090364	0.015456749496272085	0.0005871235348677145
95.5				0.01545554007732862	0.0005881850792369553
96	0.060406384151041534	0.0022694941355664022	0.0005177852659203064	0.015454575515634936	0.00058916700405795
96.5				0.015454165618206575	0.0005901006485233007
97	0.06040098903490121	0.0022701420328314903	0.0005194742453964729	0.015453584028713802	0.000590965830819884
97.5				0.015453298616766808	0.0005915263479410598
98	0.06039690656649907	0.0022706532980298344	0.0005209456078352354	0.015453462355439512	0.0005921300779937883
98.5				0.015453438132364467	0.0005925248401802835
99	0.06039430120973094	0.0022709708717369853	0.0005216287751727833	0.015453353471963749	0.0005927074150464395
99.5				0.015453530887971897	0.0005928013280781519
100	0.06039330860237621	0.0022710303342919486	0.0005218600321499622	0.015453372673439644	0.0005929172339533273
100.5				0.015453122219480406	0.0005924621774045652
101	0.06039432359941736	0.002270883840831836	0.0005216538677261656	0.015453238612214149	0.0005920405708290527
101.5				0.015453363223557046	0.0005916555427756265
102	0.06039697206976649	0.002270760558789983	0.0005209800988983243	0.015453450264683755	0.0005909582181897743
102.5				0.01545394502132151	0.00059061289885734
103	0.06040110272644307	0.0022702022490622142	0.0005194618034344012	0.015454260013450821	0.0005899629511958437
103.5				0.015454881597924491	0.0005890039769813338
104	0.06040637660847305	0.0022692754693390826	0.0005178927719984988	0.01545556503589203	0.000588254865835719
104.5				0.015456352868814041	0.0005874927742860331
105	0.06041259997089288	0.0022684677493447214	0.0005155295335183829	0.015457507829118158	0.0005864325402853837
105.5				0.01545882645828213	0.0005853587670667931
106	0.06041899991844271	0.0022673729432846346	0.0005132090010852991	0.015460372716407933	0.0005845478581683189
106.5				0.015462150481510437	0.0005829798358372024
107	0.06042553310048206	0.0022659494831180904	0.0005105452560403428	0.015464190361585708	0.0005816417613841718
107.5				0.015466114466141767	0.0005806374972663758
108	0.060431616437478824	0.002264432915130829	0.0005087624288887399	0.015467759928532943	0.0005790685726008854
108.5				0.015469606254673626	0.0005778001466680976
109	0.060437039953580365	0.002263214262933383	0.0005071088496034493	0.015470702908915682	0.0005767019937335527
109.5				0.015471856768734	0.0005755369870636823
110	0.06044100499087861	0.0022623036535540098	0.0005061976274925717	0.015472586925428716	0.0005747500941888223
110.5				0.015473012350182197	0.0005742145250824948
111	0.060443380939231545	0.0022616722049908777	0.000505998996503082	0.01547310114007168	0.0005737912572340576
111.5				0.015472767669199097	0.0005742608390836984
112	0.06044345147210249	0.002261289752440346	0.0005060955939476253	0.015472309645559526	0.000575005394766126
112.5				0.015471724414085591	0.0005762164882659737
113	0.06044072408710287	0.0022608936719838574	0.0005070730719595878	0.015470954092155417	0.0005782269619409863
113.5				0.015470264983676277	0.0005799793452720553
114	0.0604349859688314	0.002260595417443112	0.0005080869695482521	0.015469314150429958	0.0005818480159819894
114.5				0.015468548265700224	0.0005842836864749651
115	0.06042577781500945	0.0022602923374940576	0.0005091197679366194	0.01546825093879993	0.0005873012394346511
115.5				0.015469175684225941	0.00059106373597341
116	0.06041300546783705	0.002259590521234714	0.0005101241911370513	0.015469111680819325	0.0005932032917307095
116.5				0.015467485394423774	0.0005934902362306066
117	0.060396417895507745	0.0022588178333368264	0.0005104933319762112	0.015465333604544634	0.0005935206599706616
117.5				0.015464725083542824	0.0005950495953691987
118	0.06037621031642827	0.002257686135005224	0.0005105796883290992	0.015465085193049455	0.0005978432953655105
118.5				0.015465576132627598	0.0006003667544348251
119	0.06035254515838247	0.0022564488398543747	0.0005100564056145368	0.015464671173095218	0.0006016058670919033
119.5				0.015461063344352377	0.0005993605980108702
120	0.06032579666538343	0.0022548927816811865	0.0005095765518761952	0.01545606136374944	0.0005957132288533923
120.5				0.015452914945605564	0.0005937134726207022
121	0.06029684060019612	0.002253515683413282	0.0005085600594366135	0.015450790775945689	0.0005923332791804153
121.5				0.015450097734071744	0.0005930279890686702
122	0.06026686365252555	0.002252989793229951	0.0005087594413887703	0.015450572565256351	0.0005955923337175179
122.5				0.01544874168510249	0.0005959868379390443
123	0.06023658652721753	0.0022524750921681935	0.0005085031790012517	0.015443616329877521	0.0005942010660632824
123.5				0.01543791101906368	0.0005914708264616875
124	0.06020667601456421	0.0022526863673673347	0.0005089039535670081	0.015430459609858047	0.0005864980894932509
124.5				0.01542390451791431	0.0005829611155192399
125	0.06017981755246263	0.002255670929490722	0.0005120667103360038	0.015419514164550632	0.0005811043078051276
125.5				0.015416440899375036	0.0005814628255041282
126	0.0601577184233672	0.002261847310563253	0.0005181918785741868	0.015415149144520482	0.0005846736743430753
126.5				0.015414239718990058	0.0005880248179266218
127	0.06014708237629186	0.0022755804201673724	0.0005318254297997232	0.015412693590059853	0.0005913609945158715
127.5				0.01541148819448171	0.0005934776673115205
128	0.060163712499041205	0.0023075483660415924	0.0005631556969588475	0.01540858419800857	0.0005931664636880524
128.5				0.015405745973087526	0.0005922933059558516
129	0.06022838210832268	0.0023741109736032107	0.0006283415376026891	0.015403020449312702	0.0005890623726563654
129.5				0.015401276835063704	0.0005865845989299207
130	0.06038855528352019	0.0025263777032420304	0.0007785131952496305	0.015401731734754065	0.0005845369919297017
130.5				0.015403468010107252	0.0005845659982775808
131	0.060752535234754976	0.0028707810067050005	0.0011190368956758012	0.015407291475949866	0.0005854266781554762
131.5				0.015412204634497356	0.0005877687696621836
132	0.061541943217970935	0.0036111321278329833	0.0018528480556795068	0.015417500153271785	0.0005900890471277898
132.5				0.015421513722316024	0.0005928334005008556
133	0.06317511578604375	0.005118035301427529	0.0033465075586936732	0.015424333193857595	0.0005944883631563425
133.5				0.015425535925487135	0.0005953926060506265
134	0.0663608467100293	0.008032985706868778	0.0062368734186768054	0.015425621137865567	0.0005948586832175556
134.5				0.015425681543836028	0.0005939563356600619
135	0.07229147858004516	0.013496147990581076	0.011655259543026278	0.015426047206382867	0.0005923545517676765
135.5				0.015428621485061897	0.0005912722658965308
136	0.08296057473405806	0.023481302219416272	0.021563274472383834	0.01543286570543162	0.0005915222526870906
136.5				0.015439910081994218	0.0005932023521297708
137	0.10154588834277421	0.04118161993761732	0.03913767116213385	0.015450261760563966	0.0005976414416969944
137.5				0.015466077277237686	0.0006061323290871973
138	0.1325920052678145	0.07119553906447572	0.06896177670729385	0.015490578808697766	0.0006206446423948631
138.5				0.015530451202481393	0.0006453414467498947
139	0.18156800935573797	0.11916660579107714	0.11667407804973186	0.015596897263185014	0.0006871035264629233
139.5				0.015709462183429918	0.0007586310842635363
140	0.25338640169833954	0.19050802263569655	0.18771248474190963	0.01589883824165228	0.0008814144459431406
140.5				0.016213636520784058	0.0010892477148806978
141	0.34958888341731376	0.2878949112733518	0.28483014180349986	0.016726540175585197	0.0014364607789351808
141.5				0.01754347466659116	0.0020039430138330955
142	0.46419558464541605	0.40735495430959523	0.4042114344910125	0.018815047998109014	0.0029080688996573345
142.5				0.020745516961177282	0.004313002373422803
143	0.5793251587938302	0.5335323235447041	0.5307308057943304	0.02360699975282378	0.006441047151734672
143.5				0.0277471528830239	0.00958616000109723
144	0.6650134579429605	0.6376089164000148	0.6357575571805902	0.033598520978828	0.01412125985527514
144.5				0.04168044871538784	0.020507393173459953
145	0.6906833281400183	0.6857043010829326	0.6852967038017733	0.052597142696420185	0.02929448059175095
145.5				0.06702386387836864	0.04111685767907523
146	0.6460226330127335	0.6601234132675414	0.6611364539804984	0.08568306407057152	0.05667882159477791
146.5				0.10930735801131393	0.07672657566933969
147	0.549137088522654	0.5736239210719939	0.575523134202805	0.1385836737776928	0.10200582533193162
147.5				0.17408010480488406	0.13320451149177442
148	0.4311038340379028	0.45763709233776134	0.459789485240537	0.21615309049741332	0.17087126412126885
148.5				0.2648228180310156	0.21531574564976605
149	0.3173387929694612	0.3409334648757703	0.3429107203852523	0.3196295091578017	0.266478444419523
149.5				0.3794682828397632	0.32377592552589035
150	0.22139298390356926	0.24013227854347102	0.24174256227668753	0.4424266329709359	0.38593255448268027
150.5				0.5056638431852062	0.45080842572251456
151	0.14735459375992138	0.16113934411061584	0.16234913819233715	0.5654133892364244	0.5152975203596373
151.5				0.6172100516378899	0.5753630769426953
152	0.09391966006267703	0.10347501435257789	0.10432869195641808	0.6564193621715023	0.6263260562212848
152.5				0.6790577566715031	0.6634848274423852
153	0.05744444067380715	0.06373882079180872	0.06431044712571143	0.6826903130349217	0.6830106618673331
153.5				0.6670574647658744	0.682850412716061
154	0.03375792998835815	0.037714603668152435	0.038079962708553	0.6341268693229941	0.6632711150074566
154.5				0.5875442382662709	0.6267595799657841
155	0.019074912275470632	0.021454766102676062	0.021678733687596513	0.5317581592376819	0.5773359404972089
155.5				0.47118192049104185	0.5196245379687852
156	0.010367865265424575	0.011739352142990767	0.011870826813665691	0.40961894261071935	0.45803563215717225
156.5				0.3500018087846072	0.3962504217521814
157	0.0054226083654015655	0.006179846295906816	0.006254358424963871	0.2943682990781394	0.3370281750210129
157.5				0.24396548061877738	0.28222656908057536
158	0.0027287575999669217	0.0031302590613535436	0.0031712601942441992	0.19940999712261698	0.23293104571415876
158.5				0.16084501795120104	0.18962487133212308
159	0.0013190697118742184	0.0015234313803975247	0.0015455578870830211	0.12808360527934567	0.15235166818674917
159.5				0.1007227135718568	0.1208517562676668
160	0.0006111353000211178	0.0007101819515148572	0.0007215833680603301	0.07823221772986712	0.0946716670451488
160.5				0.06002300647207441	0.07325176580603547
161	0.0002699646169231906	0.0003158182916701696	0.0003215169505820653	0.04549244526214678	0.055988261740021
161.5				0.034060412154574615	0.0422734753329021
162	0.00011112596141325815	0.00013169318879720227	0.00013425918057315134	0.025190063844509877	0.03152848205775924
162.5				0.01840065146338085	0.023227679963637643
163	0.00004003340561066493	0.00004809732703839331	0.000049381575814758105	0.013273161561902294	0.01690137133507222
163.5				0.009452141970730618	0.012143775151405717
164	0.000010190874851712106	0.000012330338492835824	0.000012624651491988104	0.006642233601686684	0.00861275801374875
164.5				0.004602778934081717	0.006026983943267325
165	-0.0000016141688139598154	-0.000001513258637036996	-0.0000016114283574869548	0.003142113614442693	0.004158916138274793
165.5				0.002108596254641354	0.002825666849707892
166	-0.000006965037195022505	-0.000007469568302873042	-0.000007691608402984884	0.0013866075431357011	0.0018859544487643404
166.5				0.0008895263326732239	0.001232563776935175
167	-0.00000950446719483189	-0.000010777520289634301	-0.000010503075502335535	0.00055168320926266	0.0007839853688006437
167.5				0.00032394605263896814	0.00048026007622044287
168	-0.00001054533721746298	-0.000012345549843667536	-0.000012054593039934058	0.00017271597906276526	0.00027555210339599845
168.5				0.00007418635074488145	0.00013992165627135789
169	-0.000011072498208836157	-0.000012612283386032042	-0.00001223130502035763	0.00001066009264087675	0.00005200565615866293
169.5				-0.000029608214495227547	-0.000004875684523175661
170	-0.000012114463164916711	-0.000013171583352664107	-0.00001250880710161606	-0.00005532341256986317	-0.00004050326355203859
170.5				-0.0000708832762057604	-0.00006380298612197743
171	-0.00001364516557321449	-0.000014584663960995337	-0.000013568773581468241	-0.00007954092097464671	-0.00007791869085312098
171.5				-0.00008447504489392244	-0.00008598095188143418
172	-0.000014630824599487502	-0.000016076758377933653	-0.000014979498674447256	-0.00008730845074064741	-0.00009036060018065284
172.5				-0.00008869361324799485	-0.00009313031145166684
173	-0.00001484401329811258	-0.000016705022551771753	-0.000015359472825327014	-0.00008867769491882616	-0.00009466757616521937
173.5				-0.00008843882381262547	-0.00009540952819869775
174	-0.000014859007399115054	-0.00001660692403376851	-0.00001555442851924882	-0.00008762769465812947	-0.00009473058644302035
174.5				-0.00008712519652698258	-0.00009347743968893263
175	-0.000015246357642731412	-0.000016630299151318417	-0.000015586656887431327	-0.00008665390116856242	-0.00009237363475576854
175.5				-0.0000860457926609437	-0.00009165332963011197
176	-0.000015928864368852658	-0.000016941631473005314	-0.000016302869687220833	-0.00008563399085220746	-0.00009105432351419473
176.5				-0.00008459394436631518	-0.00009050663772716683
177	-0.00001625372985429585	-0.00001751302273149402	-0.000017365439865316135	-0.00008391462123921722	-0.00008929385375382182
177.5				-0.00008365254904571517	-0.00008794875156850623
178	-0.000016106859978076704	-0.00001757723771914077	-0.000018228335328496215	-0.00008317242416747139	-0.00008705772705373815
178.5				-0.00008325736870172518	-0.0000865143570817628
179	-0.000015542643467203465	-0.000016949405968927356	-0.000018019677218206187	-0.00008329656394745477	-0.00008594819660916186
179.5				-0.0000826266308778939	-0.0000855552931383341
180	-0.000015191254286145428	-0.00001625814159975092	-0.000017122640755651286	-0.00008261850756625944	-0.00008485587608308975
180.5				-0.00008276596830271432	-0.00008403506001561367
181	-0.000015246618016065416	-0.000015656181243120515	-0.000016593825321251088	-0.00008303310617442661	-0.0000838639293832405
181.5				-0.00008352495061594856	-0.00008282259933924119
182	-0.000015381023383942427	-0.0000155932080135035	-0.0000158954238149156	-0.00008399870713586555	-0.00008308629505883458
182.5				-0.00008437527269411493	-0.00008313406297000281
183	-0.00001565781570390945	-0.000015815936974319933	-0.000015813294698518998	-0.00008459558615470097	-0.00008345880344245993
183.5				-0.00008514446687973853	-0.00008395584858604532
184	-0.000015555620702059625	-0.000016097000904255476	-0.000016073266731864155	-0.00008534189052950003	-0.00008357875637123036
184.5				-0.00008511976248282149	-0.00008369334693045238
185	-0.00001540661800537857	-0.00001633623752247959	-0.000016057708378564017	-0.00008569562658058971	-0.00008335306343376647
185.5				-0.00008629749824271005	-0.00008305840889098748
186	-0.00001493227484905546	-0.000016170813070426338	-0.000015681668090017364	-0.00008643808320188406	-0.00008379391355922694
186.5				-0.00008739245641146975	-0.00008435308110357753
187	-0.000014632935802491587	-0.000015707016264882023	-0.000015566502712727193	-0.00008787864921583344	-0.00008457692860475152
187.5				-0.00008796553328722923	-0.00008560519309415426
188	-0.000014057143632797975	-0.000015113789909176889	-0.00001509314734016165	-0.00008874208654394145	-0.00008613179882044353
188.5				-0.00008901192746696429	-0.00008707179917466501
189	-0.000013865166212753688	-0.000014525484833174951	-0.000014843666304789616	-0.00008940804571803962	-0.00008712465589613694
189.5				-0.00008907252668152732	-0.0000876598464303463
190	-0.000013713547602017817	-0.000014073357646082751	-0.000014263693920268938	-0.00008921974635009433	-0.00008779239488920787
190.5				-0.00008885766768311487	-0.00008759402868847854
191	-0.000013795172069744344	-0.000013795814256242767	-0.000013850349170049792	-0.00008948669239879081	-0.00008757115447030617
191.5				-0.00008935382228561495	-0.00008771726724704498
192	-0.000013769366315780074	-0.0000136538770458966	-0.000013550738195894363	-0.00008951447588913253	-0.00008770805226158973
192.5				-0.00008986655435083701	-0.00008825392440521551
193	-0.00001378487978280496	-0.000013547647219086523	-0.000013495188775011768	-0.00009020119357626422	-0.00008816099236449992
193.5				-0.00008995518446809625	-0.00008852381652105223
194	-0.000013667445597623229	-0.000013391513927776821	-0.0000132735291361874	-0.00008965394108970126	-0.00008818446873798402
194.5				-0.00008920067199572057	-0.00008811765484023626
195	-0.000013281843825971307	-0.000012978666418278495	-0.000012931489718037703	-0.00008846896433299667	-0.00008744956000773796
195.5				-0.00008735187874109318	-0.00008650322506527364
196	-0.000012267006803678981	-0.000011979021410757351	-0.000011930316455452394	-0.00008541421102548075	-0.00008485808858244015
196.5				-0.00008260265528978183	-0.0000822219575619676
197	-0.00001001409026360478	-0.000009796387950206098	-0.000009846823999806742	-0.00007826293859179712	-0.00007736090401289086
197.5				-0.0000714906492812889	-0.00007030154535429822
198	-0.000005503751255103717	-0.0000053536681449001255	-0.000005402539006389706	-0.00006196020220419762	-0.000060541133328775865
198.5				-0.00004773997470300384	-0.00004613084020517466
199	0.0000020645841476985005	0.000002046634191718577	0.0000019902120023049252	-0.00002814735634711074	-0.000027587499978984353
199.5				-0.0000059531735113887985	-0.000005666935576860432

